Agreement Metrics for LLM-as-Judge Evaluation: What to Report and Why

Whether a rubric-based LLM judge can replace human annotation is decided by its measured agreement with human labels. Yet the same verdicts can support wildly varying agreement numbers, depending on seemingly minor choices: the judgment scale, the retained cases, the handling of abstentions and invalid outputs, and the pooling of verdicts across items and rubric criteria. The statistics that settle these choices are established, but in psychometrics, econometrics, and corpus annotation rather than in the evaluation practice that needs them. We treat the choices as a measurement protocol that fixes what the reported number estimates before any metric is computed, assemble the relevant results into a single source-attributed analysis, and apply it to three published LLM-judge evaluations. For non-degenerate binary verdicts, Pearson's $r$, Spearman's $\rho$, Kendall's $\tau_b$, the phi coefficient, and the Matthews correlation coefficient are exactly the same statistic, so reporting several repeats one number under different names. Cohen's $\kappa$ differs from them only through a marginal-mismatch factor in $(0,1]$ and shares their asymptotic variance when judge and human assign the positive verdict equally often. Under exclusion, accuracy over all cases is pinned down only to a worst-case interval as wide as the uncovered fraction. On a rubric benchmark carrying per-criterion human labels, protocol choice alone moves reported accuracy from $0.551$ to $0.899$ and carries $\kappa$ across zero, without altering a single verdict. We distill the analysis into a reporting checklist that makes agreement claims reconstructible and comparable.

==> anc/LICENSE.txt <==
MIT License

Copyright (c) 2026 Delip Rao and Chris Callison-Burch

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

The data file data/scan_coding.csv (the authors' structured coding of 24
published papers) is additionally released under CC BY 4.0.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/NOTES.md <==
# Ancillary code: Agreement Measurement for Rubric-based LLM Judges

Reproduction scripts for every computed number in the arXiv version of the
paper (main text and Appendices A-I).

## Contents

- `reproduce_examples.py` -- worked examples and identity checks: the ordinal
  1-5 example (Sec. 3.1), the abstention-handling example on the real
  rubric counts (Section 5.1, Table 5), the exact finite-allocation bounds
  (Sec. 5.3), the matched-marginal variance example
  (Sec. 4.3), the Fact 2 identity on a fixed judge
  panel (Section 6.1), and the three-valued-encoding separation
  (Sec. 5.1).
- `reproduce_selfpref.py` -- self-preference case study reanalysis (Section
  4.3), including its significance analysis (Sec. 4.3):
  McNemar's exact test on the paired judge/baseline accuracies and seeded
  percentile bootstrap intervals for the judge's phi and kappa.
- `reproduce_cascade.py` -- public cascade abstention reconstruction
  (Appendix A; Section 5.5). See below.
- `sweep_cascade_splits.py` -- reruns that reconstruction across 1,000 redrawn
  calibration/test splits (Table A3), separating protocol-induced
  spread from split-induced spread. Needs the same `--release-dir`.
- `reproduce_rubric.py` -- the real rubric case study (Section 5.5,
  Figure 3, and Table A4; the abstention-handling counts of Table 5; the micro/macro
  comparison of Section 6). Self-contained: the data ships in
  `data/llm_rubric/` under its own MIT license, so no `--release-dir` is
  needed.
- `data/scan_coding.csv` -- structured coding of the 24-paper literature scan
  (Sec. 2, Tables 1--3).
- `LICENSE.txt` -- license for this archive.
- `PROVENANCE.md` -- source, commit, and license status of external data.

## Requirements

Python 3 with `numpy`; `reproduce_examples.py` and `reproduce_selfpref.py`
additionally use `scipy`. No network access, GPUs, or API keys are needed.
All scripts are deterministic (the bootstrap uses a fixed seed) and complete
in under a minute on a laptop CPU. Verified with Python 3.12.13, numpy 2.4.4,
and scipy 1.17.1; any recent versions should work, and the bootstrap
interval checks carry a small tolerance to absorb RNG-stream differences
across numpy versions.

## reproduce_cascade.py (Sec. 2, Tables 1--3)

Rebuilds the public abstention reconstruction from the code+data release
accompanying Jung et al. 2025, "Trust or Escalate: LLM Judges with Provable
Guarantees for Human Judgement". The upstream repository carries no license
file, so its data is not redistributed here; the script instead reads the
released files from a clone that you point it at:

```
git clone https://github.com/jaehunjung1/cascaded-selective-evaluation.git
git -C cascaded-selective-evaluation checkout 1b969f22b9c6c78ff1034e63237769041d8f1788
python reproduce_cascade.py --release-dir cascaded-selective-evaluation
```

The script recalibrates the released three-judge cascade (Mistral-7B-Instruct
-> GPT-3.5-Turbo -> GPT-4-Turbo, authors' example settings alpha=0.15,
delta=0.1) on the 500 released calibration pairs, applies the decision rule to
the 4,718 released test pairs, and checks every reconstructed quantity against
the value printed in the paper: the verdict count table (Table A1), coverage, the four abstention resolutions of Table A2
(accuracy, Cohen's kappa, phi), and the sharp full-set accuracy bounds of
Eq. (10). It prints a PASS/FAIL line per quantity and exits with
status 0 only if all 20 checks pass.

The calibration and decision rule are reimplemented on numpy + the standard
library, replicating the float32 semantics of the original torch/scipy
pipeline (candidate-threshold grid, threshold scan, and binomial upper-bound
test); the reimplementation was validated bitwise against the original code at
the pinned commit (identical calibrated thresholds and identical per-item
verdicts). The computation is deterministic: no sampling, no LLM calls.


==> anc/PROVENANCE.md <==
# Provenance of external data

## Cascade reconstruction (`reproduce_cascade.py`, Appendix A)

- Upstream repository: https://github.com/jaehunjung1/cascaded-selective-evaluation
  (public code+data release accompanying Jung et al. 2025, "Trust or Escalate:
  LLM Judges with Provable Guarantees for Human Judgement"; URL determined
  from the clone's git remote).
- Commit: `1b969f22b9c6c78ff1034e63237769041d8f1788` (branch `main`, verified
  with `git rev-parse HEAD`).
- License: the repository contains no license file at this commit (no
  LICENSE or COPYING file, and no license text in its README.md or source
  headers). Absent an explicit grant, the released data is NOT redistributed
  in this archive.
- Data files read, in place, from a user-supplied clone (`--release-dir`):
  `result/{mistral-7b-instruct,gpt-3.5-turbo,gpt-4-turbo}.{calibration,test}.jsonl`
  -- 500 calibration lines and 4,718 test lines per judge; each line holds a
  pairwise comparison, one human preference in {1, 2}, and the judge's two
  option probabilities.
- Copied or referenced: referenced only. Nothing from the upstream repository
  (code or data) is copied into this archive.
- Code relationship: the cascade calibration and decision rule
  (`cascaded_evaluation/cascaded_classifier.py` and
  `cascaded_evaluation/util.py` upstream) were reimplemented from scratch on
  numpy + the Python standard library. The reimplementation was validated
  bitwise against the original torch/scipy pipeline run at the pinned commit:
  identical float32 calibrated thresholds and identical per-item verdicts on
  all 4,718 test pairs, reproducing every value in Appendix A
  (Tables A4-A5) and the Eq. (10) bounds quoted in Section 5.5.

## Rubric case study (`reproduce_rubric.py`, Sections 5.4 and 6)

- Upstream repository: https://github.com/microsoft/LLM-Rubric (public
  code+data release accompanying Hashemi et al. 2024, "LLM-Rubric: A
  Multidimensional, Calibrated Approach to Automated Evaluation of Natural
  Language Texts").
- License: MIT, which permits redistribution with the license text. The two
  data files this study reads are therefore included directly in this archive
  under `data/llm_rubric/`, together with the upstream license
  (`LICENSE_LLM-Rubric.txt`). No `--release-dir` or network access is needed.
- Files used: `human_judges_real_convs_FIXED_ANON.tsv` (223 dialogues, one
  human annotator per dialogue, nine criteria rated 1-4, with 0 encoding an
  abstention) and `gpt-3.5-turbo-16k_real_evaluations_FIXED.tsv` (the judge's
  probability over the same four options per dialogue and criterion, plus the
  release's own sampled verdict `sample_llm`).
- Copied or referenced: copied, as the MIT license allows. The files are
  byte-identical to the upstream versions.
- Derivations: the human labels and judge verdicts are joined on
  (dialogue, criterion); no other upstream code is used.

## Cascade split sweep (`sweep_cascade_splits.py`, Appendix A)

- Same upstream release and commit as `reproduce_cascade.py` (referenced, not
  copied). The sweep pools the released calibration and test items and redraws
  1,000 partitions at the released sizes with `numpy.random.default_rng(seed)`
  for seeds 0-999, so the run is fully determined by those seeds.
- The calibration and decision-rule code is imported unchanged from
  `reproduce_cascade.py`. Applied to the release's own partition, the sweep
  reproduces Table A2 exactly; that anchor is checked on every
  run before any resampling.

## Self-preference case study (`reproduce_selfpref.py`, Section 4.4)

- Input counts are a reconstruction from Figure 2 of Wataoka et al. 2024,
  "Self-Preference Bias in LLM-as-a-Judge" (arXiv:2410.21819); no data files
  from that work are included. See the script docstring.

## Literature scan (`data/scan_coding.csv`, Sec. 2 Tables 1--3)

- Authors' own coding of 24 published papers; released with this archive
  under the terms in `LICENSE.txt`.


==> anc/data/cascade_splits.csv <==
seed,n_covered,coverage,lambda_1,lambda_2,lambda_3,covered_acc,covered_kappa,covered_phi,recode0_acc,recode0_kappa,recode0_phi,recode1_acc,recode1_kappa,recode1_phi,threeclass_acc,threeclass_kappa,bound_lower,bound_upper,protocol_range
0,2544,0.5392115303094531,0.9997999668121338,0.8591718077659607,0.9997999668121338,0.8954402515723271,0.7908002099714165,0.7908041230556959,0.7134378974141585,0.4292674869783675,0.4825439054423558,0.7130139889783806,0.42348899613798563,0.47833814286822834,0.4828317083509962,0.29188093281433763,0.4828317083509962,0.9436201780415431,0.4126085432213309
1,2393,0.5072064434082239,0.9997999668121338,0.8995799422264099,0.9997999668121338,0.9080651901379022,0.8160469557913097,0.8160480968675239,0.7096227214921577,0.4206646108021976,0.4811663934028918,0.7043238660449342,0.4071276451808114,0.47018035930733115,0.46057651547265793,0.27726894044294864,0.46057651547265793,0.9533700720644341,0.4474886746652443
2,3307,0.7009325985587114,0.9997999668121338,0.8253650665283203,0.9871974587440491,0.872996673722407,0.7459831043119995,0.7459831043119997,0.7630351844001696,0.5262478700247136,0.5508966772207364,0.7598558711318355,0.5195262832136649,0.5450380315368795,0.6119118270453582,0.4025100413272756,0.6119118270453582,0.9109792284866469,0.2610848466770488
3,2835,0.6008902077151336,0.9997999668121338,0.8147629499435425,0.9995999336242676,0.8776014109347443,0.7551991973230165,0.7552038956399644,0.7248834251801611,0.4514312229196321,0.49350474342998496,0.7289105553200509,0.45615876793097754,0.49634352352699695,0.5273420941076727,0.3243393290864227,0.5273420941076727,0.9264518863925392,0.35025931682707157
4,2785,0.5902924968206867,0.9997999668121338,0.8221644163131714,0.9995999336242676,0.8822262118491921,0.7644525148048769,0.7644533032844334,0.7253073336159389,0.45090091530164067,0.4946010224008247,0.7259431962696058,0.45160080496470417,0.4947495316607716,0.5207715133531158,0.32010237026657984,0.5207715133531158,0.930479016532429,0.36145469849607637
5,3194,0.6769817719372615,0.9997999668121338,0.8735747337341309,0.9895979166030884,0.8885410144020037,0.7770371811242497,0.7770469347222627,0.7630351844001696,0.5277727145599722,0.5581160776335141,0.7630351844001696,0.5242676766128035,0.5535315125532319,0.6015260703688003,0.3975869901436119,0.6015260703688003,0.9245442984315387,0.2870149440332034
6,3153,0.6682916490038152,0.9997999668121338,0.744148850440979,0.9993999004364014,0.8604503647320013,0.7208883480964833,0.7208883480964832,0.7390843577787198,0.478019950407088,0.5074127128258527,0.7426875794828317,0.4855179042203928,0.5139535021484211,0.5750317931326834,0.3617680466050965,0.5750317931326834,0.9067401441288682,0.28541857159931794
7,2671,0.566129715981348,0.9997999668121338,0.8591718077659607,0.9995999336242676,0.8974166978659678,0.7948248542461225,0.794839116280603,0.7231877914370496,0.44777874110887905,0.4967577990366378,0.7267910131411615,0.4521527691071736,0.5020959535159119,0.5080542602797795,0.31380488483172064,0.5080542602797795,0.9419245442984315,0.38936243758618827
8,2795,0.5924120389995761,0.9997999668121338,0.822964608669281,0.9995999336242676,0.8840787119856888,0.7681538329196058,0.7681538329196058,0.7274268757948283,0.45541508238674455,0.49867037864327723,0.7276388300127172,0.4547091343727981,0.49799989156941427,0.5237388724035609,0.3232918336226745,0.5237388724035609,0.9313268334039847,0.3603398395821279
9,3527,0.7475625264942772,0.9997999668121338,0.7069413661956787,0.994598925113678,0.8485965409696626,0.6971768936955386,0.6971840682539086,0.7617634590928359,0.5241282482335959,0.5417794830726275,0.7594319626960576,0.5182354104391069,0.5354757347817077,0.6343789741415854,0.4161353137285806,0.6343789741415854,0.8868164476473082,0.21421756682807724
10,2926,0.6201780415430267,0.9997999668121338,0.9681936502456665,0.9943988919258118,0.9084073820915927,0.8168160479614874,0.8168282600302251,0.751589656634167,0.5040625730968975,0.5463894924315958,0.75498092412039,0.5090972587253468,0.5488619808756506,0.5633743111487919,0.36713202927617017,0.5633743111487919,0.9431962696057652,0.3450330709428008
11,2710,0.5743959304790165,0.9997999668121338,0.8467693328857422,0.9995999336242676,0.8955719557195572,0.7911439114391143,0.7911613634828659,0.7257312420517168,0.4512644815008359,0.4985048995558831,0.7286986011021619,0.4575929212887125,0.5058607613576918,0.5144128868164477,0.31876300921796025,0.5144128868164477,0.9400169563374311,0.38115906890310947
12,2778,0.5888088172954642,0.9997999668121338,0.8297659754753113,0.9995999336242676,0.8858891288696904,0.7717749455370438,0.7717767457041569,0.7255192878338279,0.4511346414881451,0.49541325185960766,0.7289105553200509,0.45772697821587865,0.5016348632895027,0.5216193302246714,0.3220189695426592,0.5216193302246714,0.9328105129292072,0.36426979864501896
13,2995,0.6348028825773633,0.9997999668121338,0.7875574827194214,0.9993999004364014,0.8721202003338898,0.7442370076118969,0.744241156223399,0.7359050445103857,0.4722145908905961,0.5068749001520988,0.7365409071640525,0.4726696065537625,0.5081192014433841,0.5536244171259008,0.34606061746844236,0.5536244171259008,0.9188215345485375,0.318495783207989
14,2354,0.49894022891055534,0.9995999336242676,0.9401880502700806,0.9997999668121338,0.9129141886151232,0.8258007131568706,0.825824864114252,0.7066553624417126,0.41540198123903715,0.48024518453650844,0.705383637134379,0.40861198283014116,0.4719314300813834,0.45548961424332346,0.27448248731718017,0.45548961424332346,0.9565493853327681,0.45742457437179973
15,3312,0.701992369648156,0.8443688750267029,0.9749950170516968,0.9993999004364014,0.8668478260869565,0.7336966232561464,0.7337128101095923,0.7564646036456125,0.5133033551385405,0.5389043174179379,0.758584145824502,0.516807256898069,0.540260934943551,0.6085205595591352,0.3968044879098497,0.6085205595591352,0.9065281899109793,0.25832726652782134
16,3235,0.6856718948707079,0.9997999668121338,0.8153630495071411,0.9935986995697021,0.874806800618238,0.7496155391920695,0.7496477739055305,0.7571004662992794,0.5132948457661787,0.5395839353431096,0.7568885120813904,0.5146841873318359,0.5433077186146987,0.5998304366256888,0.3910677054546898,0.5998304366256888,0.9141585417549809,0.2749763639925492
17,2948,0.6248410343365833,0.9997999668121338,0.9453890919685364,0.9947989583015442,0.9067164179104478,0.8134328358208955,0.8134345205907985,0.7532852903772785,0.5068853302176753,0.5474795779658799,0.75498092412039,0.5096509788175646,0.5491566476317081,0.5665536244171259,0.369606413917974,0.5665536244171259,0.9417125900805426,0.3401627934933219
18,3051,0.6466723187791437,0.9997999668121338,0.7935587167739868,0.9991998672485352,0.8754506719108489,0.750900246654692,0.7509647894299446,0.7426875794828317,0.48545033198016274,0.5172075926459346,0.7428995337007206,0.4857201447800306,0.5209833331822471,0.566129715981348,0.3588079649059956,0.566129715981348,0.9194573972022043,0.30932095592950093
19,3608,0.764730818143281,0.7791558504104614,0.9855971336364746,0.9989997744560242,0.8470066518847007,0.694015278218629,0.6940668906323888,0.7662144976685036,0.5332218222341579,0.5496256817937923,0.7645188639253921,0.5282393204670791,0.5425321461364675,0.6477320898685884,0.4296513761788197,0.6477320898685884,0.8830012717253073,0.19927456201611227
20,2007,0.4253921153030945,0.9997999668121338,0.9853971004486084,0.9997999668121338,0.9307424015944196,0.8614826367321039,0.8614830644876881,0.681856718948707,0.3654093648948259,0.4471067393015466,0.6846121237812632,0.367525223732471,0.4484323143620488,0.39593047901653244,0.2327332017341692,0.39593047901653244,0.9705383637134379,0.5348119225778871
21,3257,0.6903348876642645,0.9997999668121338,0.7759552001953125,0.9969993829727173,0.868283696653362,0.73656702080706,0.7365671596769525,0.751801610852056,0.5042562099676413,0.531220414733015,0.7566765578635015,0.5127156483525896,0.5383250662761266,0.599406528189911,0.3882526244123085,0.599406528189911,0.9090716405256465,0.268877168463451
22,2806,0.5947435353963544,0.9997999668121338,0.817563533782959,0.9995999336242676,0.8791874554526016,0.7583638627681794,0.7583640554195807,0.7214921576939382,0.44385228415703704,0.4871749315817345,0.7295464179737177,0.4582631284737232,0.49958752167023596,0.5228910555320051,0.32097234253083634,0.5228910555320051,0.9281475201356507,0.3562963999205965
23,2689,0.5699448919033488,0.9997999668121338,0.8275654911994934,0.9997999668121338,0.8832279657865377,0.7664226913124376,0.7664642566931411,0.7176769817719373,0.4381920377872814,0.48671903370532277,0.7191606612971598,0.43540953592377135,0.4809697674657613,0.503391267486223,0.305443437988613,0.503391267486223,0.9334463755828741,0.37983669830031475
24,2490,0.5277660025434506,0.9997999668121338,0.876975417137146,0.9997999668121338,0.9016064257028112,0.8032090426098148,0.8032217390824018,0.7155574395930479,0.4303187415603522,0.48712534555771136,0.7083509961848241,0.4175204120085416,0.47469719523912907,0.4758372191606613,0.28793732762362395,0.4758372191606613,0.9480712166172107,0.42576920654214995
25,3127,0.6627808393387028,0.9997999668121338,0.7761552333831787,0.9991998672485352,0.8676047329708986,0.7351471404775124,0.7351621845791142,0.7412038999576092,0.48460704212322636,0.5146020455988176,0.7460788469690547,0.48981298379255456,0.5204703600613072,0.5750317931326834,0.3643219433614527,0.5750317931326834,0.9122509537939805,0.2925729398382152
26,3513,0.7445951674438321,0.8609721660614014,0.8953790664672852,0.9973995089530945,0.8645032735553658,0.7290052076361377,0.7291115597577545,0.7721492157693938,0.5456255761596879,0.5659950983683165,0.7706655362441712,0.5399852214973145,0.5569433413510884,0.6437049597286986,0.43238114187111243,0.6437049597286986,0.8991097922848664,0.22079831382666726
27,2588,0.5485375158965663,0.9997999668121338,0.8529706001281738,0.9997999668121338,0.89258114374034,0.7851590798197098,0.7851590798197098,0.7132259431962696,0.42808596144518135,0.48056559951983036,0.7174650275540483,0.4332955896476212,0.4847930711384334,0.4896142433234421,0.296722441764976,0.4896142433234421,0.9410767274268758,0.4029669004168979
28,3433,0.7276388300127172,0.9997999668121338,0.8997799754142761,0.9443888664245605,0.8747451208855229,0.7494864794415287,0.7495862177465369,0.7766002543450614,0.5537659109981959,0.5761513700639471,0.7687579482831708,0.5369264116699476,0.5574225068350819,0.6364985163204748,0.42861769231138613,0.6364985163204748,0.9088596863077575,0.2382466045650481
29,3235,0.6856718948707079,0.9997999668121338,0.7345468997955322,0.9991998672485352,0.858114374034003,0.7162262805234981,0.7162275124445053,0.7422636710470538,0.4858176762721179,0.5125670265713433,0.7488342518016109,0.4963823279680342,0.5220707850443299,0.5883849088596863,0.3736388351256147,0.5883849088596863,0.9027130139889784,0.26972946517431673
30,3617,0.7666384061042815,0.9997999668121338,0.8403680920600891,0.9177835583686829,0.8601050594415262,0.7202014571767439,0.7202371344080006,0.7772361169987283,0.5540130138576916,0.5705342070543846,0.77490462060195,0.5502359806116914,0.5650997711265418,0.6593895718524798,0.4476533141452443,0.6593895718524798,0.8927511657481983,0.20071548758904634
31,3237,0.6860958033064858,0.9997999668121338,0.8171634078025818,0.994598925113678,0.8770466481309854,0.7540929911713472,0.7540981729344703,0.755192878338279,0.5118786592596323,0.5407638396802561,0.7621873675286138,0.5229136106714003,0.5491314451541922,0.6017380245866892,0.39377223573859405,0.6017380245866892,0.9156422212802034,0.2753086235442962
32,3100,0.6570580754557016,0.9997999668121338,0.7845569252967834,0.9991998672485352,0.87,0.7400084409330311,0.740064040476708,0.7397202204323866,0.4801839851522769,0.5108355515509776,0.7465027554048326,0.4922555109984216,0.5243987914188771,0.5716405256464604,0.3620469834670158,0.5716405256464604,0.9145824501907588,0.2983594743535396
33,3532,0.7486222975837219,0.9997999668121338,0.8571714162826538,0.9321864247322083,0.8652321630804077,0.7304691658233969,0.7305071107526221,0.7759643916913946,0.55202490085024,0.5707222059722696,0.7708774904620602,0.5416579569398294,0.5592563298441888,0.6477320898685884,0.4369925167035816,0.6477320898685884,0.8991097922848664,0.2175000732118193
34,3175,0.6729546417973717,0.9997999668121338,0.8383676409721375,0.994598925113678,0.8853543307086614,0.7706783373276616,0.7706838433466846,0.7577363289529462,0.5173740626350839,0.5483745074160534,0.7609156422212802,0.5198621162030422,0.5492353544702238,0.595803306485799,0.39079505443908774,0.595803306485799,0.9228486646884273,0.2895510242228624
35,2810,0.5955913522679102,0.9997999668121338,0.7907581329345703,0.9997999668121338,0.8711743772241993,0.7423483628855201,0.7423491150054247,0.7191606612971598,0.43889907229207,0.4804864592867747,0.7229758372191607,0.44538179578472525,0.4863820172913513,0.5188639253921153,0.3148209304917373,0.5188639253921153,0.9232725731242052,0.352310451832084
36,2908,0.6163628656210258,0.9997999668121338,0.8213642835617065,0.9993999004364014,0.8827372764786795,0.765474331090944,0.7654745121302179,0.7335735481136074,0.4679267221540865,0.5075401898813358,0.7382365409071641,0.4757065512273822,0.5142742577663768,0.5440864773208987,0.3409934173486662,0.5440864773208987,0.9277236116998728,0.33865079915778085
37,2683,0.5686731665960153,0.9997999668121338,0.8547709584236145,0.9995999336242676,0.8967573611628774,0.793474010951679,0.7934795245754676,0.7272149215769393,0.45530724302523656,0.5030839663585998,0.7240356083086054,0.4471422168541975,0.4972190274395305,0.50996184824078,0.31525065380032813,0.50996184824078,0.9412886816447648,0.38679551292209746
38,3362,0.7125900805426028,0.9997999668121338,0.7889577746391296,0.990198016166687,0.8658536585365854,0.7316873770814967,0.7316875065680909,0.7587961000423908,0.5189104913326392,0.5422122389841466,0.7626112759643917,0.5238587824489785,0.5464964606928899,0.6169987282746927,0.4049762853894046,0.6169987282746927,0.9044086477320898,0.24885493026189265
39,3421,0.72509537939805,0.8861772418022156,0.9785957336425781,0.9949989914894104,0.8778135048231511,0.7556323341333221,0.755665392692416,0.7770241627808393,0.5537326839233259,0.5760646686626677,0.7708774904620602,0.5420714644477994,0.5636554756383205,0.6364985163204748,0.429755319062716,0.6364985163204748,0.9114031369224248,0.2413149885026763
40,2341,0.49618482407799913,0.9997999668121338,0.9177835583686829,0.9997999668121338,0.9085860743272106,0.8171270000262826,0.8171317737247794,0.7028401865197117,0.4076695389633404,0.47080773326187847,0.7026282323018228,0.4031818740006604,0.46791321629504246,0.4508266214497669,0.2695978698946234,0.4508266214497669,0.9546417973717677,0.45775945287744374
41,2387,0.5059347181008902,0.9997999668121338,0.9015803337097168,0.9997999668121338,0.9057394218684541,0.8113896325139937,0.8113921982390427,0.7081390419669351,0.4179488626742675,0.4789012027525215,0.7024162780839339,0.4030454086093544,0.4654008606471493,0.4582450190758796,0.2747608312652736,0.4582450190758796,0.9523103009749894,0.4474944027925745
42,2765,0.586053412462908,0.9997999668121338,0.8339667916297913,0.9995999336242676,0.8860759493670886,0.7721091238770295,0.7721109424280967,0.7267910131411615,0.4549864577868486,0.4989790046340398,0.7257312420517168,0.44998437817008724,0.49518324164230854,0.5192878338278932,0.3200153988167721,0.5192878338278932,0.9332344213649851,0.3667881155391953
43,3000,0.6358626536668079,0.9997999668121338,0.8105621337890625,0.9991998672485352,0.882,0.7639998951110645,0.7639998951110645,0.7390843577787198,0.47953607320798053,0.516343452244917,0.7467147096227215,0.4920981677550471,0.5269085848718033,0.5608308605341247,0.35612325670022144,0.5608308605341247,0.9249682068673166,0.32116913946587533
44,3160,0.6697753285290378,0.9997999668121338,0.7407481670379639,0.9993999004364014,0.8607594936708861,0.7215184295754479,0.7215207417843507,0.7401441288681645,0.480433907410498,0.5092098001919833,0.7431114879186096,0.4860792781295359,0.5147431305874823,0.5765154726579059,0.36328889095424494,0.5765154726579059,0.9067401441288682,0.2842440210129802
45,3238,0.6863077575243748,0.9997999668121338,0.7773554921150208,0.9975995421409607,0.8675108091414453,0.7350189898650774,0.73503595603801,0.7503179313268334,0.5020885604082481,0.5301884829095809,0.7541331072488342,0.5068195208231617,0.5323759632435268,0.5953793980500212,0.3839911294676681,0.5953793980500212,0.9090716405256465,0.27213141109142414
46,2672,0.566341670199237,0.9997999668121338,0.8591718077659607,0.9995999336242676,0.8963323353293413,0.7926646706586826,0.7926755512277986,0.7257312420517168,0.4508609345387526,0.49902356308129486,0.7231877914370496,0.4469897206295174,0.49740556352058596,0.5076303518440017,0.3131319423728219,0.5076303518440017,0.9412886816447648,0.3887019834853396
47,2542,0.5387876218736752,0.9997999668121338,0.8591718077659607,0.9997999668121338,0.8949645948072384,0.7899198263678455,0.7899200708802142,0.7149215769393811,0.4296219675148304,0.4829344739744003,0.7106824925816023,0.42159302685880806,0.4764048367704554,0.4821958456973294,0.2912693379356873,0.4821958456973294,0.9434082238236541,0.41276874910990907
48,2815,0.5966511233573548,0.9997999668121338,0.8191637992858887,0.9995999336242676,0.8806394316163411,0.7612634078573276,0.7612664824458276,0.7255192878338279,0.4529831074856263,0.49586169286801524,0.7286986011021619,0.4554222951647518,0.4968885410976019,0.5254345061466723,0.32364984179058987,0.5254345061466723,0.9287833827893175,0.35520492546966875
49,2746,0.5820262823230182,0.9997999668121338,0.837967574596405,0.9995999336242676,0.8896576839038601,0.779308343620313,0.7793184727107547,0.7274268757948283,0.45339364787416836,0.4982933063178877,0.7261551504874947,0.45375471629128694,0.5002728142658086,0.5178041543026706,0.3198739541591578,0.5178041543026706,0.9357778719796523,0.37185352960118956
50,3069,0.6504874947011445,0.9997999668121338,0.7467493414878845,0.9995999336242676,0.8615184099055067,0.7230367315945477,0.7230368851258716,0.735269181856719,0.470616750258952,0.5023277299396237,0.73505722763883,0.4700358874892703,0.5016437421809669,0.5604069520983468,0.34851574113873524,0.5604069520983468,0.9099194573972023,0.30111145780715987
51,3035,0.6432810512929207,0.9997999668121338,0.8579716086387634,0.9973995089530945,0.8962108731466227,0.7923957146905507,0.79239588678378,0.7543450614667232,0.5100684754890077,0.5459063070461263,0.7554048325561679,0.509370719610133,0.5453329759879927,0.5765154726579059,0.37569504905328693,0.5765154726579059,0.9332344213649851,0.3196954004887168
52,2753,0.5835099618482408,0.9997999668121338,0.8341668248176575,0.9995999336242676,0.8881220486741737,0.776241824045921,0.7762426434235742,0.72509537939805,0.45048344557005454,0.4963543124858117,0.7278507842306062,0.4554147376369799,0.5000800494775877,0.5182280627384485,0.31976799577297627,0.5182280627384485,0.9347181008902077,0.3698939859357252
53,3360,0.712166172106825,0.9997999668121338,0.7375475168228149,0.9973995089530945,0.8595238095238096,0.7190555823247642,0.7190968558614855,0.755192878338279,0.5112305159620624,0.5353271041227965,0.7568885120813904,0.5129548498628473,0.5341625641220885,0.6121237812632472,0.39763943341713703,0.6121237812632472,0.8999576091564222,0.2474000282605624
54,2987,0.6331072488342518,0.9997999668121338,0.7711542248725891,0.9995999336242676,0.8640776699029126,0.7281550655894984,0.7281550655894985,0.7272149215769393,0.4558660355307013,0.4912137060853681,0.7337855023314964,0.46615708210708845,0.4999230078812907,0.5470538363713437,0.33725936920320193,0.5470538363713437,0.913946587537092,0.3170238335315688
55,3030,0.642221280203476,0.9997999668121338,0.8719744086265564,0.9965993165969849,0.8983498349834983,0.7966939124069781,0.7967050207656209,0.7573124205171683,0.5150635153319215,0.5515968729342042,0.7543450614667232,0.5082399739414478,0.5442454215093409,0.5769393810936838,0.37683174368141664,0.5769393810936838,0.9347181008902077,0.3214104538898145
56,3080,0.6528189910979229,0.8843768835067749,0.9833966493606567,0.9995999336242676,0.8824675324675325,0.7649385339649651,0.7649617572981295,0.7477744807121661,0.49674125346334247,0.531402189007382,0.751589656634167,0.5020138306876419,0.5336256840072668,0.576091564222128,0.37068009500356275,0.576091564222128,0.9232725731242052,0.3063759682454045
57,2891,0.612759643916914,0.9997999668121338,0.8181636333465576,0.9993999004364014,0.8810100311310965,0.7620011257337372,0.7620127978200467,0.7354811360746079,0.4709622721492157,0.5091155939117854,0.7314540059347181,0.4629080118694362,0.503802810223888,0.53984739296312,0.3365928189457602,0.53984739296312,0.927087749046206,0.34116263816797654
58,3565,0.7556167867740569,0.9997999668121338,0.6703340411186218,0.9981996417045593,0.840953716690042,0.6819085596576356,0.6819138178333752,0.7560406952098346,0.512689818729182,0.5295344920591406,0.7592200084781687,0.5178432214650145,0.5332352212431956,0.63543874523103,0.41407169184076903,0.63543874523103,0.8798219584569733,0.20551497145901199
59,3044,0.6451886392539211,0.9997999668121338,0.7745549082756042,0.9993999004364014,0.8646517739816032,0.7293035479632064,0.7293092150072582,0.7337855023314964,0.4676510739494887,0.500270069790872,0.7367528613819415,0.47342652214827924,0.5062960352375322,0.5578635014836796,0.34730913642052574,0.5578635014836796,0.9126748622297584,0.3067882724979236
60,2428,0.5146248410343366,0.9997999668121338,0.8885776996612549,0.9997999668121338,0.9044481054365733,0.8088635290157606,0.8088679211937873,0.7117422636710471,0.42360167387350234,0.4827941588993313,0.7045358202628232,0.4089485420012,0.46942654398735334,0.4654514624841034,0.2802499225131812,0.4654514624841034,0.9508266214497668,0.4389966429524699
61,2355,0.4991521831284443,0.9997999668121338,0.905981183052063,0.9997999668121338,0.910828025477707,0.8216210250217496,0.8216210250217496,0.7055955913522679,0.41291186773575744,0.47625971165339914,0.7045358202628232,0.40728525701279483,0.4713736909971373,0.4546417973717677,0.27324638729444045,0.4546417973717677,0.9554896142433235,0.45618622810593934
62,2335,0.4949130987706655,0.9997999668121338,0.9195839166641235,0.9997999668121338,0.9117773019271949,0.8235434382268135,0.8235482723922289,0.7045358202628232,0.40957242718104947,0.4734022255780784,0.7030521407376007,0.405590290336325,0.47110155705094386,0.4512505298855447,0.27080292376047593,0.4512505298855447,0.9563374311148792,0.46052677204165016
63,3758,0.7965239508266214,0.9997999668121338,0.6291258335113525,0.9963992834091187,0.83102714209686,0.6620554328052064,0.6620712784582251,0.7619754133107249,0.5247723518212662,0.5369794274614704,0.7653666807969478,0.5299241211232297,0.5402861455594808,0.6619330224671471,0.43818413637537135,0.6619330224671471,0.8654090716405256,0.16909411962971288
64,2889,0.6123357354811361,0.9997999668121338,0.8251650333404541,0.9993999004364014,0.8830044998269297,0.7659924857400165,0.7659990946348504,0.7331496396778295,0.4676752224531366,0.5071675192421934,0.7359050445103857,0.4703939692983839,0.5104918396632406,0.5406952098346757,0.3379961521320067,0.5406952098346757,0.9283594743535396,0.3423092899922541
65,3598,0.7626112759643917,0.9997999668121338,0.7805560827255249,0.9527905583381653,0.8513062812673707,0.7025927133337556,0.7026171405770386,0.768334039847393,0.5376751635242083,0.5541994526355831,0.7674862229758372,0.5339240247800802,0.5489543223777171,0.649215769393811,0.43300870511346456,0.649215769393811,0.8866044934294193,0.20209051187355975
66,3181,0.6742263671047054,0.9997999668121338,0.8027605414390564,0.9973995089530945,0.8773970449544168,0.7547908669040901,0.7547962378137428,0.7558287409919457,0.5118587951952659,0.5413247207530685,0.7530733361593895,0.5059410541719512,0.5352016372044698,0.5915642221280204,0.3838520407679185,0.5915642221280204,0.917337855023315,0.28583282282639644
67,2634,0.5582874099194574,0.9997999668121338,0.8657731413841248,0.9995999336242676,0.8993925588458618,0.7987700355001472,0.7987721081670962,0.7246714709622721,0.4495465102096502,0.49976494141943867,0.7212802034760492,0.44234896600992557,0.494376546581116,0.5021195421788893,0.3093185497124305,0.5021195421788893,0.943832132259432,0.39727301666697246
68,2710,0.5743959304790165,0.9997999668121338,0.8467693328857422,0.9995999336242676,0.8948339483394834,0.7896470449815153,0.7896472600668061,0.7248834251801611,0.45201133781247804,0.5001584824501701,0.7286986011021619,0.45510683949623654,0.5022907049169101,0.5139889783806698,0.31814260348331497,0.5139889783806698,0.9395930479016532,0.38084496995881356
69,2170,0.4599406528189911,0.9997999668121338,0.9537907838821411,0.9997999668121338,0.9147465437788018,0.8294696205725607,0.8294981660943568,0.6913946587537092,0.38488671627635096,0.4575570126072502,0.6901229334463755,0.37809513642799486,0.4490112101252508,0.4207291225095379,0.2477172993771843,0.4207291225095379,0.9607884696905469,0.4940174212692639
70,2777,0.5885968630775752,0.9997999668121338,0.8253650665283203,0.9995999336242676,0.882607129996399,0.7652074096051821,0.7652074096051821,0.7233997456549386,0.4468966964488322,0.49117527836098457,0.7270029673590505,0.45391143435255515,0.49714310312473314,0.5194997880457821,0.3191176347014081,0.5194997880457821,0.9309029249682068,0.3631073419506169
71,2119,0.4491309877066554,0.9997999668121338,0.9727945327758789,0.9997999668121338,0.9235488437942425,0.8470838949822662,0.8470974808006206,0.6924544298431539,0.3853369791499252,0.4608750946632084,0.6880033912674862,0.3755668086085855,0.45082219066082724,0.41479440440864773,0.24531715235217363,0.41479440440864773,0.9656634167019924,0.5087544393855947
72,3659,0.7755404832556168,0.8079615831375122,0.8655731081962585,0.998799741268158,0.845312927029243,0.6906298978762003,0.6906563100457737,0.7679101314116151,0.5363531556589272,0.5512311344596322,0.7676981771937261,0.5348687764782626,0.5480671652981481,0.6555743959304791,0.43742773623797493,0.6555743959304791,0.8800339126748622,0.18973853109876393
73,3215,0.6814328105129293,0.9997999668121338,0.8027605414390564,0.9959992170333862,0.8758942457231726,0.7517852495479432,0.7517865587806013,0.7571004662992794,0.5134076783417142,0.5411174733126561,0.755192878338279,0.5111731668175201,0.539780721462165,0.5968630775752437,0.3885182454708889,0.5968630775752437,0.9154302670623146,0.27903116814792894
74,2890,0.612547689699025,0.9997999668121338,0.8017603754997253,0.9995999336242676,0.8750865051903114,0.7501701388074047,0.7501746298582838,0.7270029673590505,0.45587652748597246,0.4959349155389778,0.7325137770241628,0.4631698795302386,0.500985805182915,0.5360322170411191,0.33118916546992183,0.5360322170411191,0.9234845273420941,0.33905428814919225
75,3045,0.6454005934718101,0.9997999668121338,0.7509501576423645,0.9995999336242676,0.8604269293924466,0.7208543705906422,0.7208669655782957,0.7301822806273844,0.46124633543410287,0.4933977784060992,0.73505722763883,0.4692279086310606,0.5017429735695857,0.5553200508690123,0.3434435853852122,0.5553200508690123,0.9099194573972023,0.3051068785234343
76,2424,0.5137770241627808,0.9997999668121338,0.9249849915504456,0.9995999336242676,0.9133663366336634,0.8266648233516235,0.8266659497581712,0.7134378974141585,0.4289482490572646,0.48942021697702004,0.7113183552352692,0.4204396454768719,0.4826369016274172,0.4692666384061043,0.2857569172417029,0.4692666384061043,0.9554896142433235,0.4440996982275591
77,2754,0.5837219160661297,0.9997999668121338,0.8345668911933899,0.9995999336242676,0.888162672476398,0.7763247551320485,0.776328030579078,0.7238236540907164,0.4488204098283491,0.49521008577446674,0.7293344637558288,0.4575260522978192,0.5016102661802797,0.5184400169563375,0.31996925957678757,0.5184400169563375,0.9347181008902077,0.36972265552006056
78,3127,0.6627808393387028,0.9997999668121338,0.8481696248054504,0.995599091053009,0.8919091781259993,0.7838191300534537,0.7838249016276152,0.7600678253497245,0.5197935016461317,0.5515199567825344,0.7594319626960576,0.5192086510892422,0.5521325742845039,0.5911403136922425,0.3884936567708727,0.5911403136922425,0.9283594743535396,0.30076886443375683
79,3299,0.6992369648155998,0.9997999668121338,0.7405480742454529,0.9981996417045593,0.8620794180054562,0.7241391921398382,0.7241403899634193,0.7526494277236117,0.506222545155042,0.5306636515180275,0.7537091988130564,0.506453900121822,0.5311826640444061,0.602797795676134,0.3892585322170399,0.602797795676134,0.9035608308605341,0.25928162232932217
80,2732,0.5790589232725731,0.9997999668121338,0.8417683243751526,0.9995999336242676,0.8927525622254758,0.7855023655738794,0.7855076278259494,0.7255192878338279,0.4522021173450038,0.4987249885030922,0.7293344637558288,0.45749791684262686,0.504155725217411,0.5169563374311149,0.3200991441801927,0.5169563374311149,0.9378974141585418,0.3757962247943609
81,3300,0.6994489190334887,0.9997999668121338,0.7853570580482483,0.994598925113678,0.8672727272727273,0.7345454545454546,0.7345459941570351,0.755192878338279,0.5108856922874486,0.5363521960979084,0.758584145824502,0.5166770548053011,0.5410244432081183,0.6066129715981348,0.3950469697246038,0.6066129715981348,0.907164052564646,0.26065975567459254
82,3071,0.6509114031369224,0.9997999668121338,0.8431686162948608,0.9971994161605835,0.8922175187235428,0.7844346031638989,0.7844480780488203,0.7543450614667232,0.509705270583923,0.5450135358272864,0.7562526494277236,0.5114926229146578,0.5447550027737825,0.5807545570156846,0.3784754613396811,0.5807545570156846,0.9298431538787622,0.31146296170785825
83,2996,0.6350148367952523,0.9997999668121338,0.7881576418876648,0.9993999004364014,0.8714953271028038,0.7429865310022247,0.7429906699018167,0.7354811360746079,0.4714478097189708,0.5060401277753243,0.7363289529461636,0.4721627811479872,0.5074954513610209,0.5534124629080118,0.34564752210592886,0.5534124629080118,0.9183976261127597,0.3180828641947919
84,2930,0.6210258584145825,0.9997999668121338,0.9673934578895569,0.9939988255500793,0.9075085324232082,0.8150136171858436,0.8150153260977817,0.7539211530309453,0.5071233018215822,0.5480314538077503,0.7522255192878339,0.5051601019585116,0.5458499582015193,0.5635862653666808,0.3670398650986381,0.5635862653666808,0.9425604069520983,0.3439222670565274
85,3283,0.6958456973293768,0.9997999668121338,0.7793558835983276,0.9959992170333862,0.8681084374048127,0.7362126896864497,0.736216105139664,0.7562526494277236,0.5127532615276685,0.5378083377086412,0.7560406952098346,0.5118262889805469,0.5377322832262931,0.6040695209834676,0.39281333304764887,0.6040695209834676,0.9082238236540907,0.26403891642134514
86,3196,0.6774056803730394,0.9997999668121338,0.8543708920478821,0.9915983080863953,0.8864205256570713,0.7728250380665334,0.7728264001462438,0.761551504874947,0.5239326593093399,0.5532459116165535,0.7619754133107249,0.5230862788226314,0.5529178764742579,0.6004662992793557,0.3958173259500658,0.6004662992793557,0.9230606189063162,0.2859542263777156
87,3021,0.6403136922424756,0.9997999668121338,0.7845569252967834,0.9993999004364014,0.8695796094008607,0.7391597618353666,0.7391759605043149,0.7359050445103857,0.4720488817217666,0.5053015481652248,0.7373887240356083,0.47453439732830277,0.5091892043102703,0.5568037303942348,0.3480879575981594,0.5568037303942348,0.9164900381517592,0.31277587900662585
88,2952,0.625688851208139,0.9997999668121338,0.7773554921150208,0.9995999336242676,0.8672086720867209,0.7344164908249406,0.7344225588921669,0.728486646884273,0.4575710018985775,0.4933543010320788,0.7310300974989402,0.4614572852298156,0.4977246295936017,0.5426027977956761,0.3343572404665428,0.5426027977956761,0.9169139465875371,0.3246058742910448
89,2823,0.5983467571004663,0.9677935838699341,0.9815962910652161,0.9995999336242676,0.9117959617428267,0.8235876068842611,0.823587813583777,0.7443832132259431,0.49023182373812857,0.5361573701205822,0.748410343365833,0.49534996088246847,0.5400512032497721,0.5455701568461212,0.3515710347397018,0.5455701568461212,0.947223399745655,0.36622580489670553
90,2567,0.5440864773208987,0.9997999668121338,0.8793758749961853,0.9995999336242676,0.9037787300350604,0.8075570220020596,0.8075690324499122,0.7210682492581603,0.4422442433968217,0.4969256313625001,0.7183128444256041,0.4365167362982707,0.4904200295442595,0.4917337855023315,0.30179061057259426,0.4917337855023315,0.9476473081814328,0.4120449445327289
91,3293,0.6979652395082662,0.9997999668121338,0.8093618750572205,0.9917983412742615,0.871849377467355,0.7436962731691196,0.7436984678554313,0.7545570156846121,0.5103809971213136,0.5373609190284516,0.7645188639253921,0.5278413974537999,0.551738228380683,0.6085205595591352,0.3986775959127322,0.6085205595591352,0.910555320050869,0.2633288179082198
92,3382,0.7168291649003815,0.9289857745170593,0.905981183052063,0.9965993165969849,0.8840922531046718,0.7681845062093435,0.7682038493606064,0.7746926663840611,0.5501952411352239,0.5747206660174929,0.7759643916913946,0.551120541090047,0.5736177991684568,0.6337431114879186,0.42913776015857286,0.6337431114879186,0.9169139465875371,0.25034914161675315
93,2365,0.5012717253073337,0.9997999668121338,0.9123824834823608,0.9997999668121338,0.9090909090909091,0.8181445251657791,0.818147159194343,0.7070792708774905,0.4152564960280377,0.477928018961685,0.7030521407376007,0.40495715548347344,0.4683724827084126,0.4557015684612124,0.27364079948633746,0.4557015684612124,0.9544298431538788,0.45338934062969666
94,3530,0.748198389147944,0.9997999668121338,0.8191637992858887,0.9527905583381653,0.8626062322946175,0.7252027613747806,0.7252364046887185,0.7717253073336159,0.5444150182340292,0.5634321665462748,0.7708774904620602,0.5407663489768681,0.5579070358244941,0.6454005934718101,0.4334493679108623,0.6454005934718101,0.897202204323866,0.2172056388228074
95,2989,0.6335311572700296,0.9997999668121338,0.7923584580421448,0.9993999004364014,0.8735362997658079,0.7470720050144949,0.7470726739792609,0.7333615938957185,0.46812215678845376,0.5041448954405464,0.7399321746502755,0.4784814756424404,0.5132310527593935,0.5534124629080118,0.34635753481277454,0.5534124629080118,0.9198813056379822,0.3201238368577961
96,3273,0.6937261551504875,0.9997999668121338,0.8165633082389832,0.9917983412742615,0.8735105407882676,0.7470142565887247,0.7470142565887247,0.7579482831708351,0.5157057163730915,0.5421913911602672,0.7602797795676134,0.520744031414995,0.546582214079107,0.605977108944468,0.3967202592075395,0.605977108944468,0.9122509537939805,0.26753343184379963
97,3290,0.6973293768545994,0.8581716418266296,0.9617923498153687,0.9993999004364014,0.8702127659574468,0.7404381933494619,0.7405105709181338,0.7600678253497245,0.5202608252147329,0.5469427225205398,0.7562526494277236,0.5123822746099247,0.5365617261389541,0.6068249258160238,0.39635735155908264,0.6068249258160238,0.9094955489614244,0.263387840141423
98,2857,0.6055532005086901,0.9997999668121338,0.8093618750572205,0.9995999336242676,0.8771438571928596,0.7542884669525438,0.7542930874455921,0.7263671047053837,0.45337229916410265,0.4937098940142793,0.7303942348452734,0.4601549020842517,0.500419515628494,0.5311572700296736,0.3275558630618668,0.5311572700296736,0.9256040695209835,0.345986587163186
99,2590,0.5489614243323442,0.9997999668121338,0.8745748996734619,0.9995999336242676,0.9030888030888031,0.8061512514633555,0.8061630321525111,0.7233997456549386,0.4477390992203754,0.5010900084637018,0.7191606612971598,0.4373421860646886,0.49059075183510603,0.4957609156422213,0.3049863221754633,0.4957609156422213,0.9467994913098771,0.4073278874465818
100,3171,0.672106824925816,0.9997999668121338,0.8401680588722229,0.9951990246772766,0.8886786502680543,0.7773445681835678,0.7773447228161043,0.7602797795676134,0.5216062880476208,0.5522862941572103,0.7621873675286138,0.5232974413329239,0.5537698266850363,0.5972869860110216,0.3934392896279688,0.5972869860110216,0.9251801610852056,0.29139166425703267
101,3216,0.6816447647308181,0.8745748996734619,0.9569913744926453,0.9993999004364014,0.8722014925373134,0.7444209747989632,0.7445259229378516,0.7532852903772785,0.5076520883146364,0.5377627437840822,0.7541331072488342,0.5072205965957947,0.5329054991661756,0.5945315811784655,0.38490489863423577,0.5945315811784655,0.9128868164476474,0.2776699113588479
102,3413,0.7233997456549386,0.9997999668121338,0.843368649482727,0.9701940417289734,0.8737181365367712,0.7474354274745398,0.7474817595322085,0.7723611699872828,0.5441718942650277,0.5670125632885399,0.768334039847393,0.5371945165961226,0.5582849864642703,0.6320474777448071,0.42352726134049534,0.6320474777448071,0.9086477320898686,0.24167065879196414
103,2497,0.5292496820686732,0.9997999668121338,0.8921784162521362,0.9995999336242676,0.9050861033239888,0.8101282636616023,0.8101285236463973,0.7147096227214922,0.4313145974121992,0.4881004847575598,0.7140737600678253,0.42616664421672323,0.4838274075026258,0.47901653242899533,0.2915118718108594,0.47901653242899533,0.9497668503603222,0.4260695708949934
104,2464,0.5222551928783383,0.9997999668121338,0.9149829745292664,0.9995999336242676,0.9103084415584416,0.8206164103780422,0.8206188433411082,0.7149215769393811,0.4299584962792896,0.48939491452654654,0.7136498516320475,0.4271835935204169,0.48629466402777327,0.4754133107248834,0.2900171253678342,0.4754133107248834,0.9531581178465451,0.4348951308335582
105,2539,0.5381517592200085,0.9997999668121338,0.886577308177948,0.9995999336242676,0.9054745962977551,0.8108949532264793,0.8108949532264792,0.7210682492581603,0.4429916972059371,0.49759055815146075,0.715345485375159,0.42978023910397295,0.48641914436909156,0.48728274692666385,0.29852076368562647,0.48728274692666385,0.9491309877066554,0.4181918493710912
106,3015,0.639041966935142,0.9997999668121338,0.7845569252967834,0.9993999004364014,0.8703150912106136,0.7406302109540511,0.7406303739049774,0.7344213649851632,0.4696537529844937,0.5043361320616766,0.7388724035608308,0.47694399265994414,0.5106896070106601,0.556167867740568,0.3477647150162912,0.556167867740568,0.917125900805426,0.31414722347004553
107,2882,0.6108520559559135,0.9997999668121338,0.8251650333404541,0.9993999004364014,0.8854961832061069,0.7709931384144767,0.7710050201434255,0.7356930902924969,0.4719094426876372,0.5128996503640448,0.735269181856719,0.4700143667125411,0.5096315455008212,0.5409071640525647,0.3390301132573283,0.5409071640525647,0.9300551080966512,0.34458901915354223
108,3266,0.692242475625265,0.9997999668121338,0.8457691669464111,0.9895979166030884,0.8830373545621556,0.7660757617745673,0.7660849546894541,0.76494277236117,0.5300709869829356,0.5578152634155613,0.7653666807969478,0.5305511457432431,0.556919755913591,0.6112759643916914,0.4055120052358402,0.6112759643916914,0.9190334887664264,0.2717613901704642
109,2993,0.6343789741415854,0.9997999668121338,0.7873574495315552,0.9993999004364014,0.8713665218843969,0.7427304303056567,0.7427319227578264,0.7339974565493853,0.4680776902004348,0.5032905056401898,0.7371767698177194,0.4742723878518094,0.5091551348381473,0.552776600254345,0.34502591084018175,0.552776600254345,0.9183976261127597,0.31858992163005184
110,3748,0.7944044086477321,0.9997999668121338,0.619723916053772,0.9989997744560242,0.8287086446104589,0.6574164112707002,0.6574224017215392,0.7592200084781687,0.5188515740960684,0.5302059672189244,0.7630351844001696,0.52564928296901,0.5370959984212668,0.6583298007630352,0.4331850826349333,0.6583298007630352,0.8639253921153031,0.17037884384742374
111,2740,0.5807545570156846,0.9997999668121338,0.8395678997039795,0.9995999336242676,0.8905109489051095,0.7810201477448006,0.7810209800042496,0.7263671047053837,0.4532176284215541,0.49911425066063175,0.7272149215769393,0.4539421584266366,0.5001016532542698,0.5171682916490038,0.3195916335808968,0.5171682916490038,0.9364137346333192,0.3733426572561057
112,3013,0.6386180584993641,0.9997999668121338,0.8457691669464111,0.9981996417045593,0.8941254563557915,0.7882398327152248,0.7882413957885794,0.7520135650699449,0.5046253312109032,0.5406766380004716,0.7513777024162781,0.5021363050226513,0.5390621742911182,0.5710046629927935,0.36975658833881986,0.5710046629927935,0.9323866044934295,0.32312079336299804
113,3146,0.6668079694785927,0.9997999668121338,0.8203640580177307,0.9969993829727173,0.8808010171646535,0.7616026124190945,0.7616064599505367,0.7534972445951674,0.5073432958250946,0.5386439112432735,0.7543450614667232,0.508343791657593,0.5386019709312001,0.5873251377702416,0.3809229330111005,0.5873251377702416,0.920517168291649,0.2934758793944119
114,2921,0.619118270453582,0.9997999668121338,0.8165633082389832,0.9993999004364014,0.8798356727148237,0.759669796228071,0.7596713988874304,0.7314540059347181,0.46462624721440593,0.503612654708591,0.7388724035608308,0.47604249728807646,0.5137312027737287,0.5447223399745655,0.3405891793464169,0.5447223399745655,0.9256040695209835,0.3351133327402581
115,3097,0.6564222128020347,0.9997999668121338,0.8975794911384583,0.9921984672546387,0.8947368421052632,0.7894762961646986,0.7895000021470285,0.7594319626960576,0.5185169733302569,0.550962801518778,0.7587961000423908,0.5179469259698731,0.5527087422464774,0.5873251377702416,0.3857110165947273,0.5873251377702416,0.9309029249682068,0.3074117043350215
116,2385,0.5055108096651123,0.9997999668121338,0.900580108165741,0.9997999668121338,0.9081761006289308,0.8162582990080767,0.8162608846562026,0.7079270877490462,0.41835857946959315,0.48006728742877436,0.7047477744807121,0.4068273341024276,0.4693389052510941,0.45909283594743533,0.2760844331352161,0.45909283594743533,0.953582026282323,0.4490832646814955
117,3240,0.6867316659601526,0.9997999668121338,0.9251850247383118,0.9783957004547119,0.887962962962963,0.7759235352305237,0.7760313271454379,0.7696057651547266,0.5400045744218065,0.5695317691561068,0.7632471386180585,0.5256743112519825,0.5526697107975745,0.6097922848664689,0.4057445852716323,0.6097922848664689,0.9230606189063162,0.2781706780964941
118,3058,0.6481559983043662,0.9997999668121338,0.827165424823761,0.9985997080802917,0.8862001308044474,0.7724002616088947,0.7724240508178629,0.7505298855447223,0.5009842670045986,0.5362295259873358,0.7501059771089444,0.5002854088947317,0.5334573748048287,0.5743959304790165,0.3703345239742602,0.5743959304790165,0.9262399321746503,0.3118042003254309
119,3092,0.6553624417125901,0.9997999668121338,0.8383676409721375,0.9971994161605835,0.890038809831824,0.7800746751997001,0.7800772862846194,0.7545570156846121,0.5100400007317862,0.5440017927014621,0.7566765578635015,0.5124225369356135,0.5451934730539115,0.5832980076303519,0.3801974582423234,0.5832980076303519,0.9279355659177617,0.30674080220147215
120,2767,0.5864773208986859,0.9997999668121338,0.8319664001464844,0.9995999336242676,0.8861582941814239,0.7723209003042408,0.7723792099011604,0.7291225095379398,0.4568380384637974,0.49894183076563553,0.7238236540907164,0.4491173499224246,0.4961290256878334,0.519711742263671,0.3204566363639945,0.519711742263671,0.9332344213649851,0.3664465519177529
121,2845,0.6030097498940229,0.9997999668121338,0.8063612580299377,0.9995999336242676,0.8769771528998243,0.7539559777022219,0.7539679009842548,0.7244595167443832,0.4504075571962703,0.49261833391614057,0.7301822806273844,0.45891619526899613,0.49813285794964646,0.5288257736328953,0.3254514226433746,0.5288257736328953,0.9258160237388724,0.34815137926692896
122,3348,0.7096227214921577,0.9997999668121338,0.7905580997467041,0.9909982085227966,0.8652927120669056,0.7305827321493316,0.7305839053727807,0.7577363289529462,0.5161211476904044,0.5395848056800664,0.7607036880033913,0.5207518297206776,0.5439764530001919,0.6140313692242476,0.40176756672973846,0.6140313692242476,0.9044086477320898,0.251261342842658
123,2902,0.6150911403136923,0.9997999668121338,0.8147629499435425,0.9993999004364014,0.8797381116471399,0.7594787365769253,0.7595092193570275,0.7331496396778295,0.46629927935565907,0.504169768720759,0.7339974565493853,0.4679949130987706,0.50813996428828,0.5411191182704536,0.33731251913070087,0.5411191182704536,0.9260279779567614,0.33861899337668633
124,2522,0.5345485375158966,0.9997999668121338,0.8655731081962585,0.9997999668121338,0.8980967486122126,0.7961542695219256,0.7961545199623494,0.7136498516320475,0.42885296903323744,0.48381446278631607,0.711954217888936,0.4222879005188249,0.477858353591047,0.48007630351844,0.29040451511835014,0.48007630351844,0.9455277660025434,0.41802044509377256
125,2720,0.5765154726579059,0.9997999668121338,0.8153630495071411,0.9997999668121338,0.8779411764705882,0.7558855205166023,0.7559059545713956,0.7176769817719373,0.4358633700461014,0.4822074848727287,0.7181008902077152,0.43569830911114493,0.479898933450029,0.5061466723187792,0.3061372316939913,0.5061466723187792,0.9296311996608733,0.37179450415180904
126,3073,0.6513353115727003,0.8897779583930969,0.9833966493606567,0.9995999336242676,0.8838268792710706,0.7676530942248803,0.7676805720519251,0.7488342518016109,0.4980455412501318,0.5330140820188212,0.7511657481983891,0.5019694880410066,0.5339886249218797,0.5756676557863502,0.3707427331302215,0.5756676557863502,0.9243323442136498,0.30815922348472047
127,3060,0.6485799067401441,0.9997999668121338,0.89197838306427,0.9941988587379456,0.8954248366013072,0.7908252788675856,0.7908360921580615,0.7566765578635015,0.5147761207668387,0.550273877333243,0.7562526494277236,0.511025603451741,0.5454241483794756,0.5807545570156846,0.3795268550225578,0.5807545570156846,0.9321746502755405,0.31467027958562266
128,3302,0.6998728274692666,0.9997999668121338,0.7297459244728088,0.9989997744560242,0.8579648697758934,0.7159303648424118,0.7159367998144455,0.7477744807121661,0.49645346435446014,0.5218303226638344,0.7532852903772785,0.505697605405385,0.5287688860324331,0.6004662992793557,0.3854000276705197,0.6004662992793557,0.900593471810089,0.2574985704965377
129,3043,0.6449766850360322,0.9997999668121338,0.7727545499801636,0.9993999004364014,0.8655931646401578,0.7311860099496342,0.7311899581439808,0.7348452734209411,0.46961067698434394,0.5023016595356739,0.7367528613819415,0.47358489955833194,0.5066177839667267,0.5582874099194574,0.3480368721456796,0.5582874099194574,0.9133107248834251,0.30730575472070043
130,2872,0.6087325137770242,0.9997999668121338,0.8297659754753113,0.9993999004364014,0.887883008356546,0.7757642768466791,0.7757710486732674,0.7348452734209411,0.46951419109474674,0.510218578840481,0.7373887240356083,0.4749512415113883,0.5160650987559982,0.5404832556167868,0.3394268372668664,0.5404832556167868,0.9317507418397626,0.3473997527397592
131,2406,0.50996184824078,0.9997999668121338,0.9285857081413269,0.9995999336242676,0.913549459684123,0.8270984414785743,0.8270984414785743,0.7128020347604918,0.4247690623547388,0.48631677574823257,0.7089868588384909,0.418820284346617,0.48142874849708556,0.4658753709198813,0.28307375668709905,0.4658753709198813,0.9559135226791013,0.44767408876424175
132,2712,0.5748198389147944,0.9997999668121338,0.8467693328857422,0.9995999336242676,0.8941740412979351,0.7883287428041824,0.7883649799513236,0.7248834251801611,0.45131601605779187,0.4977805653055243,0.7282746926663841,0.4549446453697282,0.5035288170376313,0.5139889783806698,0.31793660068529306,0.5139889783806698,0.9391691394658753,0.3801850629172653
133,3416,0.7240356083086054,0.8419684171676636,0.980596125125885,0.9989997744560242,0.8662177985948478,0.7324359640595244,0.7324391024396257,0.7660025434506147,0.5318397761174176,0.5534129381122301,0.7643069097075031,0.5287781790041068,0.550055994273634,0.6271725307333615,0.41561363032699583,0.6271725307333615,0.9031369224247563,0.23904526786148628
134,2744,0.5816023738872403,0.9997999668121338,0.8367673754692078,0.9995999336242676,0.8903061224489796,0.7805940619308606,0.7805942693071904,0.7265790589232726,0.4544948056983603,0.5002474101044815,0.7274268757948283,0.45347882615390245,0.49944067383867863,0.5178041543026706,0.32006800428529864,0.5178041543026706,0.9362017804154302,0.372501968146309
135,2562,0.543026706231454,0.9997999668121338,0.8547709584236145,0.9997999668121338,0.8950039032006245,0.789993984835936,0.7899961515270071,0.7128020347604918,0.4274685147043626,0.48075718051878025,0.7161933022467147,0.4304902448474683,0.48381195230525453,0.48601102161933024,0.2944250752897346,0.48601102161933024,0.9429843153878762,0.40899288158129427
136,3602,0.7634590928359475,0.9997999668121338,0.6797359585762024,0.9939988255500793,0.8395335924486397,0.6790704499952831,0.6790909674898901,0.758372191606613,0.5174740404959649,0.5335747219777973,0.7600678253497245,0.5194167034400445,0.5336289787024492,0.6409495548961425,0.41927016727198324,0.6409495548961425,0.877490462060195,0.1985840375524972
137,2162,0.4582450190758796,0.9997999668121338,0.9637927412986755,0.9997999668121338,0.9204440333024977,0.8408661417322835,0.8409582877370426,0.695421788893599,0.3922317000296363,0.46665675416923846,0.6899109792284867,0.37838657601155334,0.45016553221244865,0.42178889359898264,0.2499251423111975,0.42178889359898264,0.963543874523103,0.49865513970351505
138,2762,0.5854175498092412,0.9997999668121338,0.8383676409721375,0.9995999336242676,0.888848660391021,0.7776914925245567,0.7776965900223443,0.7248834251801611,0.4514842883002631,0.49665057154583325,0.7303942348452734,0.45905975684218253,0.503933350768082,0.5203476049173379,0.32183046247473424,0.5203476049173379,0.9349300551080967,0.36850105547368306
139,2734,0.579482831708351,0.9997999668121338,0.843368649482727,0.9995999336242676,0.8931967812728603,0.7863771008993629,0.7863771008993629,0.7263671047053837,0.45455924517610025,0.5014098912746524,0.7293344637558288,0.4568069017933376,0.503095365700849,0.5175922000847817,0.32078017088645466,0.5175922000847817,0.9381093683764307,0.3756045811880786
140,2745,0.5818143281051293,0.9997999668121338,0.8383676409721375,0.9995999336242676,0.8892531876138433,0.7784617737181668,0.7784626005518499,0.7246714709622721,0.4519117726230705,0.4977020133561273,0.7282746926663841,0.45388114759723014,0.4994891364557796,0.5173802458668928,0.31933650983890105,0.5173802458668928,0.9355659177617635,0.3718729417469505
141,2953,0.625900805426028,0.9997999668121338,0.8819763660430908,0.9973995089530945,0.901794784964443,0.8035904483450472,0.8036022440396343,0.748410343365833,0.4984936719176064,0.5394878591495507,0.7545570156846121,0.5074765883332912,0.5452619326936944,0.5644340822382365,0.3660368549693791,0.5644340822382365,0.9385332768122086,0.33736070272620644
142,3319,0.7034760491733786,0.9997999668121338,0.7905580997467041,0.9937987327575684,0.867429948779753,0.7348608362533817,0.7348693752150096,0.758584145824502,0.5172295393100494,0.5421440897342324,0.758372191606613,0.5166841954297734,0.5404671565428055,0.6102161933022467,0.39872540681867585,0.6102161933022467,0.9067401441288682,0.25721375547750625
143,2694,0.5710046629927935,0.9997999668121338,0.8513702750205994,0.9995999336242676,0.8949517446176689,0.7898856555445624,0.7898876149165324,0.7248834251801611,0.45144429367931843,0.5000919651068466,0.7261551504874947,0.45059333139852437,0.4985108256336102,0.5110216193302247,0.31561724959324716,0.5110216193302247,0.9400169563374311,0.3839301252874442
144,3078,0.652395082662145,0.9997999668121338,0.8289657831192017,0.9981996417045593,0.8862897985705003,0.772574892166764,0.772574892166764,0.7532852903772785,0.5066426576811446,0.5397862810025043,0.7507418397626113,0.5014095837315743,0.5353080774001348,0.5782111064010174,0.3740164021648019,0.5782111064010174,0.9258160237388724,0.3080786921694829
145,2674,0.5667655786350149,0.9997999668121338,0.8365672826766968,0.9997999668121338,0.887060583395662,0.7741205349850412,0.7741239994893478,0.7200084781687156,0.4402223634133256,0.4885096236110959,0.718736752861382,0.43726660956149155,0.4850926318325216,0.5027554048325562,0.3061222749833653,0.5027554048325562,0.9359898261975413,0.38430517856310575
146,2479,0.5254345061466723,0.9997999668121338,0.9049810171127319,0.9995999336242676,0.9096409842678499,0.8192838211479482,0.8193008857419083,0.7134378974141585,0.42733517137113963,0.48543655240953254,0.7170411191182705,0.4336250575274501,0.4926841723765645,0.4779567613395507,0.29193497134789653,0.4779567613395507,0.9525222551928784,0.4316842229282992
147,2595,0.5500211954217888,0.9997999668121338,0.876975417137146,0.9995999336242676,0.902504816955684,0.8049936778548487,0.8049996559615317,0.7227638830012717,0.44636505106402896,0.4994571946995676,0.7200084781687156,0.4391534458191971,0.49212175294900895,0.4963967782958881,0.30535817006157046,0.4963967782958881,0.9463755828740992,0.4061080386597959
148,3153,0.6682916490038152,0.9997999668121338,0.7417483329772949,0.9993999004364014,0.8598160482080558,0.7196257508159993,0.7196257508159993,0.7392963119966087,0.47953490574634133,0.5086431948987357,0.741627808393387,0.48230020068011964,0.5109188713834103,0.5746078846969055,0.3611248112695412,0.5746078846969055,0.9063162356930903,0.2852081635111503
149,3147,0.6670199236964816,0.9997999668121338,0.89197838306427,0.9899979829788208,0.8910073085478233,0.7820143749776596,0.7820183231446078,0.7621873675286138,0.5239010214154763,0.5555439959432994,0.7594319626960576,0.519335530805026,0.5508293423157024,0.5943196269605765,0.3913150154148709,0.5943196269605765,0.9272997032640949,0.2966876815872468
150,2902,0.6150911403136923,0.9997999668121338,0.8165633082389832,0.9993999004364014,0.8811164713990352,0.7622234561351093,0.7622279819420132,0.7335735481136074,0.46808916725578253,0.5069114431712252,0.735269181856719,0.46957375843893195,0.5090317504549462,0.5419669351420093,0.33852555451274285,0.5419669351420093,0.9268757948283171,0.3391495362570258
151,2943,0.6237812632471387,0.9997999668121338,0.7853570580482483,0.9995999336242676,0.8702004757050629,0.7404031993261075,0.7404202965374285,0.7312420517168292,0.4617136555600266,0.4973849115579659,0.7306061890631623,0.46198678567371937,0.49957370188068534,0.5428147520135651,0.33559412815746553,0.5428147520135651,0.9190334887664264,0.32738572369149777
152,3434,0.7278507842306062,0.9997999668121338,0.8289657831192017,0.9713943004608154,0.8675014560279557,0.7349957208407436,0.7350108055358021,0.7672742687579482,0.5354525253286128,0.5572075687958478,0.7676981771937261,0.5344762456242318,0.5547049285458557,0.6314116150911403,0.4205195335001866,0.6314116150911403,0.9035608308605341,0.2360898409368154
153,2558,0.5421788893598982,0.9997999668121338,0.9245849251747131,0.9993999004364014,0.9120406567630962,0.8240135370909321,0.8240339544233594,0.7233997456549386,0.4489828136413356,0.503395082930759,0.7233997456549386,0.44447251510447133,0.5016302424119952,0.49448919033488764,0.30643058265371015,0.49448919033488764,0.9523103009749894,0.41755146642820856
154,2728,0.5782111064010174,0.9997999668121338,0.8409681916236877,0.9995999336242676,0.8933284457478006,0.7866539100334862,0.7866794925735551,0.7265790589232726,0.45373649222468765,0.4995597357420947,0.7282746926663841,0.4559581120713647,0.5037705842823894,0.516532428995337,0.3199098130335561,0.516532428995337,0.9383213225943197,0.37679601675246355
155,2986,0.6328952946163628,0.9997999668121338,0.7905580997467041,0.9993999004364014,0.8717347622237106,0.743438908139554,0.7434430782061987,0.7320898685883849,0.4665344173767551,0.5021107519653424,0.738448495125053,0.4744732828616901,0.5095370602688943,0.5517168291649004,0.34413854515129305,0.5517168291649004,0.9188215345485375,0.3200179330588102
156,3137,0.6649003815175922,0.9083817005157471,0.9683936834335327,0.9993999004364014,0.8893847625119541,0.7787737738541308,0.7788093868001652,0.7598558711318355,0.5201230741387567,0.5529149699542133,0.7579482831708351,0.5154859612979111,0.5462649044286295,0.5913522679101314,0.38784156420904076,0.5913522679101314,0.9264518863925392,0.2980324946018227
157,2824,0.5985587113183553,0.9997999668121338,0.7891578078269958,0.9997999668121338,0.8693342776203966,0.7386648850688865,0.7386665523323881,0.7185247986434931,0.43856696179031934,0.479472447367645,0.7236116998728275,0.44570300977526917,0.48600613032447626,0.5203476049173379,0.31547716285524,0.5203476049173379,0.9217888935989826,0.3489866727030587
158,2960,0.6273844849512505,0.9997999668121338,0.8093618750572205,0.9993999004364014,0.8780405405405406,0.7560810810810812,0.7560895381196509,0.7342094107672743,0.4695824291131091,0.5064949939103913,0.7401441288681645,0.47912724357075237,0.5158324004219033,0.5508690122933446,0.3455752974728553,0.5508690122933446,0.9234845273420941,0.327171528247196
159,3086,0.6540907164052565,0.9997999668121338,0.8393678665161133,0.9969993829727173,0.890797148412184,0.7815904439125053,0.7815906080594686,0.7554048325561679,0.5104476613473755,0.5442684721502022,0.7558287409919457,0.5120121905013643,0.5454643195205227,0.582662144976685,0.3798396216716356,0.582662144976685,0.9285714285714286,0.30813500343549904
160,2466,0.5226791013141161,0.9997999668121338,0.8793758749961853,0.9997999668121338,0.8994322789943228,0.7988359769563698,0.7988454379140397,0.712166172106825,0.42456273085366225,0.48184431623042057,0.705383637134379,0.4105261833259778,0.4684741700818497,0.47011445527766005,0.28263779101824804,0.47011445527766005,0.9474353539635438,0.4293178237166627
161,2824,0.5985587113183553,0.9997999668121338,0.817563533782959,0.9995999336242676,0.8796033994334278,0.7591895268912887,0.7591902885734164,0.7244595167443832,0.45112994709248505,0.4932813022095576,0.7299703264094956,0.45769537595899995,0.49901389548539354,0.526494277236117,0.3242318884735121,0.526494277236117,0.9279355659177617,0.35310912219731083
162,3157,0.6691394658753709,0.9997999668121338,0.7701539993286133,0.9991998672485352,0.866012036743744,0.7320208738648255,0.7320245463321885,0.7422636710470538,0.48481766488859496,0.5143268559516658,0.7475625264942772,0.49484292149284054,0.5237958323421011,0.579482831708351,0.3680534322104586,0.579482831708351,0.91034336583298,0.28652920503539303
163,2935,0.6220856295040271,0.9997999668121338,0.8345668911933899,0.9991998672485352,0.8875638841567292,0.7751246095937546,0.7751246095937546,0.7392963119966087,0.4797522450439595,0.5188129843764104,0.7428995337007206,0.4846360703438902,0.5228225130000476,0.5521407376006783,0.3499396343369934,0.5521407376006783,0.9300551080966512,0.3354231465560509
164,3337,0.7072912250953794,0.9997999668121338,0.8171634078025818,0.9865972995758057,0.8699430626311058,0.7398698431378465,0.7398889815815868,0.7611275964391692,0.5235980501622864,0.5485223248557434,0.7621873675286138,0.5229966673899457,0.5460321616300224,0.6153030945315812,0.4048042871590273,0.6153030945315812,0.9080118694362018,0.2546399680995246
165,3570,0.7566765578635015,0.9997999668121338,0.7285457253456116,0.984796941280365,0.8481792717086835,0.6963631176612927,0.6963910934523156,0.7619754133107249,0.5245016133499256,0.5421072820928317,0.76494277236117,0.5293627159880397,0.5444568565829936,0.6417973717676981,0.42380915147810855,0.6417973717676981,0.8851208139041967,0.20638189994098532
166,2930,0.6210258584145825,0.9997999668121338,0.7859571576118469,0.9995999336242676,0.869283276450512,0.7385538839608764,0.7385581858858793,0.7295464179737177,0.4582982256792589,0.49573588159837767,0.7291225095379398,0.4590158286394116,0.49552708330996736,0.53984739296312,0.33260587121483615,0.53984739296312,0.9188215345485375,0.32943588348739195
167,3192,0.6765578635014837,0.9997999668121338,0.7451490163803101,0.9991998672485352,0.8627819548872181,0.725525441337742,0.7255277206333279,0.7456549385332768,0.49267007909421856,0.5207323755494188,0.7452310300974989,0.48902965987845987,0.5167409295721377,0.5837219160661297,0.37088703608602275,0.5837219160661297,0.907164052564646,0.27906003882108843
168,3498,0.741415854175498,0.9997999668121338,0.6899380087852478,0.9977995753288269,0.8459119496855346,0.691765658314759,0.6917983503642623,0.7564646036456125,0.5146875323967961,0.533744994524905,0.7564646036456125,0.511056156482753,0.5281483634672667,0.6271725307333615,0.4074957309368606,0.6271725307333615,0.8857566765578635,0.21873941895217308
169,1943,0.41182704535820264,0.9997999668121338,0.9919983744621277,0.9997999668121338,0.9356664951106536,0.8712756050907814,0.8713130282329722,0.6776176345909284,0.36059125063819897,0.4468667578847427,0.6812208562950403,0.3569253662899923,0.44039277876370864,0.3853327681220856,0.22589507755787666,0.3853327681220856,0.973505722763883,0.550333726988568
170,3080,0.6528189910979229,0.9997999668121338,0.8819763660430908,0.9941988587379456,0.8951298701298701,0.7902271899164653,0.7902353560811183,0.7587961000423908,0.5184188239413767,0.5516707651773128,0.7571004662992794,0.5133172762830984,0.548522643746038,0.5843577787197966,0.3829225307491664,0.5843577787197966,0.9315387876218737,0.31077209141007356
171,3213,0.6810089020771514,0.9997999668121338,0.7263452410697937,0.9993999004364014,0.8546529723000311,0.709307211742162,0.7093139452504345,0.7409919457397203,0.4824753876275861,0.5097483008579324,0.7420517168291649,0.4836162687775502,0.5096035655358763,0.5820262823230182,0.3662235904243652,0.5820262823230182,0.9010173802458669,0.2726266899770129
172,2926,0.6201780415430267,0.9997999668121338,0.8147629499435425,0.9993999004364014,0.8803827751196173,0.7607333554197249,0.7607589539543752,0.7337855023314964,0.469400159203018,0.5069448090023642,0.7380245866892751,0.4741365581649018,0.5130582974037105,0.5459940652818991,0.3418902302508577,0.5459940652818991,0.9258160237388724,0.3343887098377182
173,2378,0.5040271301398898,0.9997999668121338,0.9057811498641968,0.9997999668121338,0.9083263246425568,0.8166234640918687,0.8166234640918687,0.7064434082238237,0.4143454589485334,0.47638967351751266,0.70517168291649,0.40883274982925455,0.47161450656342774,0.4578211106401017,0.27513309439067757,0.4578211106401017,0.9537939805002119,0.4505052140024551
174,2798,0.593047901653243,0.9997999668121338,0.9713943004608154,0.9965993165969849,0.9149392423159399,0.8298798753536271,0.8299010765002753,0.7443832132259431,0.49017655587818004,0.5383409171158927,0.7477744807121661,0.4941556554194544,0.5392771497844528,0.5426027977956761,0.34980681528051477,0.5426027977956761,0.9495548961424333,0.3723364445202638
175,2396,0.5078423060618906,0.9997999668121338,0.8999800086021423,0.9997999668121338,0.9048414023372288,0.8096493820002343,0.8096538967064674,0.7070792708774905,0.41548378860915774,0.476554989827537,0.7041119118270454,0.40684616376642757,0.46810566593856057,0.4595167443832132,0.27555474626080534,0.4595167443832132,0.9516744383213226,0.44532465795401555
176,2743,0.5813904196693515,0.9997999668121338,0.8339667916297913,0.9995999336242676,0.8855267954794022,0.770997436389654,0.7709982565617975,0.72509537939805,0.4517120072483285,0.4964105137526821,0.7231877914370496,0.444763216604331,0.4907353225230785,0.5148367952522255,0.31597059982073794,0.5148367952522255,0.9334463755828741,0.3706900002271767
177,2905,0.615727002967359,0.9997999668121338,0.8191637992858887,0.9993999004364014,0.8802065404475043,0.7603981750311075,0.7603988959616658,0.7325137770241628,0.4647623821403478,0.504380543500207,0.7356930902924969,0.4716408238218409,0.5099036204852079,0.5419669351420093,0.3382298208931082,0.5419669351420093,0.9262399321746503,0.338239605305495
178,3220,0.6824925816023739,0.9997999668121338,0.8401680588722229,0.9929986000061035,0.882919254658385,0.765816826526124,0.7658169742748375,0.7590080542602797,0.5196611209398956,0.5486297030206057,0.7636710470538364,0.5256466602019733,0.5537242234506893,0.602585841458245,0.39668391495379574,0.602585841458245,0.9200932598558711,0.28033341320014005
179,2854,0.6049173378550233,0.9997999668121338,0.8331666588783264,0.9993999004364014,0.8871758934828311,0.7743517869656622,0.7743548291316392,0.7337855023314964,0.4673926036896886,0.508614234061343,0.7346333192030522,0.4694443521303743,0.5111892751373206,0.5366680796947859,0.3357642054086904,0.5366680796947859,0.9317507418397626,0.3505078137880452
180,2957,0.6267486222975838,0.9997999668121338,0.799159824848175,0.9993999004364014,0.8748731822793372,0.7497481676393815,0.7497591431822853,0.7320898685883849,0.46493864635458027,0.5015496587984568,0.7378126324713862,0.4748745034349033,0.5114687723481683,0.5483255616786774,0.3421797240468368,0.5483255616786774,0.9215769393810936,0.3265476206006598
181,3315,0.7026282323018228,0.9997999668121338,0.9127825498580933,0.9701940417289734,0.8823529411764706,0.7646892445593773,0.7646981529015745,0.7693938109368377,0.5396450667827035,0.5654642360070696,0.7679101314116151,0.5349277060732949,0.5600293858110865,0.6199660873251378,0.4141352342427423,0.6199660873251378,0.917337855023315,0.26238685385133276
182,3177,0.6733785502331496,0.9997999668121338,0.8307661414146423,0.994598925113678,0.8825936418004406,0.7651780008382105,0.7651781524707846,0.7573124205171683,0.5153529158347899,0.5452019775446854,0.7579482831708351,0.5151480574268081,0.5450990542802177,0.5943196269605765,0.3883911342894393,0.5943196269605765,0.9209410767274269,0.28827401483986415
183,2562,0.543026706231454,0.9997999668121338,0.8851770162582397,0.9995999336242676,0.9032006245120999,0.8063899223884963,0.8063938541830016,0.7219160661297159,0.4431921647715158,0.4962407509947655,0.7159813480288257,0.43262948536827484,0.4884028026296354,0.4904620601949979,0.30055901888947334,0.4904620601949979,0.9474353539635438,0.41273856431710204
184,3062,0.649003815175922,0.9997999668121338,0.8861772418022156,0.994598925113678,0.8964728935336381,0.7929419002464677,0.7929501888274426,0.7573124205171683,0.5154141276959138,0.5509640585403057,0.7573124205171683,0.5138252783748092,0.5482143250587053,0.5818143281051293,0.38091887446397626,0.5818143281051293,0.9328105129292072,0.3146585654285088
185,3105,0.6581178465451463,0.9997999668121338,0.7817563414573669,0.9991998672485352,0.8679549114331723,0.7359079327817697,0.7359231996515739,0.7412038999576092,0.48285107989710674,0.5132931100504211,0.7431114879186096,0.4857694452832774,0.5174476442023338,0.5712166172106825,0.36091653988689826,0.5712166172106825,0.9130987706655362,0.29673829422248976
186,2593,0.5495972869860111,0.9997999668121338,0.8717743754386902,0.9995999336242676,0.9028152718858465,0.8056171004690635,0.8056324397883962,0.7221280203476049,0.4455174780427433,0.4992460552472951,0.7206443408223824,0.43999657063051223,0.492571673547243,0.49618482407799913,0.30526771729978897,0.49618482407799913,0.9465875370919882,0.4066304478078474
187,2990,0.6337431114879186,0.9997999668121338,0.7891578078269958,0.9993999004364014,0.8735785953177257,0.7471463299281543,0.7471490044916331,0.7354811360746079,0.4704644124116468,0.5058522103033022,0.7380245866892751,0.4765322978367929,0.511861360511507,0.5536244171259008,0.34656739193653463,0.5536244171259008,0.9198813056379822,0.3199541781918249
188,3006,0.6371343789741416,0.9997999668121338,0.7853570580482483,0.9993999004364014,0.8712574850299402,0.7425190733252327,0.7425560528032001,0.731665960152607,0.464954877143611,0.4994418456696822,0.741415854175498,0.48121332032812486,0.5159242707590325,0.5551080966511234,0.3471022007675425,0.5551080966511234,0.9179737176769818,0.3161493883788168
189,2965,0.6284442560406952,0.9997999668121338,0.7745549082756042,0.9995999336242676,0.863743676222597,0.7274865774865775,0.7275104112096622,0.7272149215769393,0.4539134786034798,0.48849847807496805,0.7299703264094956,0.46045025463467065,0.4963800749721545,0.5428147520135651,0.3333330712974178,0.5428147520135651,0.9143704959728699,0.32092892420903185
190,3296,0.698601102161933,0.871374249458313,0.905981183052063,0.9993999004364014,0.8689320388349514,0.7378394630528465,0.7378400065027266,0.7581602373887241,0.517103365451462,0.5419321342870185,0.7573124205171683,0.5137979741214747,0.539252800863528,0.6070368800339127,0.3960727758385254,0.6070368800339127,0.9084357778719796,0.26189515880103875
191,3521,0.7462908011869436,0.8545709252357483,0.979395866394043,0.9943988919258118,0.8662311843226356,0.732471626174496,0.7325341391199429,0.77490462060195,0.5497594831016346,0.5693888895192578,0.7717253073336159,0.5434983576388882,0.5608935009451297,0.6464603645612548,0.43600880986296436,0.6464603645612548,0.9001695633743112,0.2197708197613808
192,2798,0.593047901653243,0.9997999668121338,0.8467693328857422,0.9993999004364014,0.8945675482487491,0.7891042789288241,0.7891206129987537,0.7329376854599406,0.4683182928029049,0.5137118972262071,0.73505722763883,0.4676010768044689,0.5109079773691505,0.5305214073760068,0.3326003905905735,0.5305214073760068,0.9374735057227639,0.36404614087274223
193,3467,0.7348452734209411,0.9997999668121338,0.8147629499435425,0.9705941081047058,0.8638592443034324,0.727729429181906,0.7277880369485228,0.768334039847393,0.5370384568493213,0.5581378706899629,0.7664264518863926,0.5324912383177571,0.5511407157557421,0.6348028825773633,0.4226898935858189,0.6348028825773633,0.8999576091564222,0.22905636172606914
194,3153,0.6682916490038152,0.9039807915687561,0.8975794911384583,0.9995999336242676,0.8797970187123375,0.7595881609863472,0.7596005397453468,0.751589656634167,0.5036053387129583,0.5354427826940509,0.7560406952098346,0.5116765076209469,0.5407949830027124,0.5879610004239084,0.3811940944391283,0.5879610004239084,0.9196693514200932,0.2918360182884291
195,2420,0.512929207291225,0.9997999668121338,0.8921784162521362,0.9997999668121338,0.9041322314049587,0.8082566050107921,0.8082610218100863,0.7115303094531581,0.421873173995773,0.4812779421380704,0.7030521407376007,0.40733436852352334,0.46813296776274577,0.46375582874099197,0.27879656312806395,0.46375582874099197,0.9508266214497668,0.4403764026639667
196,3187,0.675498092412039,0.9997999668121338,0.9925985336303711,0.9715943336486816,0.8945716975211798,0.7891454502421369,0.7891958004227142,0.7668503603221705,0.5346627726272896,0.5665621987690526,0.7662144976685036,0.5314641191438574,0.5605947814811342,0.6042814752013566,0.4024662183521335,0.6042814752013566,0.9287833827893175,0.29029022231982327
197,3283,0.6958456973293768,0.9997999668121338,0.7919583916664124,0.994598925113678,0.8699360341151386,0.7398789464904448,0.7399186253069481,0.7566765578635015,0.512980294826783,0.5375126260278358,0.7581602373887241,0.5166982658826687,0.5434035721104632,0.6053412462908012,0.3947705331657553,0.6053412462908012,0.9094955489614244,0.26459478782433743
198,3027,0.6415854175498092,0.9997999668121338,0.7817563414573669,0.9993999004364014,0.8678559629996696,0.735702089891849,0.7357181501932077,0.7333615938957185,0.46815103925376816,0.5014873227374419,0.738660449342942,0.47586119033413266,0.5097131591202219,0.5568037303942348,0.347456022258627,0.5568037303942348,0.9152183128444256,0.3110522326054348
199,3246,0.6880033912674862,0.8827765583992004,0.940588116645813,0.9993999004364014,0.8761552680221811,0.752321819235767,0.752390939002488,0.758584145824502,0.5180082657363005,0.5469900570427766,0.7590080542602797,0.5171972784168607,0.5426663646030594,0.602797795676134,0.3945180507133383,0.602797795676134,0.9147944044086477,0.2733574723460471
200,2815,0.5966511233573548,0.9997999668121338,0.9189838171005249,0.9981996417045593,0.9108348134991119,0.8216001286683807,0.8216102976222331,0.7452310300974989,0.49247578424120014,0.5369748573360705,0.74501907587961,0.48786699267986205,0.5344343129008605,0.5434506146672319,0.3492800062391839,0.5434506146672319,0.9467994913098771,0.36738419883188
201,2970,0.6295040271301399,0.9997999668121338,0.7875574827194214,0.9993999004364014,0.8710437710437711,0.7420868403546315,0.74209104682556,0.7337855023314964,0.46757100466299284,0.502848556790791,0.7333615938957185,0.46672318779143707,0.5030344841780108,0.5483255616786774,0.34085988246210946,0.5483255616786774,0.9188215345485375,0.32271820936509366
202,2549,0.5402713013988978,0.9997999668121338,0.8597719669342041,0.9997999668121338,0.8948607296979207,0.7896682079807185,0.7896769631518095,0.7157693938109368,0.43284373355612593,0.4864496108952974,0.7108944467994913,0.42041159963592856,0.47435835685716626,0.483467571004663,0.2922715253274757,0.483467571004663,0.9431962696057652,0.41139315869325777
203,2528,0.5358202628232301,0.9997999668121338,0.8945789337158203,0.9995999336242676,0.9042721518987342,0.808502113508424,0.808511226442857,0.7147096227214922,0.43215648319135525,0.4876269347171687,0.7185247986434931,0.43421042175520286,0.4905317043093745,0.4845273420941077,0.29584129289263517,0.4845273420941077,0.9487070792708775,0.41974480980462653
204,3196,0.6774056803730394,0.9997999668121338,0.8481696248054504,0.9925985336303711,0.8864205256570713,0.7728366034162581,0.7728403866601753,0.7598558711318355,0.5196456219901996,0.5493417030805589,0.7636710470538364,0.5274062968892869,0.5568477890754396,0.6004662992793557,0.3958329228982042,0.6004662992793557,0.9230606189063162,0.2859542263777156
205,2757,0.5843577787197966,0.9997999668121338,0.8331666588783264,0.9995999336242676,0.8853826623141096,0.7707669833224227,0.770779963009595,0.7223399745654938,0.4462497874354219,0.4926200363118121,0.7280627384484951,0.4545965504359934,0.4978448955570121,0.5173802458668928,0.3181690178121429,0.5173802458668928,0.9330224671470962,0.36800241644721676
206,2850,0.6040695209834676,0.9997999668121338,0.8221644163131714,0.9993999004364014,0.8831578947368421,0.7663167101096062,0.766331994325417,0.7297583721916067,0.4595167443832133,0.5003104869492233,0.7331496396778295,0.46629927935565907,0.507897287113561,0.5334887664264519,0.33161251138779235,0.5334887664264519,0.9294192454429843,0.3496691283103902
207,2783,0.5898685883849089,0.9997999668121338,0.8267653584480286,0.9995999336242676,0.882500898311175,0.7649987927679699,0.7649989903173193,0.7257312420517168,0.45193669457004465,0.4954953781901202,0.7255192878338279,0.45055872990407775,0.49405503376670334,0.5205595591352268,0.3200040626002349,0.5205595591352268,0.9306909707503179,0.3619413391759482
208,2959,0.6271725307333615,0.9997999668121338,0.8027605414390564,0.9993999004364014,0.8766475160527205,0.7532878468734702,0.7532880189519149,0.7367528613819415,0.4740002581635238,0.5106132551020043,0.7356930902924969,0.4708801543431773,0.5076869869697893,0.5498092412039,0.3441369426695315,0.5498092412039,0.9226367104705384,0.32683827484882055
209,2786,0.5905044510385756,0.9997999668121338,0.827165424823761,0.9995999336242676,0.8837042354630295,0.7674025974025974,0.7674025974025974,0.7278507842306062,0.4557953516450348,0.4989654777475478,0.7253073336159389,0.4505185923275509,0.49445940890598356,0.5218312844425604,0.32150315388157685,0.5218312844425604,0.9313268334039847,0.361872951020469
210,2177,0.46142433234421365,0.9997999668121338,0.9571914076805115,0.9997999668121338,0.9173174092788241,0.8345970915832182,0.8346478362311848,0.6939381093683764,0.3902214781776221,0.4632195638184976,0.6911827045358203,0.379937027869128,0.45084624969774895,0.4232725731242052,0.2502928416295882,0.4232725731242052,0.9618482407799915,0.4940448361546189
211,2862,0.6066129715981348,0.9997999668121338,0.8297659754753113,0.9993999004364014,0.8850454227812719,0.7700706345683028,0.7700723271186403,0.7306061890631623,0.4637720660759428,0.5057020387964465,0.7365409071640525,0.47048795863783377,0.5104982580657597,0.5368800339126749,0.33523028082776135,0.5368800339126749,0.93026706231454,0.34816538886859694
212,2206,0.4675710046629928,0.9997999668121338,0.9569913744926453,0.9997999668121338,0.9202175883952856,0.8404372752491523,0.8404718166252658,0.6981771937261552,0.39635438745231033,0.46853678912081137,0.6947859262399322,0.38957185247986437,0.45993916410345853,0.43026706231454004,0.2564315352697095,0.43026706231454004,0.9626960576515473,0.4899505260807455
213,2856,0.6053412462908012,0.9997999668121338,0.8339667916297913,0.9993999004364014,0.8876050420168067,0.775210304503856,0.7752120152131763,0.7335735481136074,0.46768258169539806,0.5097151294571742,0.7356930902924969,0.4708561696628735,0.5117389382353338,0.5373039423484527,0.336475190056283,0.5373039423484527,0.9319626960576516,0.350301099668354
214,3039,0.6441288681644765,0.9997999668121338,0.8397679328918457,0.9981996417045593,0.8930569266205989,0.7861123942093613,0.7861125644484577,0.7537091988130564,0.507492297486972,0.5427035416652626,0.7526494277236117,0.5052238150105759,0.5409549954582991,0.5752437473505723,0.37345593397282556,0.5752437473505723,0.9311148791860958,0.3178131792700266
215,2419,0.5127172530733362,0.9997999668121338,0.8913782835006714,0.9997999668121338,0.9032658123191402,0.8065175719723486,0.806521983192439,0.7081390419669351,0.41699530504635274,0.4770202237842233,0.705383637134379,0.4100306714744493,0.4700514833684372,0.46311996608732514,0.2780345992850481,0.46311996608732514,0.9504027130139889,0.440145846231815
216,2960,0.6273844849512505,0.9997999668121338,0.7949590086936951,0.9993999004364014,0.8739864864864865,0.7479653787961105,0.7479696475190546,0.731877914370496,0.4653403383002713,0.5019489962443996,0.7373887240356083,0.4731765901443969,0.5093986916229176,0.5483255616786774,0.34185969451311576,0.5483255616786774,0.9209410767274269,0.32566092480780906
217,2733,0.579270877490462,0.9997999668121338,0.8397679328918457,0.9995999336242676,0.8898646176362971,0.7796728650940129,0.7796780870087767,0.7253073336159389,0.45270907098002794,0.498350467051963,0.7263671047053837,0.45052500610283414,0.49732308695878336,0.5154726579058924,0.3178708466647807,0.5154726579058924,0.9362017804154302,0.37439195973040473
218,2785,0.5902924968206867,0.9997999668121338,0.831366240978241,0.9995999336242676,0.8858168761220826,0.7716324273031312,0.7716332231981187,0.7259431962696058,0.4531179598857033,0.49758864393699376,0.7295464179737177,0.45786562791096425,0.5010595098298835,0.5228910555320051,0.32310650260770735,0.5228910555320051,0.9325985587113184,0.3629258205900775
219,3218,0.682068673166596,0.9997999668121338,0.7459492087364197,0.9991998672485352,0.862958359229335,0.7259167184586699,0.7259168586576457,0.7452310300974989,0.49128479779170015,0.5190154824678769,0.7498940228910556,0.4989777498834118,0.5254403380566707,0.5885968630775752,0.37568349951752966,0.5885968630775752,0.9065281899109793,0.27436149615175975
220,2649,0.5614667231877914,0.9997999668121338,0.8345668911933899,0.9997999668121338,0.8844847112117781,0.7689600388546765,0.7689609155846656,0.7151335311572701,0.43141906359865123,0.47997424681343903,0.7166172106824926,0.43206239352237924,0.48082619349746497,0.496608732513777,0.300123470330769,0.496608732513777,0.9351420093259856,0.38787597869800106
221,2722,0.5769393810936838,0.9997999668121338,0.8417683243751526,0.9995999336242676,0.8919911829537105,0.7839386245603274,0.7839597949704324,0.7242475625264942,0.4507997429598945,0.49695674585773664,0.7280627384484951,0.4537152938029493,0.501329752416767,0.5146248410343366,0.31779162456622495,0.5146248410343366,0.9376854599406528,0.3773663419193739
222,2735,0.5796947859262399,0.9997999668121338,0.8339667916297913,0.9995999336242676,0.8870201096892139,0.7740200691003398,0.774021931998386,0.7240356083086054,0.449328042151599,0.4947902105426542,0.7246714709622721,0.448045797014051,0.49418968474695946,0.5142009325985587,0.31590668149021445,0.5142009325985587,0.9345061466723188,0.37281917709065515
223,3103,0.6576939381093684,0.9997999668121338,0.8147629499435425,0.9981996417045593,0.8810828230744441,0.762165176832745,0.762178000529513,0.7498940228910556,0.49935189233589083,0.5310404493052858,0.7513777024162781,0.5031876809672582,0.5359641573664327,0.579482831708351,0.3734404557676839,0.579482831708351,0.9217888935989826,0.30159999136609306
224,2761,0.5852055955913523,0.9997999668121338,0.8395678997039795,0.9995999336242676,0.8895327779789931,0.7790633822752742,0.7790684922976476,0.7278507842306062,0.4550290805312833,0.49972942042196355,0.7280627384484951,0.4567923724714464,0.5023686655548424,0.5205595591352268,0.3222456845390248,0.5205595591352268,0.9353539635438746,0.3689732188437663
225,2829,0.5996184824077999,0.9997999668121338,0.8455691337585449,0.9993999004364014,0.8939554612937434,0.7879014615231209,0.7879022491769622,0.7361169987282747,0.4730300090413432,0.515907716219906,0.7363289529461636,0.47184216219251496,0.5152247906254314,0.5360322170411191,0.33736142125960916,0.5360322170411191,0.9364137346333192,0.35792324425262423
226,3289,0.6971174226367105,0.9997999668121338,0.7995598912239075,0.9935986995697021,0.8704773487382182,0.7409456692080644,0.7409544373297248,0.7560406952098346,0.5136283736859347,0.5401943829719839,0.7604917337855023,0.5194268609100362,0.5437952847179325,0.6068249258160238,0.3964400272322621,0.6068249258160238,0.9097075031793133,0.2636524229221945
227,2997,0.6352267910131412,0.9997999668121338,0.7859571576118469,0.9993999004364014,0.8715382048715382,0.7430730057927675,0.7430771423890499,0.7320898685883849,0.46543189248457656,0.5018212528972215,0.7399321746502755,0.4786670847666495,0.5121474120510106,0.5536244171259008,0.34587213993338717,0.5536244171259008,0.9183976261127597,0.3179137877456374
228,3544,0.7511657481983891,0.7941588163375854,0.9663932919502258,0.9991998672485352,0.8470654627539503,0.6940954637822412,0.6941113836664667,0.7619754133107249,0.5249291605373488,0.5422692530950423,0.7594319626960576,0.5178224342370535,0.5343552017328252,0.6362865621025858,0.41749180568958116,0.6362865621025858,0.8851208139041967,0.2107789006513645
229,2634,0.5582874099194574,0.9997999668121338,0.8657731413841248,0.9995999336242676,0.8986332574031891,0.7972288712678768,0.7972474939818491,0.7253073336159389,0.4516276749675927,0.5027097351499914,0.7197965239508266,0.4385275896009611,0.4894815160372534,0.5016956337431114,0.30872066289916295,0.5016956337431114,0.9434082238236541,0.3969376236600777
230,2538,0.5379398050021196,0.9997999668121338,0.8591718077659607,0.9997999668121338,0.8947990543735225,0.789562564553885,0.7895628097876319,0.7147096227214922,0.4299688020959937,0.4832704394546868,0.7100466299279355,0.41951589269673084,0.47460107037192,0.48134802882577366,0.2905115788806095,0.48134802882577366,0.9434082238236541,0.4134510255477488
231,3338,0.7075031793132683,0.9997999668121338,0.6967393159866333,0.9993999004364014,0.8463151587777112,0.6926102336522247,0.6926103579900036,0.7441712590080543,0.4894604995780039,0.5120876876123729,0.7458668927511658,0.49057540334716154,0.5127727364791702,0.5987706655362441,0.37912050250008444,0.5987706655362441,0.8912674862229758,0.2475444932414671
232,3041,0.6445527766002543,0.9997999668121338,0.7749549746513367,0.9993999004364014,0.8664912857612628,0.7329795397193817,0.7329820761390163,0.73505722763883,0.47114605139124216,0.5047501685832162,0.7373887240356083,0.47374231063201133,0.5061578689439095,0.5584993641373464,0.34854962781343996,0.5584993641373464,0.913946587537092,0.3079919216239164
233,3182,0.6744383213225943,0.9997999668121338,0.7317463159561157,0.9993999004364014,0.8573224387177876,0.7146443137769252,0.7146465723978369,0.7401441288681645,0.4809321395086386,0.5091986857455694,0.7418397626112759,0.483036581767411,0.5103154591490753,0.5782111064010174,0.3636065148854808,0.5782111064010174,0.9037727850784231,0.2791113323167702
234,2723,0.5771513353115727,0.9997999668121338,0.8467693328857422,0.9995999336242676,0.8942343004039662,0.788451796162468,0.7884594536744994,0.7244595167443832,0.45124309088264036,0.4984150936407263,0.7306061890631623,0.4588481796725209,0.5058847693885019,0.5161085205595591,0.31979524380553404,0.5161085205595591,0.9389571852479864,0.3781257798444071
235,3537,0.7496820686731666,0.9997999668121338,0.7367473244667053,0.9853971004486084,0.8507209499575912,0.7014556215741994,0.7015202171278788,0.7634590928359475,0.5273790964521173,0.5460376113140759,0.7623993217465027,0.5243540139637558,0.5403381121913524,0.6377702416278084,0.42058912762506023,0.6377702416278084,0.8880881729546418,0.2129507083297828
236,2499,0.5296735905044511,0.9997999668121338,0.9023804664611816,0.9995999336242676,0.907563025210084,0.8150794131299066,0.8150859423562139,0.715345485375159,0.43290640263586877,0.48969953815863704,0.7164052564646036,0.43049354945048396,0.48870020077690635,0.4807121661721068,0.29360393505465804,0.4807121661721068,0.9510385756676558,0.4268508590379772
237,3411,0.7229758372191607,0.9427885413169861,0.8717743754386902,0.9949989914894104,0.8798006449721489,0.7595906073057116,0.7596329195475653,0.7757524374735058,0.5524429552706919,0.5757654948372584,0.7734209410767274,0.5458738750938903,0.5673121610068207,0.6360746078846969,0.4300335536116552,0.6360746078846969,0.9130987706655362,0.243726037087452
238,3512,0.7443832132259431,0.9997999668121338,0.6729345917701721,0.9989997744560242,0.8419703872437357,0.6839114570664071,0.6839204415889588,0.7534972445951674,0.5084017358767391,0.5266275126121847,0.7556167867740569,0.5097683972006305,0.5265470456650093,0.6267486222975838,0.4054394106088631,0.6267486222975838,0.8823654090716405,0.21522176494615197
239,3192,0.6765578635014837,0.9997999668121338,0.8339667916297913,0.9937987327575684,0.8818922305764411,0.7637835338013493,0.7637848831419617,0.7600678253497245,0.5199387049001205,0.5490811684444777,0.7566765578635015,0.5135537299341714,0.5431172269732314,0.5966511233573548,0.390455333230864,0.5966511233573548,0.9200932598558711,0.28524110721908624
240,2992,0.6341670199236965,0.9997999668121338,0.7891578078269958,0.9993999004364014,0.8726604278074866,0.7453126619790308,0.7453128285017164,0.7354811360746079,0.47193473012014603,0.5072136409243538,0.7371767698177194,0.47336327106877296,0.508495078317354,0.5534124629080118,0.3460490567179653,0.5534124629080118,0.9192454429843154,0.3192479648994748
241,2552,0.5409071640525647,0.9997999668121338,0.8591718077659607,0.9997999668121338,0.8969435736677116,0.7938729681388447,0.7938927187549024,0.7161933022467147,0.4333726488075751,0.48783280665553413,0.7132259431962696,0.4254390267919169,0.47887785280757944,0.48516320474777447,0.2943001607834854,0.48516320474777447,0.9442560406952099,0.41178036891993713
242,3447,0.7306061890631623,0.9023804664611816,0.8407681584358215,0.998799741268158,0.8714824485059472,0.7429685528789903,0.7429896882921886,0.7702416278083933,0.5411185293719162,0.5631299685137638,0.7725731242051717,0.5445284635633675,0.5642237161799062,0.6367104705383637,0.42762361848180735,0.6367104705383637,0.9061042814752014,0.23477197796758353
243,2805,0.5945315811784655,0.9997999668121338,0.8225644826889038,0.9995999336242676,0.8830659536541889,0.7661234357007222,0.76612421473242,0.7274268757948283,0.45568740396353835,0.4983035668634045,0.7280627384484951,0.4552744535056146,0.4982576467605462,0.5250105977108944,0.3240764595721438,0.5250105977108944,0.930479016532429,0.3580553559432945
244,2500,0.52988554472234,0.9997999668121338,0.8733747005462646,0.9997999668121338,0.902,0.8039578430945791,0.8039642776015933,0.7170411191182705,0.43430445511074334,0.49027607581095484,0.7089868588384909,0.4177382968598852,0.47507273417749013,0.4779567613395507,0.28978960955777916,0.4779567613395507,0.9480712166172107,0.42404323866044935
245,2933,0.6216617210682492,0.9997999668121338,0.7875574827194214,0.9995999336242676,0.8694169792021821,0.7388328958225177,0.7388330675958649,0.7278507842306062,0.45613891444540455,0.49339622919238285,0.7314540059347181,0.46247817840019956,0.4989844166549062,0.5404832556167868,0.33323190315477846,0.5404832556167868,0.9188215345485375,0.3289337235853953
246,3170,0.6718948707079271,0.9997999668121338,0.7345468997955322,0.9993999004364014,0.8564668769716088,0.7129339824784942,0.7129352595163523,0.7363289529461636,0.473831857977081,0.502887508123543,0.7426875794828317,0.48423033900408263,0.5113224760409779,0.5754557015684613,0.36067943582131196,0.5754557015684613,0.9035608308605341,0.2810111754031476
247,2990,0.6337431114879186,0.9997999668121338,0.85317063331604,0.9985997080802917,0.8959866220735786,0.7919620744505919,0.7919707568920117,0.7498940228910556,0.5013221961085282,0.5396653476938397,0.7520135650699449,0.5024678946562928,0.5390942682806121,0.5678253497244595,0.3673462891842412,0.5678253497244595,0.9340822382365409,0.32816127234911907
248,3424,0.7257312420517168,0.9997999668121338,0.8747749328613281,0.9549909830093384,0.8761682242990654,0.7523453207367055,0.7524320909000614,0.7753285290377279,0.551182907135925,0.5742010493613557,0.7706655362441712,0.5408013117299914,0.5613711830145032,0.6358626536668079,0.4284804103788299,0.6358626536668079,0.9101314116150911,0.24030557063225744
249,2589,0.5487494701144553,0.9997999668121338,0.8705741167068481,0.9995999336242676,0.8999613750482812,0.799924093304367,0.7999357886872877,0.721704111911827,0.442767167061349,0.4958837830160736,0.7172530733361594,0.4351529180240064,0.4878897788108394,0.49385332768122087,0.3024669387024292,0.49385332768122087,0.9451038575667656,0.40610804736706035
250,3025,0.6411615091140314,0.9151830077171326,0.966593325138092,0.9995999336242676,0.8909090909090909,0.7818258829577001,0.7818812498011399,0.7488342518016109,0.49905389899522806,0.5369583390539429,0.7524374735057228,0.5035292281861842,0.5372180052252646,0.5712166172106825,0.36890997698668765,0.5712166172106825,0.9300551080966512,0.31969247369840836
251,2804,0.5943196269605765,0.9997999668121338,0.8213642835617065,0.9995999336242676,0.8819543509272468,0.7638930863496541,0.7638948354229358,0.7265790589232726,0.45455044069942646,0.49757345732016034,0.7274268757948283,0.4534291010194625,0.49582896464799525,0.5241627808393386,0.3229665108470736,0.5241627808393386,0.9298431538787622,0.3577915700879082
252,2785,0.5902924968206867,0.9997999668121338,0.8289657831192017,0.9995999336242676,0.8854578096947935,0.7708924907181305,0.77089268953868,0.7261551504874947,0.4541778080313098,0.4981110823101662,0.7289105553200509,0.4559027970008986,0.49955587924649947,0.5226791013141161,0.32278356561412674,0.5226791013141161,0.9323866044934295,0.3627787083806774
253,3130,0.6634167019923697,0.8827765583992004,0.9981996417045593,0.9993999004364014,0.8856230031948882,0.771243764803297,0.7712443946023761,0.755192878338279,0.5110105167075828,0.5430222965115489,0.7564646036456125,0.5122997844971453,0.5436954175388455,0.5875370919881305,0.3828070349511709,0.5875370919881305,0.924120389995761,0.29808591120675765
254,3224,0.6833403984739296,0.9997999668121338,0.8171634078025818,0.994598925113678,0.8768610421836228,0.753721515713836,0.7537216607422085,0.7543450614667232,0.5095494212980196,0.53838469933074,0.7607036880033913,0.5205741134131947,0.5476265224320606,0.599194573972022,0.3911816050376323,0.599194573972022,0.9158541754980924,0.2776664682116008
255,2829,0.5996184824077999,0.9997999668121338,0.8341668248176575,0.9993999004364014,0.8872393071756804,0.7744765009247591,0.7744813395787169,0.7312420517168292,0.4631168961704694,0.5052294470046487,0.7331496396778295,0.4656594012072575,0.5083363960778587,0.5320050869012294,0.3316134781077761,0.5320050869012294,0.9323866044934295,0.35523422027445106
256,2373,0.5029673590504451,0.9997999668121338,0.905981183052063,0.9997999668121338,0.9081331647703329,0.8162426710410123,0.8162438309570892,0.7041119118270454,0.41043212832711956,0.47287669884959793,0.7064434082238237,0.41062394527659796,0.47334852614736156,0.45676133955065706,0.27422333286017514,0.45676133955065706,0.9537939805002119,0.45137182521967584
257,2733,0.579270877490462,0.9997999668121338,0.8407681584358215,0.9995999336242676,0.8913282107574094,0.7826462075331192,0.782656477325495,0.7236116998728275,0.44925807098455983,0.4956325696773905,0.7297583721916067,0.4574570845933849,0.5038511129577268,0.516320474777448,0.3190864297003315,0.516320474777448,0.937049597286986,0.3750077359799614
258,3195,0.6771937261551505,0.9997999668121338,0.7281455993652344,0.9993999004364014,0.8553990610328639,0.7107747472372443,0.7107769757364647,0.738448495125053,0.47879108428419587,0.5067857367835676,0.7428995337007206,0.48386079105942414,0.5103263552622356,0.579270877490462,0.36385482688174114,0.579270877490462,0.9020771513353115,0.2761281835424019
259,2149,0.45548961424332346,0.9997999668121338,0.9699940085411072,0.9997999668121338,0.9255467659376454,0.8510928547609664,0.8510943291061612,0.6998728274692666,0.3962658369008419,0.4695181843587891,0.6877914370495973,0.3791695990249117,0.4549242030207089,0.4215769393810937,0.2509981903545923,0.4215769393810937,0.9660873251377703,0.5039698265565518
260,2436,0.516320474777448,0.9997999668121338,0.8895779252052307,0.9997999668121338,0.9039408866995073,0.807874003009173,0.8078783599101228,0.7108944467994913,0.42167093896809815,0.480906785561047,0.7062314540059347,0.4125839826892714,0.47225067014826316,0.46672318779143707,0.2811433795360895,0.46672318779143707,0.9504027130139889,0.4372176989080703
261,2534,0.5370919881305638,0.9997999668121338,0.8975794911384583,0.9995999336242676,0.9064719810576164,0.8129041021292291,0.8129043554328288,0.7189487070792708,0.43951846415393997,0.49496443514241434,0.7176769817719373,0.4336579541964481,0.4901279689524645,0.48685883849088596,0.2984396527833738,0.48685883849088596,0.9497668503603222,0.41961314256673043
262,2812,0.596015260703688,0.9997999668121338,0.8467693328857422,0.9993999004364014,0.8968705547652916,0.793736101190416,0.7937369042675079,0.7382365409071641,0.4764730818143281,0.5202325698073536,0.7348452734209411,0.46969054684188216,0.514088100805348,0.5345485375158966,0.33695652173913043,0.5345485375158966,0.9385332768122086,0.36232201724939506
263,2693,0.5707927087749046,0.9997999668121338,0.8221644163131714,0.9997999668121338,0.8789454140363906,0.7578799777824476,0.757887502767074,0.7134378974141585,0.42892820813908117,0.47530400069748674,0.7191606612971598,0.43624455101480225,0.4825892661915053,0.5016956337431114,0.3026623455943728,0.5016956337431114,0.9309029249682068,0.37724978029327916
264,2730,0.5786350148367952,0.9997999668121338,0.8409681916236877,0.9995999336242676,0.8948717948717949,0.7897451695676186,0.7897623361693846,0.7263671047053837,0.45350962365800757,0.5000261352911548,0.7306061890631623,0.46043593222303253,0.5077555890291487,0.5178041543026706,0.32149832780655474,0.5178041543026706,0.9391691394658753,0.37706764056912434
265,2931,0.6212378126324714,0.9997999668121338,0.7823564410209656,0.9995999336242676,0.8686455134766291,0.7372378368573278,0.7372421295087149,0.7272149215769393,0.45672307726169215,0.4934660992646012,0.7308181432810513,0.4592303201987249,0.4962446220686931,0.539635438745231,0.33215076668926397,0.539635438745231,0.9183976261127597,0.3290100747313981
266,2889,0.6123357354811361,0.9997999668121338,0.9687937498092651,0.995599091053009,0.9117341640706127,0.8234679262744148,0.8234839101187371,0.7539211530309453,0.5071057388872441,0.5503243793117055,0.7503179313268334,0.501365685356573,0.543705363518628,0.5582874099194574,0.3633654882265849,0.5582874099194574,0.9459516744383213,0.35344675415115534
267,2630,0.5574395930479017,0.9997999668121338,0.9023804664611816,0.9993999004364014,0.9083650190114069,0.8167079907253659,0.8167101165821,0.7278507842306062,0.4569054781264563,0.5087740590358216,0.7274268757948283,0.4536048216181051,0.5065977606572895,0.5063586265366681,0.31558750966211707,0.5063586265366681,0.9489190334887664,0.4020063924747388
268,3457,0.7327257312420518,0.8613722920417786,0.900580108165741,0.9989997744560242,0.8672259184263813,0.7344625242546228,0.734539351290043,0.7687579482831708,0.5385722694317163,0.5606517457898489,0.7693938109368377,0.5377509657533741,0.5563823245132825,0.63543874523103,0.42466355768398384,0.63543874523103,0.9027130139889784,0.23178717319535125
269,3354,0.7108944467994913,0.9997999668121338,0.7035406827926636,0.9991998672485352,0.8485390578413834,0.6970269437886889,0.6970314065826152,0.7490462060194998,0.4988615611737277,0.5202177619333989,0.7465027554048326,0.4921667695641766,0.5150363114910681,0.6032217041119118,0.3843851320588273,0.6032217041119118,0.8923272573124205,0.2453173537294716
270,3476,0.7367528613819415,0.9997999668121338,0.6833366751670837,0.9989997744560242,0.8472382048331415,0.694476409666283,0.694476524621336,0.755192878338279,0.5104950070273331,0.5292775765453804,0.7564646036456125,0.5128204759510816,0.5314513288384775,0.6242051716829164,0.40503355704697974,0.6242051716829164,0.887452310300975,0.22303303315022505
271,2285,0.48431538787621875,0.9997999668121338,0.9311862587928772,0.9997999668121338,0.9137855579868709,0.8275389109716967,0.8275544497380296,0.7034760491733786,0.40759295489185693,0.47448910065860367,0.6973293768545994,0.39398956885162384,0.4610715954435825,0.44256040695209836,0.2644330895500906,0.44256040695209836,0.9582450190758796,0.4712251510347725
272,2630,0.5574395930479017,0.9997999668121338,0.8645728826522827,0.9995999336242676,0.8992395437262357,0.7984208014577217,0.7984265763813938,0.7214921576939382,0.4460423464789574,0.49789570513839865,0.7236116998728275,0.4440343967723611,0.4947013207057923,0.5012717253073337,0.3084995945597632,0.5012717253073337,0.943832132259432,0.39796781841890205
273,3145,0.6665960152607037,0.9997999668121338,0.8881776332855225,0.990198016166687,0.8909379968203498,0.7818758392715492,0.7818772621598186,0.7598558711318355,0.5201861344184053,0.5522593960151974,0.761339550657058,0.5222061052939073,0.5533960074850748,0.5938957185247986,0.39087556708140214,0.5938957185247986,0.9272997032640949,0.2970422782955512
274,2554,0.5413310724883426,0.9997999668121338,0.8579716086387634,0.9997999668121338,0.8966327329678935,0.7932040889559544,0.7932040889559545,0.7185247986434931,0.4374781944942479,0.4900739549479406,0.7108944467994913,0.4213296909521056,0.476384640944089,0.4853751589656634,0.2943835157580214,0.4853751589656634,0.9440440864773209,0.41125757400223006
275,2547,0.53984739296312,0.9997999668121338,0.8597719669342041,0.9997999668121338,0.8967412642324303,0.7934211650318367,0.7934233678479999,0.7149215769393811,0.43201715089432297,0.4860373493161822,0.7134378974141585,0.4245885759822586,0.4788009136385418,0.4841034336583298,0.29333057892790004,0.4841034336583298,0.9442560406952099,0.4126378305741005
276,2532,0.5366680796947859,0.9997999668121338,0.8975794911384583,0.9995999336242676,0.9067930489731437,0.8135488718426195,0.8135529342447577,0.7189487070792708,0.4393028645791321,0.4945289183467526,0.7176769817719373,0.4338820253343356,0.4908249765916995,0.486646884272997,0.2983553497675552,0.486646884272997,0.9499788045782112,0.4201461647001467
277,3169,0.6716829164900382,0.9997999668121338,0.7379475831985474,0.9993999004364014,0.8583149258441148,0.7166270581855325,0.7166272009063787,0.7371767698177194,0.47594879878806584,0.50508254050488,0.7441712590080543,0.4867619138089129,0.5141251592837133,0.5765154726579059,0.36236580196169355,0.5765154726579059,0.9048325561678677,0.2817994531862089
278,2777,0.5885968630775752,0.9997999668121338,0.8307661414146423,0.9995999336242676,0.8847677349657904,0.7695354400466407,0.7695354400466407,0.7270029673590505,0.45371997825230204,0.49759034963033966,0.7259431962696058,0.4521728635288214,0.49630861038611096,0.5207715133531158,0.3209189272256216,0.5207715133531158,0.9321746502755405,0.36399622161267464
279,2619,0.5551080966511234,0.9997999668121338,0.8675734996795654,0.9995999336242676,0.9003436426116839,0.8006770853836161,0.8006885264428981,0.7219160661297159,0.44465922350461634,0.49568327223478387,0.7225519287833828,0.4442545925159506,0.4968847684961132,0.49978804578211106,0.3076040195541508,0.49978804578211106,0.9446799491309877,0.4005555968295728
280,3281,0.695421788893599,0.9431886076927185,0.9605920910835266,0.9965993165969849,0.8918012800975312,0.783604188446269,0.7836159808562659,0.7693938109368377,0.5399233286810462,0.5686393316755349,0.7755404832556168,0.5499839227282184,0.5756622893402713,0.6201780415430267,0.4177160371729228,0.6201780415430267,0.9247562526494277,0.27162323855450454
281,3398,0.7202204323866045,0.9997999668121338,0.7405480742454529,0.9949989914894104,0.8584461447910535,0.7168750270663536,0.7168781317867082,0.7587961000423908,0.5183224786383982,0.5399524920464721,0.7575243747350572,0.5142873906753551,0.5356135829319459,0.6182704535820263,0.4034328707363629,0.6182704535820263,0.8980500211954218,0.24017569120902726
282,2945,0.6242051716829164,0.9997999668121338,0.8027605414390564,0.9993999004364014,0.8777589134125636,0.755515656268203,0.7555163531693345,0.7329376854599406,0.4674808094655746,0.5056656726502825,0.738660449342942,0.47572779309769286,0.5121451914995849,0.5479016532428995,0.3427766054324491,0.5479016532428995,0.9236964815599831,0.3298572601696641
283,2713,0.5750317931326834,0.9997999668121338,0.8481696248054504,0.9995999336242676,0.8942130482860302,0.7884189963155501,0.7884209245540026,0.7238236540907164,0.44961153972941625,0.49745156286909176,0.7295464179737177,0.45711832380130646,0.5042275332215327,0.5142009325985587,0.3181451975723582,0.5142009325985587,0.9391691394658753,0.3800121156874715
284,3473,0.7361169987282747,0.9997999668121338,0.8147629499435425,0.9713943004608154,0.8640944428448027,0.7281910264981482,0.7282084139907226,0.7666384061042815,0.5337533742064768,0.5545759553750136,0.7693938109368377,0.5383299240704512,0.5569322019370374,0.6360746078846969,0.424122378737927,0.6360746078846969,0.8999576091564222,0.2280198349601058
285,2786,0.5905044510385756,0.9997999668121338,0.8253650665283203,0.9995999336242676,0.8822684852835606,0.7645248354806273,0.7645248354806274,0.7229758372191607,0.44813221860043617,0.49214917032779854,0.728486646884273,0.454773923293254,0.4975419445207149,0.5209834675710047,0.32028082048130635,0.5209834675710047,0.930479016532429,0.36128501771255594
286,3334,0.7066553624417126,0.8425685167312622,0.9659932255744934,0.9993999004364014,0.8632273545290942,0.7264089282269373,0.7264424012793056,0.7604917337855023,0.5217398480932353,0.5455203659101189,0.7528613819415007,0.5049050612975167,0.5283665141677873,0.6100042390843577,0.3969027029445413,0.6100042390843577,0.9033488766426452,0.2532231154447364
287,3234,0.685459940652819,0.9997999668121338,0.7183436751365662,0.9993999004364014,0.852504638218924,0.7050126610163463,0.7050354457875934,0.7392963119966087,0.4795771933502994,0.5069405328048473,0.7439593047901654,0.4869738468770125,0.5113254817696826,0.5843577787197966,0.36763544954964184,0.5843577787197966,0.8988978380669775,0.2681468594991274
288,3162,0.6701992369648156,0.9997999668121338,0.8481696248054504,0.9941988587379456,0.8886780518659076,0.7773546785514963,0.7773546785514964,0.758584145824502,0.5180397360116508,0.5493983209532356,0.7623993217465027,0.5239289504502029,0.554323150629474,0.5955913522679102,0.3917713078322533,0.5955913522679102,0.9253921153030945,0.2930866995979975
289,3229,0.6844001695633743,0.9997999668121338,0.7383476495742798,0.9991998672485352,0.8593991947971508,0.7187887609576136,0.7187893125082824,0.7439593047901654,0.489131500675948,0.5159165302854699,0.7479864349300551,0.4947389715293254,0.5209467486718924,0.5881729546417974,0.3739164939606685,0.5881729546417974,0.9037727850784231,0.27122624015535335
290,3475,0.7365409071640525,0.8857771754264832,0.8675734996795654,0.9981996417045593,0.8713669064748202,0.7427438896239499,0.7428335770641833,0.7755404832556168,0.5516871081696323,0.5730524074580569,0.771513353115727,0.5424188873788144,0.5611757748985304,0.6417973717676981,0.43298636600668844,0.6417973717676981,0.9052564646036456,0.22956953470712205
291,3260,0.6909707503179313,0.9997999668121338,0.7127425670623779,0.9993999004364014,0.8512269938650306,0.7024452522600309,0.702451730169355,0.7424756252649428,0.48588637530778017,0.5113892179061045,0.7428995337007206,0.48484649904916477,0.5093108056997293,0.5881729546417974,0.37078289981972706,0.5881729546417974,0.897202204323866,0.2630540392232332
292,2307,0.48897838066977534,0.9997999668121338,0.921184241771698,0.9997999668121338,0.9115734720416124,0.8231267053013732,0.8231316555247108,0.7022043238660449,0.4051724803199984,0.46999259795646553,0.7002967359050445,0.3998039787597473,0.46651122999839334,0.4457397202204324,0.26636918043778796,0.4457397202204324,0.956761339550657,0.46583375182118003
293,2993,0.6343789741415854,0.9077815413475037,0.9853971004486084,0.9995999336242676,0.8937520882058135,0.7875039629204602,0.7875067760678858,0.748410343365833,0.49729061487952697,0.5352156457710051,0.7511657481983891,0.5018706833583555,0.5382739346893638,0.5669775328529038,0.3658256273352136,0.5669775328529038,0.9325985587113184,0.3267745553529098
294,2740,0.5807545570156846,0.9997999668121338,0.837967574596405,0.9995999336242676,0.8883211678832117,0.7766305537987246,0.7766313814546797,0.7242475625264942,0.44994516583861316,0.4957523004857437,0.7267910131411615,0.45210518928243676,0.4978394082597565,0.5158965663416702,0.3177874201657254,0.5158965663416702,0.9351420093259856,0.37242460154154144
295,2498,0.5294616362865621,0.9997999668121338,0.8763752579689026,0.9997999668121338,0.9015212169735789,0.8030397825613149,0.8030439008539616,0.7183128444256041,0.43437533884408447,0.4899603888182139,0.7068673166596016,0.41607040165981146,0.4738002029050296,0.47732089868588384,0.2891375267904134,0.47732089868588384,0.9478592623993217,0.42420031828769506
296,3303,0.7000847816871556,0.9173834919929504,0.9673934578895569,0.9971994161605835,0.8891916439600364,0.7783604328441451,0.7783747051819457,0.7742687579482832,0.5493255045060544,0.5758546269342905,0.7706655362441712,0.5404987505402983,0.5665634910847898,0.622509537939805,0.41919351490803775,0.622509537939805,0.9224247562526494,0.26668210602023135
297,3224,0.6833403984739296,0.9997999668121338,0.7405480742454529,0.9991998672485352,0.859181141439206,0.7183541539267931,0.7183679773671288,0.7420517168291649,0.48552458105394153,0.512166420183207,0.7488342518016109,0.4962198671118978,0.5228406288740113,0.5871131835523526,0.3727998226769098,0.5871131835523526,0.9037727850784231,0.27206795788685334
298,2742,0.5811784654514625,0.9997999668121338,0.8375675082206726,0.9995999336242676,0.888037928519329,0.7760615603656463,0.776071677355023,0.72509537939805,0.4511504031402371,0.4961097553471875,0.7259431962696058,0.450896702719839,0.4972751253709112,0.5161085205595591,0.3178836650043956,0.5161085205595591,0.9349300551080967,0.3719294079597698
299,3021,0.6403136922424756,0.9997999668121338,0.7563512921333313,0.9995999336242676,0.8613042039059914,0.7226079518970514,0.7226081102524421,0.728486646884273,0.45788414581311754,0.49168603201258204,0.7342094107672743,0.4675273293584594,0.5000970397558266,0.5515048749470114,0.3402976194173561,0.5515048749470114,0.9111911827045358,0.30979932895898
300,2655,0.562738448495125,0.9997999668121338,0.831566333770752,0.9997999668121338,0.8828625235404897,0.7656869202332958,0.7656888760929713,0.7155574395930479,0.43297829601790655,0.48134526970535935,0.715345485375159,0.4287563998424099,0.4768575735318941,0.49682068673166596,0.29978386229753384,0.49682068673166596,0.9340822382365409,0.3860418368088237
301,2185,0.46311996608732514,0.9997999668121338,0.9565913081169128,0.9997999668121338,0.9176201372997712,0.835231266930375,0.8352662621430063,0.6973293768545994,0.3941091396090494,0.4660509104208987,0.6894870707927088,0.37954098454837687,0.4509372056625366,0.4249682068673167,0.25169099706550285,0.4249682068673167,0.9618482407799915,0.49265193043245453
302,3234,0.685459940652819,0.9997999668121338,0.7183436751365662,0.9993999004364014,0.8509585652442795,0.70188896904196,0.7018938019376768,0.7395082662144977,0.48064937212230574,0.5070019508642379,0.741627808393387,0.48156753103297584,0.5066752625134955,0.5832980076303519,0.36598392305508165,0.5832980076303519,0.8978380669775329,0.2676605576139276
303,3059,0.6483679525222552,0.9997999668121338,0.7713542580604553,0.9993999004364014,0.8646616541353384,0.7293220065838548,0.7293276183821165,0.7339974565493853,0.4683124992704112,0.5006873627451888,0.7388724035608308,0.47743379611041414,0.509570812459939,0.5606189063162357,0.34985154574893695,0.5606189063162357,0.9122509537939805,0.3040427478191027
304,3174,0.6727426875794829,0.9997999668121338,0.738547682762146,0.9993999004364014,0.8610586011342155,0.7221211742214441,0.7221534313297461,0.741415854175498,0.48355928818255917,0.5134291495840231,0.7443832132259431,0.48806727606539946,0.5148563686024497,0.579270877490462,0.36602754696662626,0.579270877490462,0.9065281899109793,0.2817877236437535
305,3405,0.721704111911827,0.9997999668121338,0.8165633082389832,0.9809961915016174,0.8678414096916299,0.7356776897997205,0.7356776897997206,0.7634590928359475,0.5278542674797353,0.5501441118803856,0.7674862229758372,0.5340272504664999,0.5554140727089237,0.6263247138618059,0.4153435252185407,0.6263247138618059,0.9046206019499788,0.24151669582982405
306,3565,0.7556167867740569,0.9997999668121338,0.7035406827926636,0.9925985336303711,0.8446002805049089,0.6891836130246988,0.6891875178303631,0.7602797795676134,0.5210896850337307,0.537023118984222,0.7604917337855023,0.52042131867001,0.5370625239230732,0.6381941500635863,0.418482459001976,0.6381941500635863,0.8825773632895295,0.2064061304413226
307,2735,0.5796947859262399,0.9997999668121338,0.8397679328918457,0.9995999336242676,0.8917733089579525,0.7835366342775553,0.7835399865358376,0.7267910131411615,0.45444669529276854,0.5003933093461689,0.7274268757948283,0.4539680128383504,0.5007518910949079,0.5169563374311149,0.31979410723499274,0.5169563374311149,0.937261551504875,0.3748169715268376
308,3469,0.735269181856719,0.9997999668121338,0.684736967086792,0.9989997744560242,0.8460651484577688,0.6921296573290734,0.6921462222261692,0.7522255192878339,0.5050497943773196,0.5235933764097249,0.7566765578635015,0.5127395835170068,0.5318569586458195,0.6220856295040271,0.4023680796324038,0.6220856295040271,0.8868164476473082,0.22397951895374169
309,2202,0.46672318779143707,0.9997999668121338,0.9573915004730225,0.9997999668121338,0.9191643960036331,0.8383202558786672,0.838370058520087,0.6971174226367105,0.3954608963468993,0.4678422271107626,0.6941500635862654,0.38704908577852304,0.4571853068452215,0.42899533700720643,0.25518071151051624,0.42899533700720643,0.9622721492157694,0.49016905899642665
310,3191,0.6763459092835947,0.9997999668121338,0.9057811498641968,0.9871974587440491,0.8909432779692886,0.7818907328486148,0.7819208342676459,0.7636710470538364,0.5280604074640195,0.5595154097646773,0.7651547265790589,0.5296055792852908,0.5583479054321835,0.602585841458245,0.39952544437323184,0.602585841458245,0.9262399321746503,0.2883574365110436
311,2984,0.632471386180585,0.9997999668121338,0.9605920910835266,0.9921984672546387,0.9051608579088471,0.8103242720208581,0.8103550323468188,0.7547689699025011,0.5108380046063649,0.5510534894715029,0.7577363289529462,0.5141904074326785,0.5511434406251629,0.5724883425180161,0.3747717039730308,0.5724883425180161,0.9400169563374311,0.3326725153908311
312,3033,0.6428571428571429,0.9997999668121338,0.7995598912239075,0.9991998672485352,0.8757006264424662,0.7513995503436993,0.7514127833508091,0.7395082662144977,0.48058647354990897,0.515958658342795,0.7435353963543875,0.4855101864617545,0.5183674933469884,0.562950402713014,0.355924350812735,0.562950402713014,0.9200932598558711,0.31275022372945216
313,2743,0.5813904196693515,0.9997999668121338,0.837967574596405,0.9995999336242676,0.8902661319722931,0.780527275960615,0.7805324631313562,0.7293344637558288,0.4571127149040834,0.5029386230588659,0.7244595167443832,0.4504642839415403,0.4964126478418786,0.5175922000847817,0.319873353253761,0.5175922000847817,0.9362017804154302,0.3726739318875114
314,3059,0.6483679525222552,0.9997999668121338,0.7505500912666321,0.9995999336242676,0.8630271330500163,0.7260587451913593,0.7260849716007314,0.7327257312420518,0.4657682643577859,0.4974583353439394,0.7380245866892751,0.4757348902148593,0.5082750145782309,0.559559135226791,0.34828133202360356,0.559559135226791,0.9111911827045358,0.3034679978232253
315,2658,0.5633743111487919,0.9997999668121338,0.8587717413902283,0.9995999336242676,0.8961625282167043,0.7923112986404125,0.7923148878297146,0.7233997456549386,0.4476071040156527,0.4968032383313692,0.7229758372191607,0.4451196851564203,0.4955191795152495,0.5048749470114455,0.31070215735800916,0.5048749470114455,0.9415006358626536,0.39128758120525875
316,2721,0.5767274268757948,0.9997999668121338,0.8431686162948608,0.9995999336242676,0.8926865123116501,0.7853351878329263,0.7853487701017032,0.7265790589232726,0.4544975437143556,0.500464387929711,0.7263671047053837,0.45132487789129344,0.49936889587755146,0.5148367952522255,0.31821562488261557,0.5148367952522255,0.9381093683764307,0.3778497170594246
317,2619,0.5551080966511234,0.9997999668121338,0.8675734996795654,0.9995999336242676,0.9011072928598702,0.8021542728891495,0.8021601238405144,0.7240356083086054,0.4500035097571249,0.5018610985194472,0.7212802034760492,0.44051646382186754,0.49249800070332433,0.5002119542178889,0.3081665746713228,0.5002119542178889,0.9451038575667656,0.40089533864198135
318,2768,0.5866892751165749,0.9997999668121338,0.831566333770752,0.9995999336242676,0.8851156069364162,0.7702312138728324,0.7702344308030642,0.7244595167443832,0.44959130804041436,0.49392503280206934,0.7274268757948283,0.45418159102473044,0.4985876529731252,0.5192878338278932,0.31973363096032775,0.5192878338278932,0.9325985587113184,0.365827773108523
319,2178,0.4616362865621026,0.9997999668121338,0.9579916000366211,0.9997999668121338,0.9196510560146923,0.8393021120293847,0.8393307762295273,0.6949978804578211,0.3904131150390639,0.4635990152356498,0.6924544298431539,0.38448744855082767,0.4559377935661759,0.4245442984315388,0.25186001653348034,0.4245442984315388,0.9629080118694362,0.49510675758315353
320,3765,0.798007630351844,0.9997999668121338,0.7701539993286133,0.8953790664672852,0.8411686586985392,0.6823463482534955,0.6823929465521359,0.77490462060195,0.5499264326764672,0.5619756538939767,0.7696057651547266,0.5390947485841122,0.5499850539303165,0.6712590080542603,0.453008119045042,0.6712590080542603,0.8732513777024162,0.16990965064427888
321,2048,0.4340822382365409,0.9997999668121338,0.9815962910652161,0.9997999668121338,0.9306640625,0.8613217768147345,0.861323419810766,0.6863077575243748,0.37425934223496743,0.4541827588896205,0.6875794828317083,0.3734982784187037,0.452786833588934,0.403984739296312,0.23875980023134974,0.403984739296312,0.969902501059771,0.5266793232036879
322,3007,0.6373463331920305,0.9997999668121338,0.8395678997039795,0.9985997080802917,0.8922514133688061,0.7844963201919622,0.784499096723198,0.7494701144552777,0.49962404571317004,0.5358686452799234,0.7505298855447223,0.5003599907649456,0.5371681177791041,0.5686731665960153,0.36692320403074763,0.5686731665960153,0.9313268334039847,0.3235782467727908
323,2877,0.6097922848664689,0.9997999668121338,0.8289657831192017,0.9993999004364014,0.8856447688564477,0.7712785121660366,0.7712786985478499,0.73505722763883,0.4710669353470249,0.5116093614455227,0.735269181856719,0.46956325428906337,0.5100110793485592,0.5400593471810089,0.33830482937697354,0.5400593471810089,0.93026706231454,0.3455854216754388
324,3292,0.6977532852903773,0.9997999668121338,0.7023404836654663,0.9993999004364014,0.8481166464155528,0.6962355352012449,0.6962540381063096,0.7428995337007206,0.4856691186713339,0.5086582424439157,0.7428995337007206,0.48593264463262753,0.5106331903638502,0.5917761763459093,0.3730486052733401,0.5917761763459093,0.894022891055532,0.25634047006964356
325,2793,0.5919881305637982,0.9997999668121338,0.8221644163131714,0.9995999336242676,0.8800572860723237,0.7601126348037237,0.76011282968641,0.7238236540907164,0.4485975440539559,0.491851844810993,0.7261551504874947,0.4513579207739889,0.4938863090424828,0.5209834675710047,0.31958148570519873,0.5209834675710047,0.9289953370072065,0.35907381850131903
326,3087,0.6543026706231454,0.8829765915870667,0.9709941744804382,0.9995999336242676,0.8788467768059605,0.7576972912938852,0.7577284602273291,0.7477744807121661,0.4963642985419518,0.5301495590128209,0.7479864349300551,0.4951625725866095,0.526549935625646,0.5750317931326834,0.3684077202349572,0.5750317931326834,0.920729122509538,0.3038149836732771
327,3093,0.6555743959304791,0.9997999668121338,0.8095619082450867,0.9981996417045593,0.8790817976075008,0.7581609408789632,0.7581710853588648,0.7471386180584993,0.49493234057758123,0.5269668825265211,0.7498940228910556,0.499121363410787,0.531879342071646,0.5763035184400169,0.3696909191958696,0.5763035184400169,0.920729122509538,0.3027782791674839
328,2851,0.6042814752013566,0.9997999668121338,0.9871974587440491,0.9949989914894104,0.9203788144510698,0.8407422874029613,0.8407424943133466,0.7530733361593895,0.5076103352137975,0.5528080712293707,0.75498092412039,0.5084545867320425,0.5535774545856927,0.556167867740568,0.3639877392676586,0.556167867740568,0.9518863925392115,0.3642109467105018
329,3207,0.6797371767698177,0.8829765915870667,0.9687937498092651,0.9993999004364014,0.8783910196445276,0.7567881640134455,0.7568593986496636,0.7598558711318355,0.520104463020037,0.5497650628787466,0.7545570156846121,0.5087156985444671,0.5362833000245644,0.5970750317931327,0.3896308985560545,0.5970750317931327,0.917337855023315,0.2813159878513949
330,3420,0.7248834251801611,0.9997999668121338,0.7211441993713379,0.9965993165969849,0.8523391812865497,0.7046662425871587,0.7047097481024064,0.7545570156846121,0.5106995219162469,0.5326221666401778,0.7562526494277236,0.5108958348845927,0.5300266154138144,0.6178465451462484,0.40058657795982144,0.6178465451462484,0.8929631199660873,0.23449263614030136
331,2742,0.5811784654514625,0.9997999668121338,0.8407681584358215,0.9995999336242676,0.8905908096280087,0.781164854213654,0.7811856378563552,0.7246714709622721,0.448652181962677,0.4943118217413035,0.7293344637558288,0.45933542137008887,0.5055969970500451,0.5175922000847817,0.3199832259242808,0.5175922000847817,0.9364137346333192,0.37299860954322706
332,3048,0.6460364561254769,0.9997999668121338,0.8861772418022156,0.994598925113678,0.8956692913385826,0.7913375944268513,0.7913546309123158,0.7568885120813904,0.5141410987257972,0.5500500011302247,0.7543450614667232,0.5083208034382716,0.5431941439232116,0.5786350148367952,0.3775825550281692,0.5786350148367952,0.9325985587113184,0.3170342765017874
333,2759,0.5847816871555744,0.9997999668121338,0.8331666588783264,0.9995999336242676,0.8858281986226894,0.7716393873807497,0.7716412123255523,0.7265790589232726,0.4540137598630114,0.49874795681237666,0.7246714709622721,0.4484598641713572,0.4932867762228002,0.5180161085205596,0.3188476002634524,0.5180161085205596,0.9332344213649851,0.3678120901021298
334,2763,0.5856295040271301,0.9997999668121338,0.8297659754753113,0.9995999336242676,0.8849077090119435,0.7697970540612766,0.7698002813400164,0.7212802034760492,0.4430548127130117,0.4883432034892498,0.7295464179737177,0.4586224646342854,0.5023726678695563,0.5182280627384485,0.318751734245932,0.5182280627384485,0.9325985587113184,0.36667964627349503
335,2758,0.5845697329376854,0.9997999668121338,0.8339667916297913,0.9995999336242676,0.8861493836113126,0.772281643209722,0.7722824555597118,0.7236116998728275,0.44942840451548977,0.4949324061453738,0.7278507842306062,0.45346302693136603,0.4976712470550491,0.5180161085205596,0.3189358959774762,0.5180161085205596,0.9334463755828741,0.368133275090753
336,2498,0.5294616362865621,0.9997999668121338,0.9049810171127319,0.9995999336242676,0.9095276220976781,0.8190521124070016,0.8190615634929672,0.7181008902077152,0.4358669427993279,0.4925451025476088,0.7155574395930479,0.43145785075997095,0.4904028037245863,0.48155998304366254,0.2948999914216564,0.48155998304366254,0.9520983467571005,0.4279676390540156
337,2935,0.6220856295040271,0.9997999668121338,0.7793558835983276,0.9995999336242676,0.8660988074957411,0.7321978947866984,0.7321994247648306,0.7289105553200509,0.45721344981003487,0.49314725812288224,0.7265790589232726,0.4537716930778162,0.4908090551238839,0.5387876218736752,0.3305654452173595,0.5387876218736752,0.9167019923696481,0.32731118562206585
338,3048,0.6460364561254769,0.9997999668121338,0.7501500248908997,0.9995999336242676,0.8605643044619422,0.7211156407752441,0.7211170380735995,0.7301822806273844,0.4606929011511476,0.49390879163777707,0.7356930902924969,0.4710732849910341,0.5023591941476054,0.5559559135226791,0.3440868335197157,0.5559559135226791,0.9099194573972023,0.30460839093926306
339,2663,0.5644340822382365,0.9997999668121338,0.8345668911933899,0.9997999668121338,0.8854675178370259,0.7709318378277001,0.7709320552559418,0.7189487070792708,0.43769087607636165,0.4854536316579709,0.7161933022467147,0.43259725662917214,0.48136374686873085,0.49978804578211106,0.30311627035694944,0.49978804578211106,0.9353539635438746,0.3856794720549149
340,2888,0.6121237812632472,0.9997999668121338,0.8197639584541321,0.9993999004364014,0.8826177285318559,0.7652347815244134,0.7652349650231062,0.7331496396778295,0.4665632714788235,0.5067380350193289,0.735269181856719,0.4702779233551086,0.5096766890096126,0.5402713013988978,0.337508407917523,0.5402713013988978,0.9281475201356507,0.34234642713295815
341,2760,0.5849936413734633,0.9997999668121338,0.831366240978241,0.9995999336242676,0.8865942028985507,0.7731872148036905,0.7731890418312789,0.7255192878338279,0.451518568783416,0.49618300699088697,0.7267910131411615,0.4530985019499237,0.4981015220687176,0.5186519711742263,0.3196503264981585,0.5186519711742263,0.933658329800763,0.3679422317243244
342,3524,0.7469266638406105,0.9997999668121338,0.6719343662261963,0.9989997744560242,0.8416572077185017,0.6833130893816367,0.6833289368237262,0.7545570156846121,0.5093200067466384,0.5259049511477013,0.7558287409919457,0.5114432674431962,0.529219165250321,0.6286562102585841,0.4073027520409707,0.6286562102585841,0.8817295464179737,0.21300099745991763
343,2816,0.5968630775752437,0.9997999668121338,0.8191637992858887,0.9995999336242676,0.8813920454545454,0.7627769112653121,0.7627799895666686,0.7253073336159389,0.4521894225245561,0.4945511079399438,0.7299703264094956,0.45835051501799384,0.5004232359826682,0.5260703688003391,0.3244565913433707,0.5260703688003391,0.9292072912250954,0.35532167665420633
344,3073,0.6513353115727003,0.9997999668121338,0.767753541469574,0.9993999004364014,0.8662544744549301,0.7324722618029125,0.7324724169756124,0.7378126324713862,0.47721141968535036,0.5091630171992481,0.7392963119966087,0.4769325896575221,0.5088746103108832,0.5642221280203477,0.3537304940724367,0.5642221280203477,0.9128868164476474,0.30203234643458243
345,2612,0.5536244171259008,0.9997999668121338,0.867173433303833,0.9995999336242676,0.8993108728943339,0.7985931696722283,0.7986215058307137,0.7221280203476049,0.44487312753553315,0.49516407897401127,0.7200084781687156,0.43936715234928714,0.4930268948201694,0.4978804578211106,0.3056744280124083,0.4978804578211106,0.9442560406952099,0.40143041507322325
346,2990,0.6337431114879186,0.9997999668121338,0.7891578078269958,0.9993999004364014,0.8729096989966555,0.7457784500137604,0.7457791175854949,0.7344213649851632,0.4680822577234712,0.5041531098933836,0.7382365409071641,0.47718671606899415,0.5117137230876415,0.5532005086901229,0.34593549257734935,0.5532005086901229,0.9194573972022043,0.31970919030653255
347,3149,0.6674438321322594,0.9997999668121338,0.7451490163803101,0.9993999004364014,0.8609082248332804,0.7218146261810044,0.7218169555491428,0.7390843577787198,0.4792663501183784,0.5090709477552139,0.7426875794828317,0.4842811443603509,0.5126327952027592,0.5746078846969055,0.3615364563772617,0.5746078846969055,0.907164052564646,0.28630034013637495
348,2776,0.5883849088596863,0.9997999668121338,0.8251650333404541,0.9995999336242676,0.8832853025936599,0.7665575186510217,0.7665861717338415,0.7229758372191607,0.44765430528472155,0.490887754820861,0.7280627384484951,0.4543800439835092,0.49890205672595356,0.519711742263671,0.3194914518457072,0.519711742263671,0.9313268334039847,0.3635735603299889
349,2628,0.5570156846121238,0.9997999668121338,0.8705741167068481,0.9995999336242676,0.9003044140030442,0.8005689786711203,0.8005838224220525,0.7240356083086054,0.4499039209115703,0.5017721826355724,0.7219160661297159,0.44191866963852455,0.49298897564655825,0.5014836795252225,0.3090249454342754,0.5014836795252225,0.9444679949130987,0.3988207344778216
350,3134,0.6642645188639253,0.9997999668121338,0.8593719005584717,0.9951990246772766,0.8927887683471601,0.7855733450732475,0.7855835832870358,0.758584145824502,0.5187356987858691,0.5521669288154454,0.7632471386180585,0.52493134048718,0.5558284435725138,0.593047901653243,0.3906620869818141,0.593047901653243,0.9287833827893175,0.2997408666939172
351,3054,0.6473081814328105,0.9997999668121338,0.8535706996917725,0.9965993165969849,0.8942370661427635,0.788470866447684,0.7884750934695338,0.7547689699025011,0.5093896515296326,0.5450496352781626,0.7556167867740569,0.5113780998457388,0.5458244234661649,0.5788469690546841,0.37730969873203113,0.5788469690546841,0.9315387876218737,0.3153900970880794
352,2671,0.566129715981348,0.9997999668121338,0.8591718077659607,0.9995999336242676,0.8989142643204793,0.797820111848369,0.7978344276286111,0.7261551504874947,0.4527076250498076,0.501308501468102,0.7255192878338279,0.4506290807345003,0.501330783662569,0.5089020771513353,0.314999059750314,0.5089020771513353,0.9427723611699873,0.390012187169144
353,2842,0.6023738872403561,0.9997999668121338,0.8141628503799438,0.9995999336242676,0.8786066150598171,0.7571927881684202,0.7572019771087757,0.7253073336159389,0.4533494519036439,0.49561422338165895,0.7308181432810513,0.4588707799830252,0.49859469828135006,0.5292496820686732,0.32633130962929013,0.5292496820686732,0.9268757948283171,0.3493569329911439
354,3212,0.6807969478592624,0.9997999668121338,0.8289657831192017,0.9941988587379456,0.8804483188044832,0.7608774465118461,0.7609063629085634,0.7579482831708351,0.5177020373227196,0.547625917865179,0.7600678253497245,0.5182887484452638,0.5455853113918285,0.599406528189911,0.3926526735754853,0.599406528189911,0.9186095803306485,0.28104179061457213
355,2127,0.4508266214497669,0.9997999668121338,0.966593325138092,0.9997999668121338,0.922425952045134,0.844842472811899,0.844860776295192,0.6899109792284867,0.37938433978180375,0.45555889866149846,0.6909707503179313,0.3823686908864319,0.45596844610582654,0.4158541754980924,0.24585798651838872,0.4158541754980924,0.9650275540483255,0.5065717765470417
356,3450,0.7312420517168292,0.8341668248176575,0.8851770162582397,0.9993999004364014,0.8547826086956521,0.7095687311155404,0.709588881390192,0.7604917337855023,0.5209281127083348,0.5413667839742513,0.758372191606613,0.5167986522698924,0.5360115770024041,0.6250529885544722,0.4089534731217914,0.6250529885544722,0.8938109368376431,0.22972962014117992
357,2653,0.5623145400593472,0.9997999668121338,0.8635727167129517,0.9995999336242676,0.8982284206558613,0.7963947913267608,0.7964092837324718,0.7231877914370496,0.44948219211176554,0.5005592425516835,0.7246714709622721,0.4460968908055627,0.49552251626163546,0.5050869012293344,0.3114620552343866,0.5050869012293344,0.9427723611699873,0.39314151942652686
358,3212,0.6807969478592624,0.9997999668121338,0.8395678997039795,0.9937987327575684,0.8848069738480697,0.7696032283929842,0.7696038252175795,0.761551504874947,0.5224482392463469,0.5513740860471936,0.7623993217465027,0.5254322667920006,0.5543530900702317,0.6023738872403561,0.3971640248311291,0.6023738872403561,0.9215769393810936,0.2824330866077136
359,2388,0.5061466723187792,0.9997999668121338,0.9013803005218506,0.9997999668121338,0.9061976549413735,0.812379517311626,0.8124353764578008,0.7028401865197117,0.40973720393323143,0.47370935321605206,0.7083509961848241,0.41262319863892943,0.4720654438586339,0.4586689275116575,0.27523812937887754,0.4586689275116575,0.9525222551928784,0.447528727429716
360,2924,0.6197541331072488,0.9997999668121338,0.7873574495315552,0.9995999336242676,0.8731190150478796,0.7462389798694895,0.746253119800851,0.7293344637558288,0.4593598735676804,0.49655973040620266,0.7331496396778295,0.46560402156238584,0.5035290029894285,0.5411191182704536,0.33506816962728037,0.5411191182704536,0.9213649851632048,0.33199989677742603
361,2830,0.5998304366256888,0.9997999668121338,0.8375675082206726,0.9993999004364014,0.8911660777385159,0.7822603812516705,0.782272892055531,0.73505722763883,0.47256129244707756,0.5158165299168983,0.7342094107672743,0.46582246160185775,0.5081495574562289,0.5345485375158966,0.3350972980791952,0.5345485375158966,0.9347181008902077,0.35661754022261927
362,3052,0.6468842729970327,0.9997999668121338,0.9013803005218506,0.9939988255500793,0.8958060288335518,0.7915913839493739,0.7916083844673036,0.7562526494277236,0.5139412336255164,0.549945133542051,0.7558287409919457,0.5101716816561497,0.5446979758014785,0.579482831708351,0.3784279549751465,0.579482831708351,0.9325985587113184,0.31632319712520074
363,2757,0.5843577787197966,0.9997999668121338,0.8615723252296448,0.9993999004364014,0.8977149075081611,0.7954254818647506,0.7954388775614536,0.731877914370496,0.46431549384771564,0.5097966321235253,0.7329376854599406,0.4653034784218327,0.5123059725547353,0.5245866892751165,0.3283366833542538,0.5245866892751165,0.9402289105553201,0.37312821823304454
364,2298,0.4870707927087749,0.9997999668121338,0.9235846996307373,0.9997999668121338,0.9138381201044387,0.8276511751056244,0.8276561919143657,0.7032640949554896,0.40754852707838324,0.47391345051645634,0.6998728274692666,0.39868931370334126,0.4652849776562751,0.44510385756676557,0.26645282940430626,0.44510385756676557,0.9580330648579907,0.4687342625376731
365,2625,0.5563798219584569,0.9997999668121338,0.8635727167129517,0.9995999336242676,0.8986666666666666,0.7972890586896438,0.797292762936537,0.7223399745654938,0.4462099946669113,0.49679951589743016,0.7212802034760492,0.440951034815974,0.4931225667599783,0.5,0.30726921052644685,0.5,0.9436201780415431,0.3986666666666666
366,3581,0.7590080542602797,0.9997999668121338,0.7019403576850891,0.9917983412742615,0.8441776040212231,0.688330295972653,0.6883371678301683,0.7626112759643917,0.5258857297181869,0.5418971748253798,0.7598558711318355,0.5190086933956144,0.5347310710113468,0.6407376006782535,0.4209930134788921,0.6407376006782535,0.8817295464179737,0.20344000334296963
367,3001,0.6360746078846969,0.9997999668121338,0.7873574495315552,0.9993999004364014,0.8700433188937021,0.7400905338316012,0.740114201373709,0.7327257312420518,0.4658613135108027,0.5001439988225358,0.7380245866892751,0.4756425874632186,0.5106745356826604,0.5534124629080118,0.3451418038856082,0.5534124629080118,0.917337855023315,0.3166308559856903
368,3493,0.7403560830860534,0.9997999668121338,0.6771354079246521,0.9989997744560242,0.8442599484683653,0.688515071888375,0.6885191350685057,0.7534972445951674,0.5075804500150138,0.525592248308691,0.7562526494277236,0.5119042221449767,0.5300996807037998,0.6250529885544722,0.40466796287918955,0.6250529885544722,0.8846969054684188,0.21920695991389305
369,2802,0.5938957185247986,0.9997999668121338,0.8253650665283203,0.9995999336242676,0.8822269807280514,0.7644520413595987,0.7644520413595988,0.7274268757948283,0.4542877284831077,0.49702360846986604,0.7265790589232726,0.4537200178436633,0.49660934643910176,0.5239508266214498,0.3228800455578362,0.5239508266214498,0.9300551080966512,0.35827615410660163
370,2704,0.5731242051716829,0.9997999668121338,0.8253650665283203,0.9997999668121338,0.8805473372781065,0.7610873551848951,0.7610875633835485,0.7178889359898262,0.43658701714537546,0.4826304505360341,0.7183128444256041,0.4358024395866585,0.4820740542841296,0.5046629927935566,0.3056985037145812,0.5046629927935566,0.9315387876218737,0.3758843444845499
371,3142,0.6659601526070369,0.9997999668121338,0.817563533782959,0.9971994161605835,0.8800127307447486,0.7600225444700207,0.7600226984466467,0.7520135650699449,0.5040271301398898,0.5352574223329545,0.7541331072488342,0.5082662144976684,0.5387277766657503,0.586053412462908,0.37940896091515725,0.586053412462908,0.9200932598558711,0.29395931828184063
372,2727,0.5779991521831285,0.9997999668121338,0.817563533782959,0.9997999668121338,0.8775210854418776,0.755041610905758,0.7550546073269908,0.715345485375159,0.4320231168068889,0.47854838141686207,0.7210682492581603,0.44084725461766383,0.4842617185374048,0.5072064434082239,0.30691085574601795,0.5072064434082239,0.9292072912250954,0.3703146420336537
373,2756,0.5841458245019076,0.9997999668121338,0.827165424823761,0.9995999336242676,0.8838896952104499,0.7677676496796904,0.7677708846330168,0.7227638830012717,0.4473636701001975,0.49272999457398575,0.7257312420517168,0.4496039552189019,0.49357161292561774,0.516320474777448,0.31675328611528397,0.516320474777448,0.9321746502755405,0.3675692204330019
374,2735,0.5796947859262399,0.9997999668121338,0.9565913081169128,0.9985997080802917,0.9191956124314442,0.8383771589130611,0.8383827639016407,0.7439593047901654,0.4889096776137479,0.5386476754985349,0.7420517168291649,0.4830796028491181,0.5325570656513022,0.532852903772785,0.34217812031153955,0.532852903772785,0.9531581178465451,0.38634270865865916
375,3224,0.6833403984739296,0.9997999668121338,0.7407481670379639,0.9991998672485352,0.8604218362282878,0.7208349705191107,0.7208349705191107,0.7437473505722764,0.48891804660579496,0.5162106040371877,0.7488342518016109,0.4962313063332977,0.5223874769573134,0.5879610004239084,0.37409847185665357,0.5879610004239084,0.9046206019499788,0.2724608358043794
376,3217,0.681856718948707,0.9997999668121338,0.7749549746513367,0.9981996417045593,0.8672676406589991,0.7345250461652635,0.734525188125952,0.7494701144552777,0.4985973937417867,0.5264003684050088,0.7513777024162781,0.5030857951065092,0.5301825362542854,0.5913522679101314,0.37996018681278837,0.5913522679101314,0.9094955489614244,0.2759153727488677
377,3114,0.6600254345061467,0.9997999668121338,0.7873574495315552,0.9989997744560242,0.8725112395632627,0.7450224791265254,0.7450263206679751,0.7441712590080543,0.4885636397045814,0.5197333780671263,0.7475625264942772,0.4949066737378595,0.5260260336610793,0.575879610004239,0.3669724770642201,0.575879610004239,0.9158541754980924,0.29663162955902367
378,2786,0.5905044510385756,0.9997999668121338,0.8543708920478821,0.9993999004364014,0.8969849246231156,0.7939511604810252,0.7939562759393446,0.7314540059347181,0.46565899071623995,0.5119191979980262,0.7373887240356083,0.4719964751603764,0.5158712432048161,0.5296735905044511,0.33260350016478946,0.5296735905044511,0.9391691394658753,0.36731133411866457
379,2927,0.6203899957609157,0.9997999668121338,0.7691538333892822,0.9997999668121338,0.8609497779296208,0.7218956929969034,0.721899906224081,0.7221280203476049,0.44425604069520985,0.4805176171445953,0.7257312420517168,0.4514624841034336,0.4876700294082436,0.5341246290801187,0.32462743893071133,0.5341246290801187,0.913734633319203,0.3268251488495021
380,3201,0.678465451462484,0.8825765252113342,0.9565913081169128,0.9993999004364014,0.8759762574195564,0.7519700645820107,0.7520770730056933,0.7539211530309453,0.5090697901607785,0.5401818183791744,0.7562526494277236,0.5113293028230805,0.5375485768344355,0.5943196269605765,0.38606830006920306,0.5943196269605765,0.9158541754980924,0.28165663045897993
381,3142,0.6659601526070369,0.9997999668121338,0.85317063331604,0.9941988587379456,0.8882877148313176,0.7765754296626353,0.776579362849571,0.7587961000423908,0.5178652856403689,0.5497368121473828,0.758372191606613,0.5164705076424975,0.547635470702763,0.5915642221280204,0.38767079758500167,0.5915642221280204,0.9256040695209835,0.29672349270329723
382,2257,0.4783806697753285,0.9997999668121338,0.9357871413230896,0.9997999668121338,0.9140451927337173,0.8280705060999791,0.8280822131194586,0.701992369648156,0.4035921627240651,0.4713813652398543,0.6941500635862654,0.38870876185957665,0.45723227102727715,0.43726155150487495,0.26034515560912413,0.43726155150487495,0.9588808817295464,0.47678364122884237
383,2885,0.6114879186095803,0.9997999668121338,0.8221644163131714,0.9993999004364014,0.8818024263431542,0.7635976099877807,0.7635977934850854,0.7314540059347181,0.46439368946244447,0.5045686265415298,0.7354811360746079,0.469463103938689,0.508903674274209,0.5392115303094531,0.33627212440919607,0.5392115303094531,0.9277236116998728,0.3425908960337011
384,2424,0.5137770241627808,0.9997999668121338,0.8867773413658142,0.9997999668121338,0.903052805280528,0.8060446093312685,0.8060448838659962,0.7104705383637134,0.4215258003491963,0.4800596339366013,0.7036880033912675,0.4067528974448087,0.46780559044856246,0.46396778295888086,0.27865555155743077,0.46396778295888086,0.9501907587961,0.43908502232164714
385,2779,0.5890207715133531,0.9997999668121338,0.8307661414146423,0.9995999336242676,0.8848506657070889,0.7696973652247373,0.7697045414561514,0.7236116998728275,0.4477062329233685,0.4918893889376442,0.7297583721916067,0.45904722816391447,0.5027334658080107,0.5211954217888936,0.3213174206811582,0.5211954217888936,0.9321746502755405,0.36365524391819537
386,2810,0.5955913522679102,0.9997999668121338,0.8181636333465576,0.9995999336242676,0.8804270462633452,0.7608474292922386,0.7608543675043948,0.7221280203476049,0.4466938216434361,0.48950072156178526,0.7310300974989402,0.4596238377946027,0.5014555814450705,0.5243747350572276,0.32264348891585387,0.5243747350572276,0.9287833827893175,0.3560523112061176
387,2747,0.5822382365409071,0.9997999668121338,0.8341668248176575,0.9995999336242676,0.8882417182380778,0.7764822812706649,0.7764874263614358,0.7257312420517168,0.4522373412207574,0.4983003963373018,0.7263671047053837,0.45195659156898943,0.4969016990417867,0.5171682916490038,0.3188807101849147,0.5171682916490038,0.9349300551080967,0.37107342658907405
388,3422,0.7253073336159389,0.9997999668121338,0.7613522410392761,0.9915983080863953,0.8597311513734658,0.7194623027469316,0.7194701671384012,0.7598558711318355,0.5204376936126769,0.5420863716963258,0.7619754133107249,0.5232291008460968,0.5433463866031046,0.6235693090292497,0.4093781177253076,0.6235693090292497,0.8982619754133108,0.2361618423442161
389,2955,0.6263247138618059,0.9997999668121338,0.7995598912239075,0.9993999004364014,0.8758037225042301,0.7515937047545553,0.7515938769201451,0.7320898685883849,0.466434566757772,0.5040525740739363,0.738660449342942,0.47504898663495526,0.5109608206668628,0.5485375158965663,0.3426696507717892,0.5485375158965663,0.9222128020347605,0.3272662066076638
390,2756,0.5841458245019076,0.9997999668121338,0.8333666920661926,0.9995999336242676,0.8853410740203193,0.7706817857464474,0.7706825974710589,0.7238236540907164,0.44852136847670865,0.4938689052187813,0.7263671047053837,0.45186367348128886,0.4961843232220443,0.5171682916490038,0.31796329278741814,0.5171682916490038,0.9330224671470962,0.36817278237131545
391,2830,0.5998304366256888,0.9997999668121338,0.8123624920845032,0.9995999336242676,0.8784452296819788,0.7568826882553401,0.7568826882553401,0.7227638830012717,0.4466636957626959,0.48919072461645047,0.7312420517168292,0.461397002223223,0.5016498830652947,0.5269181856718949,0.32425900678822667,0.5269181856718949,0.927087749046206,0.35152704401008394
392,3423,0.7255192878338279,0.9997999668121338,0.9419884085655212,0.9443888664245605,0.8790534618755478,0.7581144175633757,0.7581770534494855,0.7778719796523951,0.5559002953201457,0.5787100933885494,0.7721492157693938,0.5441406590562029,0.5652895929935136,0.6377702416278084,0.4315662650602409,0.6377702416278084,0.9122509537939805,0.2412832202477394
393,3381,0.7166172106824926,0.9997999668121338,0.6819363832473755,0.9993999004364014,0.8432416444838805,0.6864716322728476,0.6864735541089595,0.7445951674438321,0.49033881430144866,0.5119029122577117,0.7473505722763883,0.493530460456,0.5140283765344839,0.6042814752013566,0.383305625220623,0.6042814752013566,0.8876642645188639,0.23896016928252395
394,3611,0.7653666807969478,0.9997999668121338,0.7215443253517151,0.9801960587501526,0.8427028523954583,0.6854098303829628,0.685430436189243,0.7617634590928359,0.5240995502709556,0.5400631325959304,0.7628232301822806,0.5250842299965115,0.5392766314255445,0.6449766850360322,0.4248972239346209,0.6449766850360322,0.8796100042390843,0.19772616735942605
395,2979,0.6314116150911403,0.9997999668121338,0.7695538997650146,0.9995999336242676,0.8637126552534408,0.7274165565716898,0.7274172123554301,0.7280627384484951,0.45755390010099406,0.49285292874478437,0.7312420517168292,0.461040163806232,0.4953184795711389,0.5453582026282323,0.3355936471888301,0.5453582026282323,0.913946587537092,0.31835445262520845
396,3366,0.7134378974141585,0.9997999668121338,0.7023404836654663,0.9991998672485352,0.8490790255496138,0.698142811648012,0.6981433046519029,0.7507418397626113,0.5016617955871074,0.5229189304321111,0.7473505722763883,0.49451338836782976,0.5168675730261609,0.6057651547265791,0.38714657925678325,0.6057651547265791,0.8923272573124205,0.24331387082303468
397,3379,0.7161933022467147,0.9135827422142029,0.9833966493606567,0.9943988919258118,0.88606096478248,0.7721173190767432,0.7721401782474192,0.778295888088173,0.557015903712051,0.5811958087401221,0.7746926663840611,0.5489489426831241,0.5722010178364888,0.6345909283594744,0.43073905999458173,0.6345909283594744,0.9183976261127597,0.2514700364230056
398,3673,0.7785078423060618,0.9997999668121338,0.6421284079551697,0.9979996085166931,0.8328341954805336,0.6656675731545184,0.6656928377503256,0.7573124205171683,0.5150006473110198,0.5294070439178079,0.7609156422212802,0.5214832022468575,0.5335249209689382,0.6483679525222552,0.4242693789806844,0.6483679525222552,0.8698601102161932,0.1844662429582784
399,3201,0.678465451462484,0.9997999668121338,0.8273654580116272,0.994598925113678,0.880349890659169,0.7606984968104727,0.7606998331583301,0.7577363289529462,0.5152074755157334,0.5440106623502851,0.758372191606613,0.5170068454831754,0.5460909847156475,0.5972869860110216,0.3905364607642804,0.5972869860110216,0.9188215345485375,0.28306290464814743
400,3212,0.6807969478592624,0.9997999668121338,0.8041608333587646,0.99579918384552,0.8764009962640099,0.7527968169753044,0.7527981304403752,0.7564646036456125,0.5134517005193275,0.5418922241331211,0.7560406952098346,0.5115484270101742,0.539690800592469,0.5966511233573548,0.38849214565545503,0.5966511233573548,0.9158541754980924,0.2797498729066551
401,2828,0.599406528189911,0.9997999668121338,0.8401680588722229,0.9993999004364014,0.8917963224893918,0.7835735937015436,0.7836120099939458,0.7344213649851632,0.46972225705587844,0.5112651669220657,0.735269181856719,0.4696167256293235,0.5139718534020222,0.5345485375158966,0.33533232844695793,0.5345485375158966,0.9351420093259856,0.3572477849734952
402,2876,0.6095803306485799,0.9997999668121338,0.827165424823761,0.9993999004364014,0.8842141863699583,0.7684142615192208,0.7684189071482128,0.731877914370496,0.4654981595089827,0.505921923358335,0.7365409071640525,0.4713052098371834,0.5116431395775174,0.5389995760915642,0.33686624687873196,0.5389995760915642,0.9294192454429843,0.34521461027839406
403,2666,0.5650699448919033,0.9997999668121338,0.8319664001464844,0.9997999668121338,0.8844711177794449,0.7689422355588897,0.7689560838162971,0.7147096227214922,0.4298397284244796,0.4777061951994025,0.7197965239508266,0.4391794527994918,0.4873666019372286,0.49978804578211106,0.30280649926144754,0.49978804578211106,0.9347181008902077,0.3846830719973338
404,2319,0.49152183128444255,0.9997999668121338,0.9191838502883911,0.9997999668121338,0.9098749460974558,0.819715865320772,0.8197186100561686,0.7022043238660449,0.4057969663400971,0.4700064114891674,0.7007206443408224,0.39999791047238814,0.4658140364976567,0.44722339974565495,0.26709012022311784,0.44722339974565495,0.9557015684612123,0.46265154635180084
405,2966,0.6286562102585841,0.9631926417350769,0.966593325138092,0.9993999004364014,0.9045853000674309,0.8091712942817637,0.8091861955085923,0.7534972445951674,0.5073857563094543,0.5476997111776931,0.755192878338279,0.510003612957804,0.5480561180985636,0.5686731665960153,0.370946110185477,0.5686731665960153,0.9400169563374311,0.3359121334714156
406,2334,0.4947011445527766,0.9997999668121338,0.9183836579322815,0.9997999668121338,0.9108826049700086,0.8217023686489513,0.8217071989348042,0.7007206443408224,0.4054346310781529,0.469826252056389,0.7058075455701568,0.4074718841166137,0.4722336971014971,0.45061466723187793,0.26999784265621435,0.45061466723187793,0.9559135226791013,0.4602679377381307
407,3391,0.718736752861382,0.8311662077903748,0.9631926417350769,0.9993999004364014,0.8572692421114716,0.7145403460975067,0.7145527742575551,0.7573124205171683,0.5149151136693635,0.5370728386060215,0.7562526494277236,0.512215602196212,0.5332752151071228,0.6161509114031369,0.40082818028944933,0.6161509114031369,0.897414158541755,0.24111833070833466
408,2966,0.6286562102585841,0.9997999668121338,0.8017603754997253,0.9993999004364014,0.8759271746459879,0.7518537851409823,0.7518565200659736,0.7344213649851632,0.46951459718887295,0.5067800466559353,0.7382365409071641,0.47581673192797375,0.5113559148712278,0.5506570580754557,0.344671131986836,0.5506570580754557,0.9220008478168715,0.3252701165705322
409,2281,0.483467571004663,0.9997999668121338,0.9277855753898621,0.9997999668121338,0.9127575624725998,0.8254504777319279,0.8254533355657291,0.7007206443408224,0.403751759840113,0.4705184043198278,0.698389147944044,0.39435107735947467,0.46157261578104714,0.44128868164476476,0.2631403882009778,0.44128868164476476,0.9578211106401018,0.471468880827835
410,2046,0.433658329800763,0.9997999668121338,0.9809961915016174,0.9997999668121338,0.929130009775171,0.8582033837709382,0.8582070769576953,0.6869436201780416,0.3760970140875134,0.45446818637360303,0.68524798643493,0.3681832356361093,0.4486366811290038,0.4029249682068673,0.2375895389892929,0.4029249682068673,0.9692666384061043,0.5262050415683037
411,2984,0.632471386180585,0.9997999668121338,0.8481696248054504,0.9985997080802917,0.8981233243967829,0.7962510421757757,0.7962860970483818,0.7528613819415007,0.5047265888901212,0.54104386023918,0.7507418397626113,0.502498282890053,0.5420119149207956,0.5680373039423484,0.36826437949429003,0.5680373039423484,0.9355659177617635,0.33008602045443447
412,2629,0.5572276388300127,0.9997999668121338,0.8685737252235413,0.9995999336242676,0.9030049448459491,0.8059879106183343,0.8059881438974955,0.7274268757948283,0.4548537515896567,0.5055934594085978,0.721704111911827,0.4434082238236541,0.49621967411799656,0.5031793132683341,0.3112971940649332,0.5031793132683341,0.9459516744383213,0.39982563157761497
413,2821,0.5979228486646885,0.9997999668121338,0.817563533782959,0.9995999336242676,0.8816022686990429,0.7631960567778152,0.7631968240539578,0.7246714709622721,0.45175330857075063,0.49484110496343847,0.731665960152607,0.46092409330282796,0.501959839324011,0.5271301398897839,0.32545555274651794,0.5271301398897839,0.9292072912250954,0.35447212880925905
414,3090,0.6549385332768122,0.9133826494216919,0.975195050239563,0.9993999004364014,0.8944983818770227,0.7889959681878965,0.7889959681878965,0.7566765578635015,0.5141320054067224,0.5483878810034585,0.7600678253497245,0.5193594406228773,0.5527341893397952,0.5858414582450191,0.38417629538465486,0.5858414582450191,0.9309029249682068,0.3086569236320036
415,3340,0.7079270877490462,0.9997999668121338,0.7761552333831787,0.9941988587379456,0.8631736526946108,0.7263184544535872,0.7263248364640924,0.7579482831708351,0.5168927521844014,0.5405743552593651,0.7562526494277236,0.5114561141595518,0.5346642553666093,0.6110640101738024,0.3979459509980119,0.6110640101738024,0.9031369224247563,0.25210964252080836
416,2742,0.5811784654514625,0.9997999668121338,0.8397679328918457,0.9995999336242676,0.8905908096280087,0.7811360915258747,0.7811435751375223,0.7265790589232726,0.45553317889141043,0.5020486974899101,0.7274268757948283,0.4523812962159345,0.49779943580452024,0.5175922000847817,0.3199514435954842,0.5175922000847817,0.9364137346333192,0.37299860954322706
417,2812,0.596015260703688,0.9997999668121338,0.8457691669464111,0.9993999004364014,0.8940256045519204,0.7880515307518721,0.7880547199043262,0.7323018228062739,0.465607154086457,0.5096396411058008,0.7373887240356083,0.47378305170798096,0.5172733635031509,0.532852903772785,0.3345382520742739,0.532852903772785,0.9368376430690971,0.3611727007791353
418,2806,0.5947435353963544,0.9997999668121338,0.8221644163131714,0.9995999336242676,0.8809693513898789,0.7619267290213433,0.7619275032552931,0.7238236540907164,0.44783880753271477,0.49095142194433966,0.7293344637558288,0.4584846234585845,0.5004218478794368,0.5239508266214498,0.322475164329677,0.5239508266214498,0.9292072912250954,0.3570185247684291
419,3661,0.7759643916913946,0.8481696248054504,0.8031606078147888,0.9979996085166931,0.847036328871893,0.6940565649740312,0.694083082679834,0.7704535820262823,0.5416795308578234,0.5563463885858246,0.768122085629504,0.5354387475736841,0.5488822152562578,0.6572700296735905,0.4399889010864383,0.6572700296735905,0.8813056379821959,0.18976629919830246
420,3316,0.7028401865197117,0.9997999668121338,0.975195050239563,0.9563912749290466,0.8860072376357057,0.7720158851589006,0.7720613845116984,0.7740568037303942,0.5483415111727684,0.574653237095872,0.7685459940652819,0.5368589562072181,0.5618977121141834,0.6227214921576939,0.41830097593088017,0.6227214921576939,0.9198813056379822,0.26328574547801176
421,3319,0.7034760491733786,0.9997999668121338,0.8717743754386902,0.976195216178894,0.8809882494727328,0.7619848175577921,0.7620580072115797,0.7685459940652819,0.5372708473743281,0.5641695759333091,0.7674862229758372,0.5348014097128533,0.5584526945544445,0.6197541331072488,0.4134422278752175,0.6197541331072488,0.9162780839338703,0.261234116365484
422,3259,0.6907587961000424,0.9997999668121338,0.7317463159561157,0.9991998672485352,0.8576250383553237,0.715246510951753,0.715251359757843,0.74501907587961,0.4912990988003424,0.5176574853515825,0.7490462060194998,0.4968331569672529,0.5214159749522504,0.5924120389995761,0.3773619711476102,0.5924120389995761,0.9016532428995337,0.2652129993557476
423,2557,0.5419669351420093,0.9997999668121338,0.8801760077476501,0.9995999336242676,0.9037935080172077,0.8075427154558906,0.8075466696426198,0.7172530733361594,0.4376214770320395,0.4929649548915892,0.7204323866044934,0.4376470145972221,0.4916831744573077,0.48982619754133105,0.30014520650297355,0.48982619754133105,0.9478592623993217,0.41396731047587665
424,3128,0.6629927935565918,0.9997999668121338,0.7739548087120056,0.9991998672485352,0.8657289002557544,0.7314469314557621,0.7314475295574225,0.7412038999576092,0.4820336275263848,0.51236283260374,0.7437473505722764,0.4878563844238922,0.5177889999039322,0.5739720220432386,0.36271015952305835,0.5739720220432386,0.9109792284866469,0.29175687821251584
425,2577,0.5462060194997881,0.9997999668121338,0.8571714162826538,0.9997999668121338,0.8948389600310438,0.7896480504627569,0.7896673194543841,0.7138618058499364,0.43086450906356294,0.48487962553033875,0.7174650275540483,0.43172579828726937,0.4831425022833142,0.4887664264518864,0.2966614861053786,0.4887664264518864,0.9425604069520983,0.4060725335791574
426,3218,0.682068673166596,0.9997999668121338,0.7459492087364197,0.9991998672485352,0.862958359229335,0.7259167184586699,0.7259168586576457,0.7473505722763883,0.49476914563131225,0.5218378726574826,0.7477744807121661,0.49548087481780606,0.5226043801476425,0.5885968630775752,0.3756834143927091,0.5885968630775752,0.9065281899109793,0.27436149615175975
427,3357,0.7115303094531581,0.9997999668121338,0.7405480742454529,0.9969993829727173,0.859398272266905,0.7187897322750129,0.7188223925460248,0.7545570156846121,0.5106024824223557,0.5346754324265802,0.7568885120813904,0.5122783325441288,0.5336584160377221,0.6114879186095803,0.3969329268114095,0.6114879186095803,0.8999576091564222,0.24791035365732472
428,3530,0.748198389147944,0.9997999668121338,0.831366240978241,0.9455891251564026,0.8645892351274788,0.7291826430621009,0.7292055823582752,0.7753285290377279,0.5504631836045822,0.5689368962957139,0.7702416278083933,0.5406773885698694,0.5585357039166984,0.6468842729970327,0.43582602783794616,0.6468842729970327,0.8986858838490887,0.2177049621304461
429,2528,0.5358202628232301,0.9997999668121338,0.8635727167129517,0.9997999668121338,0.8975474683544303,0.7950764669945015,0.7950886616382228,0.7125900805426028,0.42719228769852735,0.48292319431940745,0.7134378974141585,0.42482185330988637,0.47901123334971885,0.48092412038999577,0.2909528973625351,0.48092412038999577,0.9451038575667656,0.41662334796443456
430,2655,0.562738448495125,0.9997999668121338,0.8587717413902283,0.9995999336242676,0.896421845574388,0.7928079786486867,0.7928262057949803,0.7236116998728275,0.4483237027392495,0.4969775409984678,0.7225519287833828,0.44394536064856727,0.49520271998220977,0.5044510385756676,0.3104048516480864,0.5044510385756676,0.9417125900805426,0.39197080699872033
431,3195,0.6771937261551505,0.9997999668121338,0.8395678997039795,0.9935986995697021,0.8832550860719874,0.7665012283943565,0.7665025800873247,0.7587961000423908,0.5185693564908999,0.5483168560821697,0.7602797795676134,0.5195624031774803,0.5485388423346681,0.5981348028825774,0.39239453931813756,0.5981348028825774,0.9209410767274269,0.2851202831894101
432,2953,0.625900805426028,0.9997999668121338,0.782956600189209,0.9995999336242676,0.8672536403657297,0.7344881290153882,0.734504977679827,0.7265790589232726,0.45518820928824866,0.49102764597519494,0.7331496396778295,0.4642173364864734,0.5003723970038594,0.5428147520135651,0.3345286898310801,0.5428147520135651,0.9169139465875371,0.3244388883521646
433,3122,0.6617210682492581,0.9997999668121338,0.7281455993652344,0.9995999336242676,0.8532991672005125,0.7065958058029301,0.7065981256794033,0.7327257312420518,0.4656060703232971,0.4954828369772213,0.7348452734209411,0.46953974611107546,0.4982515652253512,0.5646460364561254,0.349383548059941,0.5646460364561254,0.9029249682068673,0.28865313074438703
434,2893,0.6131835523526918,0.9997999668121338,0.7905580997467041,0.9995999336242676,0.870722433460076,0.7414460717310305,0.7414574113532569,0.7248834251801611,0.45094559129311507,0.4906867475107085,0.7297583721916067,0.45837039219333775,0.49540061334587254,0.5339126748622297,0.3278386296796406,0.5339126748622297,0.920729122509538,0.33680975859784634
435,3100,0.6570580754557016,0.9997999668121338,0.7817563414573669,0.9991998672485352,0.8703225806451613,0.740644621528869,0.7406470877978514,0.7426875794828317,0.48567239399744644,0.5169018680895606,0.7439593047901654,0.487618816443036,0.5192249631259265,0.5718524798643493,0.3623720309603853,0.5718524798643493,0.9147944044086477,0.29847010078081204
436,3210,0.6803730394234845,0.9997999668121338,0.831566333770752,0.9941988587379456,0.8813084112149533,0.7626151637010303,0.7626164959183763,0.7568885120813904,0.5149552765945928,0.544553523550273,0.7619754133107249,0.5227823257984007,0.5506387818904114,0.5996184824077999,0.3931853868849963,0.5996184824077999,0.9192454429843154,0.2816899288071534
437,3379,0.7161933022467147,0.9997999668121338,0.8319664001464844,0.9795958995819092,0.872151524119562,0.7443119834927886,0.7443641370464453,0.7660025434506147,0.5326903211370597,0.557126766376251,0.7670623145400594,0.5334616525939572,0.5547982627368482,0.6246290801186943,0.4152323704405889,0.6246290801186943,0.9084357778719796,0.24752244400086765
438,3073,0.6513353115727003,0.9997999668121338,0.8407681584358215,0.9971994161605835,0.8916368369671331,0.7832664443788816,0.7832679374727838,0.7560406952098346,0.5109873495051086,0.5446821655031422,0.7541331072488342,0.5093440935137326,0.543968689917307,0.5807545570156846,0.37827136569182906,0.5807545570156846,0.9294192454429843,0.31088227995144857
439,2771,0.5873251377702416,0.9997999668121338,0.831366240978241,0.9995999336242676,0.8863226272103933,0.7726440996446917,0.7726491310012885,0.7236116998728275,0.44885152616226986,0.49356257994626695,0.7301822806273844,0.45874416321916517,0.502825503644845,0.5205595591352268,0.32122076660259297,0.5205595591352268,0.9332344213649851,0.36576306807516656
440,2158,0.45739720220432384,0.9997999668121338,0.9637927412986755,0.9997999668121338,0.9207599629286376,0.8415199258572752,0.8415289610729083,0.6935142009325985,0.38702840186519705,0.46075390791009846,0.6913946587537092,0.3827893175074184,0.45570731527143366,0.4211530309453158,0.24951909865347624,0.4211530309453158,0.963755828740992,0.4996069319833218
441,3585,0.7598558711318355,0.9997999668121338,0.827165424823761,0.9347869753837585,0.8580195258019526,0.7160508273788396,0.7161320656995226,0.7742687579482832,0.5490018958423053,0.5665391512335552,0.7698177193726156,0.5391717022399121,0.5544840389073852,0.6519711742263671,0.43873370882191437,0.6519711742263671,0.8921153030945316,0.20604835157558554
442,3031,0.642433234421365,0.980596125125885,0.9155831336975098,0.9993999004364014,0.9039920818211812,0.8079822616407983,0.8079838447553427,0.7571004662992794,0.5145703555106412,0.5517551644111622,0.7619754133107249,0.5235912651705791,0.5598960480048679,0.5807545570156846,0.38235896390532265,0.5807545570156846,0.9383213225943197,0.3232375248054966
443,2597,0.5504451038575667,0.9997999668121338,0.8455691337585449,0.9997999668121338,0.8917982287254524,0.7835940509470616,0.783622169672553,0.7183128444256041,0.4366256888512081,0.4886293158140884,0.7130139889783806,0.4260279779567613,0.4771111176598342,0.49088596863077577,0.29755812253253405,0.49088596863077577,0.940440864773209,0.4009122600946767
444,3427,0.7263671047053837,0.9997999668121338,0.9189838171005249,0.9437887668609619,0.8756930259702363,0.7513648601146115,0.7514959412806683,0.7776600254345062,0.5561355346670602,0.5788095761308185,0.768122085629504,0.5353731756291218,0.5560418778955037,0.6360746078846969,0.42851549517767984,0.6360746078846969,0.9097075031793133,0.2396184180855394
445,2998,0.63543874523103,0.9997999668121338,0.7927585244178772,0.9993999004364014,0.8735823882588393,0.7471647765176785,0.7471729233037367,0.735269181856719,0.4719257152207698,0.5081489519028505,0.7395082662144977,0.47764420447975336,0.5116110906654304,0.5551080966511234,0.34793414103758935,0.5551080966511234,0.9196693514200932,0.3184742916077159
446,2958,0.6269605765154727,0.9997999668121338,0.7845569252967834,0.9995999336242676,0.8698444895199459,0.7396889790398917,0.7397026746027249,0.7291225095379398,0.45858748319311055,0.4945791707397487,0.7346333192030522,0.4689307167795798,0.5050947926115241,0.5453582026282323,0.33775856745909233,0.5453582026282323,0.9183976261127597,0.32448628689171355
447,2745,0.5818143281051293,0.9997999668121338,0.837967574596405,0.9995999336242676,0.8888888888888888,0.7777352128111168,0.7777354193223069,0.7265790589232726,0.4548649706528038,0.5003694558262263,0.7259431962696058,0.4500988048765494,0.49590334592581653,0.5171682916490038,0.3190566064872068,0.5171682916490038,0.9353539635438746,0.37172059723988504
448,3436,0.7282746926663841,0.9997999668121338,0.9311862587928772,0.9367873668670654,0.8748544819557625,0.7497068438783141,0.7497800097538033,0.7778719796523951,0.5558461208721774,0.5776388400181781,0.768122085629504,0.5361371429310929,0.5570390350417849,0.6371343789741416,0.42933317205967847,0.6371343789741416,0.9088596863077575,0.23772010298162094
449,2320,0.4917337855023315,0.9997999668121338,0.9245849251747131,0.9997999668121338,0.9103448275862069,0.8206756621169161,0.8206951825221599,0.7024162780839339,0.406358455580878,0.4721141069436538,0.7011445527766003,0.4007306488584896,0.46506194519721944,0.44764730818143283,0.26755871810140497,0.44764730818143283,0.9559135226791013,0.4626975194047741
450,2996,0.6350148367952523,0.9997999668121338,0.7875574827194214,0.9993999004364014,0.8731642189586115,0.7463248204523052,0.7463274812322243,0.7354811360746079,0.471852786305062,0.5069563691179398,0.738448495125053,0.47599689090929376,0.511128663394924,0.5544722339974566,0.3471974061769178,0.5544722339974566,0.9194573972022043,0.3186919849611549
451,2530,0.536244171259008,0.9997999668121338,0.8945789337158203,0.9995999336242676,0.9055335968379447,0.8110565671021507,0.8110568205503177,0.7181008902077152,0.43697020857514696,0.49278527422555607,0.7168291649003815,0.4328714667204112,0.48902096733181977,0.48558711318355235,0.29712749172432995,0.48558711318355235,0.9493429419245443,0.4199464836543923
452,1956,0.4145824501907588,0.9997999668121338,0.9917983412742615,0.9997999668121338,0.9340490797546013,0.8680766431600874,0.868077097093742,0.6810089020771514,0.3631137526040653,0.44648072532123645,0.6788893598982619,0.3566506088164023,0.4413241377834895,0.38724035608308605,0.22699737457423114,0.38724035608308605,0.9726579058923273,0.5468087236715152
453,3388,0.7181008902077152,0.8899779915809631,0.9273854494094849,0.9979996085166931,0.8772136953955135,0.7544346645544984,0.7544982912545188,0.7708774904620602,0.542690984710033,0.5671727460954391,0.7708774904620602,0.5408291935715919,0.5622048444316514,0.6299279355659178,0.42262592727113174,0.6299279355659178,0.9118270453582026,0.24728575982959577
454,2536,0.5375158965663417,0.9997999668121338,0.8867773413658142,0.9995999336242676,0.9049684542586751,0.8098967081476395,0.8098989758662326,0.7189487070792708,0.43941209161354905,0.49486983761660996,0.7164052564646036,0.43122506360633067,0.4871040386461089,0.4864349300551081,0.2976606205316286,0.4864349300551081,0.9489190334887664,0.41853352420356704
455,3048,0.6460364561254769,0.9435887336730957,0.9617923498153687,0.9993999004364014,0.8982939632545932,0.7965690073890354,0.7965751820314022,0.758584145824502,0.5180236555602334,0.5537420657151917,0.7560406952098346,0.5111885988071039,0.5467176821283615,0.5803306485799068,0.38007581655695366,0.5803306485799068,0.9342941924544298,0.3179633146746864
456,3203,0.6788893598982619,0.9997999668121338,0.8351670503616333,0.9941988587379456,0.8844832969091476,0.7689672018462194,0.7689725985517504,0.7592200084781687,0.5192923518695375,0.5494368375261159,0.7628232301822806,0.5248072340623932,0.5530582648341292,0.6004662992793557,0.3951564254024468,0.6004662992793557,0.9215769393810936,0.28401699762979193
457,2982,0.6320474777448071,0.9997999668121338,0.7935587167739868,0.9993999004364014,0.8742454728370221,0.7484877778442529,0.7484892929892589,0.7329376854599406,0.46671101860359215,0.5030786973611633,0.7401441288681645,0.47948010174504674,0.5144899264356062,0.5525646460364562,0.34583547946524507,0.5525646460364562,0.920517168291649,0.321680826800566
458,3308,0.7011445527766003,0.9997999668121338,0.7129426002502441,0.9991998672485352,0.8512696493349455,0.7025376676764017,0.7025381812868366,0.7469266638406105,0.49398099450531197,0.5175531727226985,0.7456549385332768,0.49118040645532945,0.5147877276774342,0.5968630775752437,0.37924230454747315,0.5968630775752437,0.8957185247986434,0.2544065717597018
459,2250,0.47689699025010596,0.9997999668121338,0.940588116645813,0.9997999668121338,0.9155555555555556,0.8310933613171794,0.8311406552702388,0.6979652395082662,0.39858260810914037,0.4687534519547352,0.698389147944044,0.3940758053025048,0.4613280208785303,0.4366256888512081,0.26021600220016006,0.4366256888512081,0.9597286986011022,0.47892986670434745
460,2953,0.625900805426028,0.9997999668121338,0.7817563414573669,0.9995999336242676,0.8669150016931934,0.7338271036364891,0.7338353508970167,0.7276388300127172,0.4563011839421224,0.49210397639688774,0.731665960152607,0.4622976545399975,0.4984200934668151,0.5426027977956761,0.3342489055080735,0.5426027977956761,0.9167019923696481,0.32431220389751725
461,2738,0.5803306485799068,0.9997999668121338,0.8403680920600891,0.9995999336242676,0.8907962016070125,0.7815590687745981,0.7815759637114914,0.7255192878338279,0.4528469233010816,0.49823756203753555,0.7280627384484951,0.45423974417440105,0.5011419911956262,0.5169563374311149,0.31946235085045044,0.5169563374311149,0.9366256888512081,0.37383986417589754
462,3251,0.6890631623569309,0.9621924161911011,0.980596125125885,0.994598925113678,0.8966471854813903,0.7932937255557969,0.7932961274548065,0.7719372615515049,0.544177182820168,0.5734021274540723,0.7746926663840611,0.5490903918747633,0.5768903837008499,0.6178465451462484,0.4169787539400718,0.6178465451462484,0.9287833827893175,0.27880064033514196
463,2891,0.612759643916914,0.9997999668121338,0.8191637992858887,0.9993999004364014,0.8827395364925631,0.7654434034853845,0.7654479840910111,0.7320898685883849,0.46693239812450504,0.5076036871585875,0.7369648155998304,0.4711042314458154,0.5098292310886543,0.5409071640525647,0.33807817425641074,0.5409071640525647,0.9281475201356507,0.3418323724399984
464,2698,0.5718524798643493,0.9997999668121338,0.8733747005462646,0.9993999004364014,0.9014084507042254,0.8028017306520281,0.8028052604030802,0.7314540059347181,0.4633901514233428,0.5120955716902387,0.7276388300127172,0.4547779849601989,0.5039016359764796,0.5154726579058924,0.32145610506855,0.5154726579058924,0.9436201780415431,0.385935792798333
465,2769,0.5869012293344638,0.9997999668121338,0.831366240978241,0.9995999336242676,0.8847959552184904,0.7695889353983207,0.7695891361477339,0.7255192878338279,0.4517075756985651,0.4961451941435129,0.7261551504874947,0.4516350043576607,0.4957920824468909,0.5192878338278932,0.3196312929227291,0.5192878338278932,0.9323866044934295,0.3655081213905972
466,2601,0.5512929207291225,0.9997999668121338,0.8467693328857422,0.9997999668121338,0.8919646289888504,0.7838886564467699,0.783894452224159,0.7166172106824926,0.43514006506490827,0.4867850724119531,0.7155574395930479,0.4291317234776934,0.48032081186106096,0.4917337855023315,0.2982931993616406,0.4917337855023315,0.940440864773209,0.40023084348651894
467,3027,0.6415854175498092,0.9997999668121338,0.7835566997528076,0.9993999004364014,0.8701684836471755,0.7403150026730106,0.740316457257538,0.7378126324713862,0.47648416911986713,0.5098730717142972,0.7371767698177194,0.4734574045840001,0.5076798979418079,0.5582874099194574,0.3496498658265474,0.5582874099194574,0.9167019923696481,0.3118810737277181
468,2932,0.6214497668503604,0.9997999668121338,0.8095619082450867,0.9993999004364014,0.8782401091405184,0.7564827110644162,0.7565124554154303,0.7310300974989402,0.46388908041293975,0.5039625840305548,0.7390843577787198,0.4764260661814355,0.5119917891560581,0.5457821110640102,0.3410407525112756,0.5457821110640102,0.9243323442136498,0.3324579980765082
469,3314,0.7024162780839339,0.9997999668121338,0.6965392827987671,0.9993999004364014,0.8452021726010863,0.6903750251785813,0.6903811867886201,0.7418397626112759,0.4851456655834148,0.5087331017695377,0.7431114879186096,0.4847001929913222,0.5071467393473715,0.5936837643069097,0.3737081405977343,0.5936837643069097,0.8912674862229758,0.2515184082941766
470,2636,0.5587113183552352,0.9997999668121338,0.8685737252235413,0.9995999336242676,0.9013657056145675,0.8027201681035103,0.8027210924048932,0.7270029673590505,0.45380335179100806,0.5044699846237714,0.7214921576939382,0.4431944351884802,0.49511140335374343,0.5036032217041119,0.311178016457086,0.5036032217041119,0.9448919033488766,0.39776248391045566
471,3415,0.7238236540907164,0.9997999668121338,0.8365672826766968,0.9743948578834534,0.8723279648609078,0.7446580973054772,0.7446708678464378,0.7689699025010598,0.5383751435559213,0.5610141665391296,0.7700296735905044,0.5396311494944426,0.5606307921803638,0.6314116150911403,0.42235801867567335,0.6314116150911403,0.9075879610004239,0.2409163497697675
472,2602,0.5515048749470114,0.9997999668121338,0.8735747337341309,0.9995999336242676,0.9012298232129131,0.8024444731992453,0.8024466069385514,0.7214921576939382,0.4418025967477626,0.49480667267019607,0.7210682492581603,0.4432864641839073,0.49547396830072404,0.4970326409495549,0.30551884732574414,0.4970326409495549,0.9455277660025434,0.4041971822633582
473,3027,0.6415854175498092,0.9997999668121338,0.7771553993225098,0.9993999004364014,0.8665345226296663,0.7330635391496245,0.7330692998105016,0.7344213649851632,0.4694795587807438,0.5025834631071155,0.7359050445103857,0.471159311216756,0.5050024403381476,0.5559559135226791,0.34622459671202416,0.5559559135226791,0.9143704959728699,0.3105786091069872
474,3076,0.6519711742263671,0.9997999668121338,0.7665532827377319,0.9993999004364014,0.8628088426527959,0.7256213971310639,0.7256434841948144,0.7354811360746079,0.47072915973774043,0.5015631683614358,0.7376006782534973,0.4754346587500423,0.5077068605402085,0.5625264942772361,0.3509444344910547,0.5625264942772361,0.910555320050869,0.3002823483755598
475,3414,0.7236116998728275,0.8377675414085388,0.9637927412986755,0.9991998672485352,0.8596953719976567,0.7193945960192717,0.7194154583970688,0.7590080542602797,0.5186440903056831,0.5409287517561445,0.761551504874947,0.5224951541051248,0.542440364787819,0.6220856295040271,0.4078452639342861,0.6220856295040271,0.8984739296311997,0.23760974249362954
476,3071,0.6509114031369224,0.9275855422019958,0.9683936834335327,0.9993999004364014,0.8951481602084012,0.7902846461423744,0.7903014077657146,0.7590080542602797,0.5186513466344232,0.5535088207970611,0.7554048325561679,0.5101513261052557,0.54436354563551,0.582662144976685,0.3812984435460775,0.582662144976685,0.9317507418397626,0.31248601523171615
477,2922,0.6193302246714709,0.9997999668121338,0.8153630495071411,0.9993999004364014,0.8802190280629706,0.760439851827352,0.7604576650784579,0.7344213649851632,0.469097454158929,0.506773546484778,0.7365409071640525,0.4728243311100375,0.5118486226583033,0.5451462484103433,0.34110939409798385,0.5451462484103433,0.9258160237388724,0.3350727796526273
478,2776,0.5883849088596863,0.9997999668121338,0.8307661414146423,0.9995999336242676,0.8868876080691642,0.7737728676102659,0.7737857206065256,0.7291225095379398,0.45777683614396636,0.5008237875258281,0.7261551504874947,0.4527926207577813,0.4983254207592548,0.5218312844425604,0.3225268346334807,0.5218312844425604,0.9334463755828741,0.3650563236266038
479,3439,0.7289105553200509,0.9997999668121338,0.7739548087120056,0.9881976246833801,0.8575167199767374,0.7149967865236951,0.7149967865236951,0.761551504874947,0.5238986678042927,0.5439063850757256,0.7596439169139466,0.5184324165129912,0.5389800128449259,0.6250529885544722,0.41001395555514086,0.6250529885544722,0.8961424332344213,0.23246373142226517
480,2502,0.5303094531581178,0.9997999668121338,0.8975794911384583,0.9995999336242676,0.9072741806554756,0.814547887312244,0.814547887312244,0.7147096227214922,0.43032501221354696,0.48796631191464396,0.7172530733361594,0.4336023337648787,0.4906198480429165,0.4811360746078847,0.29391266539889227,0.4811360746078847,0.9508266214497668,0.4261381060475909
481,2332,0.49427723611699875,0.9997999668121338,0.9177835583686829,0.9997999668121338,0.910377358490566,0.8207436416491107,0.8207511887489748,0.705383637134379,0.410141364164911,0.4732897826357291,0.7002967359050445,0.40124173698138144,0.46723268378777205,0.4499788045782111,0.2694309070000243,0.4499788045782111,0.9557015684612123,0.4603985539123549
482,3142,0.6659601526070369,0.9997999668121338,0.8367673754692078,0.9951990246772766,0.8866963717377466,0.7733843878522659,0.7733900288030936,0.7558287409919457,0.5130925117204255,0.5453817325741158,0.7592200084781687,0.5169909588467294,0.5474872498194054,0.5905044510385756,0.3860698262547169,0.5905044510385756,0.9245442984315387,0.296191920699171
483,2907,0.6161509114031369,0.9997999668121338,0.8123624920845032,0.9993999004364014,0.8806329549363605,0.7612641300851799,0.7612643102549517,0.7331496396778295,0.4672491566069688,0.5065818861236802,0.7359050445103857,0.47085932698480365,0.5093517129561258,0.5426027977956761,0.3389459982492994,0.5426027977956761,0.9264518863925392,0.3380301571406844
484,2809,0.5953793980500212,0.9997999668121338,0.8471694588661194,0.9993999004364014,0.8971164115343538,0.7942325362114043,0.794237569125748,0.7359050445103857,0.4720801734567493,0.5159099160210159,0.7369648155998304,0.47365723235216967,0.5182689164190424,0.5341246290801187,0.3366516855945029,0.5341246290801187,0.9387452310300975,0.36299178245423513
485,2685,0.5690970750317932,0.9997999668121338,0.85317063331604,0.9995999336242676,0.8949720670391061,0.7899123989891422,0.7899123989891422,0.7244595167443832,0.4506957966684227,0.49924284638812993,0.72509537939805,0.4483475160950019,0.4970523431960633,0.5093259855871132,0.31415009656191845,0.5093259855871132,0.9402289105553201,0.385646081451993
486,2657,0.5631623569309029,0.9997999668121338,0.8619723916053772,0.9995999336242676,0.8980052691004893,0.79598791080607,0.7959881363597335,0.7231877914370496,0.4482912873526827,0.4985747073153894,0.72509537939805,0.44822395490027583,0.4980723505161981,0.5057227638830013,0.311970847871585,0.5057227638830013,0.9425604069520983,0.392282505217488
487,2847,0.6034336583298008,0.9997999668121338,0.8339667916297913,0.9993999004364014,0.889005971197752,0.7779466036383454,0.7779496767831516,0.7346333192030522,0.4712531159435339,0.5126327649050838,0.7348452734209411,0.467573616369477,0.5100770000370344,0.536456125476897,0.33611427239022046,0.536456125476897,0.9330224671470962,0.352549845720855
488,2892,0.6129715981348028,0.9997999668121338,0.89197838306427,0.9977995753288269,0.9049100968188105,0.8097787089922792,0.8097835522003262,0.748198389147944,0.49792073198260334,0.539202343029815,0.748198389147944,0.4947804952445233,0.5374271346464684,0.5546841882153455,0.3578471486586496,0.5546841882153455,0.9417125900805426,0.35022590860346503
489,3136,0.6646884272997032,0.9997999668121338,0.831566333770752,0.9965993165969849,0.8864795918367347,0.7729591836734695,0.7729648426998598,0.7524374735057228,0.5067678820701875,0.5400086522590835,0.761339550657058,0.5208401731461791,0.5507602747585522,0.5892327257312421,0.3847619047619048,0.5892327257312421,0.9245442984315387,0.29724686610549267
490,2803,0.5941076727426876,0.9997999668121338,0.8213642835617065,0.9995999336242676,0.8804851944345344,0.7609702975993043,0.7609704913092874,0.7244595167443832,0.4497706465638969,0.4928475462118538,0.7276388300127172,0.4544323797720732,0.4965181938368825,0.523103009749894,0.3215735582215851,0.523103009749894,0.9289953370072065,0.35738218468464045
491,3225,0.6835523526918186,0.9997999668121338,0.8547709584236145,0.9883976578712463,0.8837209302325582,0.7674243512545672,0.7674244988495694,0.7628232301822806,0.5263318256293409,0.5544685974837369,0.7617634590928359,0.5228091013963801,0.5515137391648701,0.6040695209834676,0.39847345958722113,0.6040695209834676,0.920517168291649,0.2796514092490906
492,2637,0.5589232725731242,0.9997999668121338,0.8431686162948608,0.9997999668121338,0.8919226393629124,0.7838250407946478,0.7838306778835371,0.7189487070792708,0.4390339868540262,0.4884462114585644,0.7191606612971598,0.43714643547534654,0.4878480334636873,0.49851632047477745,0.3040004987997631,0.49851632047477745,0.9395930479016532,0.39340631888813493
493,2314,0.4904620601949979,0.9997999668121338,0.9191838502883911,0.9997999668121338,0.909248055315471,0.8184570530671471,0.8184582764067558,0.7058075455701568,0.4106118919417094,0.4739337184751555,0.695633743111488,0.3923332462126262,0.4592020957997715,0.44595167443832134,0.2659491178129795,0.44595167443832134,0.9554896142433235,0.4632963808771497
494,3264,0.6918185671894871,0.9997999668121338,0.8063612580299377,0.9941988587379456,0.8725490196078431,0.7450597516207139,0.7450597516207139,0.7564646036456125,0.5145328099356954,0.5411385845993171,0.7590080542602797,0.516328044261079,0.5424733499715546,0.6036456125476897,0.39399430224165494,0.6036456125476897,0.9118270453582026,0.2689034070601535
495,3137,0.6649003815175922,0.9997999668121338,0.8867773413658142,0.990198016166687,0.8919349697162895,0.7838193474470513,0.7838195068221131,0.7602797795676134,0.5222715205119303,0.5542914483517117,0.7609156422212802,0.520005801161928,0.5519610111662531,0.593047901653243,0.3903292873074985,0.593047901653243,0.9281475201356507,0.29888706806304655
496,2526,0.5353963543874523,0.9997999668121338,0.8975794911384583,0.9995999336242676,0.9057798891528107,0.8115261047198415,0.811530176124306,0.7204323866044934,0.4412988927504015,0.49688293025846425,0.7140737600678253,0.4276904854780298,0.484439075715927,0.4849512505298855,0.2966663128958067,0.4849512505298855,0.9495548961424333,0.4208286386229252
497,2654,0.5625264942772361,0.9997999668121338,0.8635727167129517,0.9995999336242676,0.9001507159005275,0.8002993904859474,0.8003105255999384,0.7267910131411615,0.4529786680190106,0.5021549858696985,0.7233997456549386,0.4474197052050691,0.4991538972946278,0.5063586265366681,0.31318658858270154,0.5063586265366681,0.943832132259432,0.39379208936385945
498,2792,0.5917761763459093,0.9997999668121338,0.8225644826889038,0.9995999336242676,0.8839541547277937,0.7678576835963623,0.7678702978053319,0.7257312420517168,0.45367258039661773,0.4964663009420559,0.7286986011021619,0.4550752738275984,0.49903681748158174,0.523103009749894,0.3226453095062045,0.523103009749894,0.9313268334039847,0.3608511449778997
499,2747,0.5822382365409071,0.9997999668121338,0.8341668248176575,0.9995999336242676,0.8882417182380778,0.7764705508156171,0.7764806361959238,0.7244595167443832,0.45104152103762063,0.49758161159504877,0.7276388300127172,0.45313082093113244,0.4976050912539564,0.5171682916490038,0.31886750134878455,0.5171682916490038,0.9349300551080967,0.37107342658907405
500,2899,0.6144552776600254,0.9997999668121338,0.7905580997467041,0.9995999336242676,0.8720248361503967,0.7440493372948495,0.744053763997192,0.7244595167443832,0.45116030013569325,0.49093961251008056,0.7327257312420518,0.4632571839243786,0.5000964198197113,0.5358202628232301,0.32996678892178966,0.5358202628232301,0.9213649851632048,0.3362045733271666
501,2964,0.6282323018228063,0.9997999668121338,0.7935587167739868,0.9993999004364014,0.8751686909581646,0.7503369272237196,0.7503369272237197,0.7348452734209411,0.46985802384526815,0.5064803971041777,0.7365409071640525,0.4729160611173815,0.5090830149143422,0.5498092412039,0.3436344601222365,0.5498092412039,0.9215769393810936,0.3253594497542647
502,2619,0.5551080966511234,0.9997999668121338,0.8469693660736084,0.9997999668121338,0.8934707903780069,0.7868967490351747,0.7868969785758679,0.7178889359898262,0.43796244203224505,0.48872946174237747,0.7189487070792708,0.4356206805965323,0.4867241204224891,0.49597286986011024,0.3022968711638282,0.49597286986011024,0.9408647732089869,0.3974979205178967
503,2875,0.609368376430691,0.9997999668121338,0.8289657831192017,0.9993999004364014,0.8873043478260869,0.7746041962576795,0.7746049460001346,0.7369648155998304,0.4740160210715629,0.5142631417593184,0.73505722763883,0.4700259815325508,0.5112618823566634,0.5406952098346757,0.33942932474893683,0.5406952098346757,0.9313268334039847,0.34660913799141124
504,2799,0.5932598558711318,0.9997999668121338,0.8431686162948608,0.9993999004364014,0.8938906752411575,0.7877657737100618,0.787765974843939,0.7331496396778295,0.46765957454435747,0.51202868114233,0.7342094107672743,0.4670238595424117,0.5111175196693457,0.5303094531581178,0.33221370156929414,0.5303094531581178,0.937049597286986,0.36358122208303967
505,2947,0.6246290801186943,0.9997999668121338,0.782956600189209,0.9995999336242676,0.8693586698337292,0.7387130374386304,0.7387132075604189,0.7276388300127172,0.4570806007349337,0.4942972624467153,0.7337855023314964,0.4657747598793402,0.5013646247030583,0.543026706231454,0.33548080264866736,0.543026706231454,0.9183976261127597,0.32633196360227523
506,3187,0.675498092412039,0.9997999668121338,0.7345468997955322,0.9993999004364014,0.8578600564794477,0.7157163344404368,0.7157176028572979,0.7390843577787198,0.4795920360581287,0.5080845700381003,0.7443832132259431,0.48734773576123597,0.5141789101126929,0.579482831708351,0.36501064939644384,0.579482831708351,0.903984739296312,0.2783772247710967
507,3174,0.6727426875794829,0.9997999668121338,0.8401680588722229,0.9943988919258118,0.8856332703213611,0.7712674488272953,0.7712749515711815,0.7581602373887241,0.5170593507189065,0.5482039622181457,0.7607036880033913,0.5206778260283482,0.5500162184572782,0.595803306485799,0.39093122969229427,0.595803306485799,0.9230606189063162,0.28982996383556203
508,3252,0.6892751165748199,0.9997999668121338,0.8383676409721375,0.990398108959198,0.8809963099630996,0.7619929800142216,0.761996582660858,0.7596439169139466,0.5202409066388136,0.548753390117119,0.7655786350148368,0.5302341794464692,0.5564392585186942,0.6072488342518017,0.4007164432345758,0.6072488342518017,0.9179737176769818,0.273747475711298
509,3232,0.6850360322170411,0.9997999668121338,0.738547682762146,0.9991998672485352,0.8601485148514851,0.7202970297029703,0.7202975813476139,0.7456549385332768,0.49151355011846365,0.5180791719634658,0.7477744807121661,0.4953468237811747,0.5217015286109234,0.5892327257312421,0.3752417794970987,0.5892327257312421,0.904196693514201,0.27091578912024306
510,2751,0.5830860534124629,0.9997999668121338,0.9709941744804382,0.9977995753288269,0.9178480552526354,0.8356969572042431,0.835711091824716,0.7439593047901654,0.4883714082680798,0.5379437087331995,0.7433234421364985,0.48619354309581825,0.5342561620315932,0.5351844001695634,0.34390488733938573,0.5351844001695634,0.9520983467571005,0.382663655083072
511,2608,0.552776600254345,0.9997999668121338,0.8403680920600891,0.9997999668121338,0.8895705521472392,0.7791400652078795,0.779140981629239,0.7144976685036032,0.42964165446250496,0.4804481425649033,0.7161933022467147,0.43173776074129,0.4826091067922484,0.4917337855023315,0.29759603218535013,0.4917337855023315,0.9389571852479864,0.39783676664490775
512,3646,0.7727850784230607,0.9997999668121338,0.7577515244483948,0.9485897421836853,0.8475041140976413,0.6950141933216466,0.6950480738456154,0.7717253073336159,0.5429997638230517,0.5577843605002368,0.7653666807969478,0.5311739748094785,0.5452469849328947,0.6549385332768122,0.4376404177664212,0.6549385332768122,0.8821534548537516,0.19256558082082909
513,3331,0.7060194997880458,0.9997999668121338,0.7773554921150208,0.994598925113678,0.8655058540978685,0.730978903586448,0.7309810122794567,0.7571004662992794,0.5156739592884455,0.5399860099889018,0.7590080542602797,0.5164738312471797,0.5398889270514315,0.6110640101738024,0.3988189602433741,0.6110640101738024,0.9050445103857567,0.2544418439240661
514,3469,0.735269181856719,0.81856369972229,0.9737947583198547,0.9991998672485352,0.852407033727299,0.704782936353727,0.7047946523494584,0.7566765578635015,0.5152160674053116,0.5355276959730001,0.761551504874947,0.5211816724825807,0.5392434662333205,0.6267486222975838,0.40971401630441284,0.6267486222975838,0.8914794404408648,0.2256584114297152
515,2412,0.5112335735481136,0.9997999668121338,0.9311862587928772,0.9995999336242676,0.9158374792703151,0.8316603750232069,0.8316675239731697,0.7130139889783806,0.4268491512607364,0.4881308328943871,0.712166172106825,0.42348604714442656,0.4865771201162037,0.4682068673166596,0.285583804381807,0.4682068673166596,0.956973293768546,0.4476306119536555
516,2535,0.5373039423484527,0.9997999668121338,0.89197838306427,0.9995999336242676,0.9045364891518738,0.8090719978488038,0.8090760267714182,0.7170411191182705,0.4344133650399174,0.4896399464352896,0.7176769817719373,0.4350198414482189,0.4910931780882814,0.48601102161933024,0.29720187923087704,0.48601102161933024,0.9487070792708775,0.41852546753254355
517,2885,0.6114879186095803,0.9997999668121338,0.8041608333587646,0.9995999336242676,0.8769497400346621,0.7538939507425054,0.7538955812096528,0.7297583721916067,0.4603092775180858,0.499470505763037,0.7312420517168292,0.46167878088513825,0.5011233970227343,0.536244171259008,0.3320037666167798,0.536244171259008,0.9247562526494277,0.34070556877565406
518,2817,0.5970750317931327,0.9997999668121338,0.8181636333465576,0.9995999336242676,0.8803691870784522,0.7606948585879134,0.7606950503774486,0.7261551504874947,0.45440966766160173,0.4964802768196219,0.7280627384484951,0.45393626892646033,0.49601045482131767,0.5256464603645613,0.3237260688371036,0.5256464603645613,0.9285714285714286,0.35472272671389093
519,3267,0.6924544298431539,0.8601720333099365,0.9733946919441223,0.9993999004364014,0.8714416896235078,0.7428820061252298,0.7428909154336008,0.755192878338279,0.5115930647575744,0.5388814780905036,0.7592200084781687,0.517241727177545,0.5423731836650302,0.6034336583298008,0.3934163305643921,0.6034336583298008,0.9109792284866469,0.268008031293707
520,3138,0.6651123357354811,0.9997999668121338,0.8571714162826538,0.994598925113678,0.890057361376673,0.7801145441125633,0.7801147025593113,0.7604917337855023,0.5207119944175631,0.552132898091493,0.758372191606613,0.5170193365755221,0.5491915142582267,0.5919881305637982,0.3886954820886426,0.5919881305637982,0.9268757948283171,0.29806923081287484
521,2724,0.5773632895294616,0.9997999668121338,0.8471694588661194,0.9995999336242676,0.893906020558003,0.7878161588718546,0.7878520461231873,0.7274268757948283,0.45446633107525747,0.5001210845610127,0.7274268757948283,0.45524766538484684,0.5036731355763251,0.5161085205595591,0.3197289575133513,0.5161085205595591,0.9387452310300975,0.3777974999984438
522,2153,0.4563374311148792,0.9997999668121338,0.9605920910835266,0.9997999668121338,0.92243381328379,0.844823739161321,0.8449291615529099,0.6939381093683764,0.39107497630545246,0.4666768761239436,0.6916066129715981,0.3798968007733889,0.45194507771334924,0.42094107672742687,0.24973661338243827,0.42094107672742687,0.9646036456125477,0.5014927365563632
523,3378,0.7159813480288257,0.9997999668121338,0.7199440002441406,0.9981996417045593,0.8525754884547069,0.7051452921582827,0.7051497416732679,0.7520135650699449,0.5047964250996586,0.5269596468664146,0.7528613819415007,0.5049421303337266,0.526152880811127,0.6104281475201356,0.39319355563747366,0.6104281475201356,0.8944467994913099,0.24214734093457124
524,2828,0.599406528189911,0.9997999668121338,0.8123624920845032,0.9995999336242676,0.8794200848656294,0.7588351037385075,0.7588352935126368,0.7244595167443832,0.44957747752954397,0.49185635840815833,0.7303942348452734,0.4601508228763142,0.5010110272352108,0.5271301398897839,0.32476150788447483,0.5271301398897839,0.9277236116998728,0.35228994497584554
525,3586,0.7600678253497245,0.8245649337768555,0.9463892579078674,0.9971994161605835,0.8535973229224763,0.7071959209459314,0.7072206695498302,0.7672742687579482,0.5355423229285386,0.5529183938009412,0.7702416278083933,0.5395014168876876,0.5545119105961684,0.6487918609580331,0.4335059975977146,0.6487918609580331,0.8887240356083086,0.20480546196444316
526,3003,0.6364985163204748,0.9441888332366943,0.940588116645813,0.9995999336242676,0.8951048951048951,0.790164951915921,0.790166529768874,0.7496820686731666,0.5017621763821688,0.539312360316717,0.7532852903772785,0.5040667101937316,0.540391883579639,0.56973293768546,0.3688246479947622,0.56973293768546,0.9332344213649851,0.32537195741943514
527,3228,0.6841882153454854,0.9997999668121338,0.9053810834884644,0.9839968085289001,0.8894052044609665,0.7788114278343866,0.778836691658794,0.7657905892327257,0.5325211963764449,0.562468294691408,0.7670623145400594,0.5331884694963971,0.5607489839811487,0.6085205595591352,0.40496255915620544,0.6085205595591352,0.9243323442136498,0.2808846449018313
528,3266,0.692242475625265,0.9997999668121338,0.8253650665283203,0.9907981753349304,0.8756889161053276,0.7513792306907703,0.7513882472268868,0.7581602373887241,0.5170817056605426,0.5447162585801233,0.7619754133107249,0.5232095365399807,0.5486572967824097,0.6061890631623569,0.39773592164972527,0.6061890631623569,0.913946587537092,0.26949985294297074
529,2814,0.5964391691394659,0.9997999668121338,0.8171634078025818,0.9995999336242676,0.8813077469793887,0.7626045814267629,0.7626115161570084,0.7270029673590505,0.4535321226980448,0.49659044457498663,0.7278507842306062,0.4561603971289736,0.49767204835222856,0.5256464603645613,0.32406565245313296,0.5256464603645613,0.9292072912250954,0.35566128661482743
530,2858,0.6057651547265791,0.9997999668121338,0.8063612580299377,0.9995999336242676,0.8782365290412876,0.7564539755255081,0.7564606445814372,0.7278507842306062,0.4547806031556944,0.49501368524986034,0.7303942348452734,0.46167843631981664,0.5022127355198724,0.5320050869012294,0.3286626760244791,0.5320050869012294,0.9262399321746503,0.3462314421400582
531,2516,0.5332768122085629,0.9997999668121338,0.8625724911689758,0.9997999668121338,0.8986486486486487,0.7972926861325678,0.797298983969559,0.7144976685036032,0.4284345438131057,0.4828656265463836,0.7106824925816023,0.4219414978840954,0.4786639329534348,0.4792284866468843,0.2898883080939724,0.4792284866468843,0.9459516744383213,0.4194201620017644
532,3511,0.7441712590080543,0.9997999668121338,0.7369473576545715,0.9883976578712463,0.8518940472799772,0.7037842257945187,0.7037915339192028,0.7598558711318355,0.5207967539468086,0.5397469960190534,0.7638830012717253,0.526681812794864,0.5438071391025353,0.6339550657058075,0.41704028238537105,0.6339550657058075,0.8897838066977533,0.2179389815741697
533,2150,0.4557015684612124,0.9997999668121338,0.966593325138092,0.9997999668121338,0.9213953488372093,0.8427841675630443,0.842845804332517,0.6943620178041543,0.38942678584441726,0.4642952450214177,0.6896990250105978,0.37867958058781187,0.45132832267746414,0.4198813056379822,0.24869481820777767,0.4198813056379822,0.9641797371767699,0.5015140431992271
534,2957,0.6267486222975838,0.9997999668121338,0.7771553993225098,0.9995999336242676,0.8654041258031789,0.7308072356508876,0.7308099102323496,0.7301822806273844,0.4594220996299128,0.49448936680126565,0.7278507842306062,0.45664564852768397,0.49294292694748715,0.5423908435777872,0.33353768743218365,0.5423908435777872,0.9156422212802034,0.3230132822253917
535,3326,0.7049597286986011,0.9997999668121338,0.8017603754997253,0.990198016166687,0.8680096211665664,0.736020578662799,0.7360313573439452,0.7579482831708351,0.516446343414211,0.5416478708662746,0.7609156422212802,0.5212978620823648,0.5444614309213572,0.6119118270453582,0.40065990380207156,0.6119118270453582,0.906952098346757,0.25609779412120826
536,3346,0.7091988130563798,0.9997999668121338,0.767753541469574,0.9943988919258118,0.8607292289300658,0.7214524867008781,0.7214545488796967,0.7539211530309453,0.5087374558768478,0.5319853280158385,0.7577363289529462,0.5145619514186937,0.5375354796866705,0.6104281475201356,0.3963749155123795,0.6104281475201356,0.9012293344637559,0.2503010814099301
537,3224,0.6833403984739296,0.9997999668121338,0.7375475168228149,0.9991998672485352,0.8588709677419355,0.71772759670137,0.7177277348173163,0.7426875794828317,0.4869337520284726,0.5140230521573294,0.7477744807121661,0.4939615215999353,0.520090757828584,0.5869012293344638,0.37248119159608767,0.5869012293344638,0.9035608308605341,0.27196973840747174
538,2718,0.576091564222128,0.9997999668121338,0.843368649482727,0.9995999336242676,0.8944076526857984,0.7888175922802575,0.7888348903473351,0.7267910131411615,0.45427123809810954,0.5026435863891239,0.7276388300127172,0.4545943447436797,0.5008587224975004,0.5152607036880034,0.31914500784903005,0.5152607036880034,0.9391691394658753,0.379146948997795
539,3197,0.6776176345909284,0.9997999668121338,0.7509501576423645,0.9991998672485352,0.8626837660306538,0.7253613249661615,0.7253853147867243,0.7441712590080543,0.4900075209800236,0.5190853133527553,0.7473505722763883,0.49303070650287706,0.519427226295911,0.5845697329376854,0.37168700972500124,0.5845697329376854,0.906952098346757,0.27811403309296834
540,3242,0.6871555743959304,0.9997999668121338,0.827165424823761,0.9917983412742615,0.8766193707587908,0.7532237150335244,0.7532443574813548,0.7556167867740569,0.5134673873982167,0.5425109709998212,0.7619754133107249,0.5217067107486482,0.5474087208294823,0.6023738872403561,0.3942292858997614,0.6023738872403561,0.9152183128444256,0.2742454835184347
541,3374,0.7151335311572701,0.9997999668121338,0.7413482666015625,0.9959992170333862,0.8595139300533492,0.7190214427471905,0.7190295279109135,0.7562526494277236,0.5119709548196477,0.533871546458435,0.7579482831708351,0.5164182201603911,0.5389720580596186,0.6146672318779144,0.4001941795369118,0.6146672318779144,0.8995337007206443,0.2448466981754348
542,2888,0.6121237812632472,0.9997999668121338,0.7909581661224365,0.9995999336242676,0.8725761772853186,0.7451533323358003,0.745159764928562,0.7255192878338279,0.4523048463833158,0.4922480894188554,0.7306061890631623,0.4599747087917837,0.4975249845579224,0.5341246290801187,0.32865483719522254,0.5341246290801187,0.9220008478168715,0.33845154820519985
543,3064,0.6494277236116999,0.9997999668121338,0.7759552001953125,0.9993999004364014,0.8668407310704961,0.733668752812206,0.7336743801300253,0.7333615938957185,0.46912747643863667,0.5020505316583477,0.7431114879186096,0.4838046439578177,0.515448389455424,0.562950402713014,0.35275609619790993,0.562950402713014,0.9135226791013141,0.3038903283574821
544,2915,0.6178465451462484,0.9997999668121338,0.8225644826889038,0.9993999004364014,0.8864493996569468,0.77289198384836,0.772892165775671,0.7390843577787198,0.4787548829781488,0.5179291301219999,0.738448495125053,0.4762981787591584,0.5155691033208172,0.5476896990250106,0.3454946891145734,0.5476896990250106,0.9298431538787622,0.33875970063193617
545,3119,0.6610852055955914,0.9997999668121338,0.8763752579689026,0.9927985668182373,0.892914395639628,0.7858301782524745,0.7858405180222666,0.7581602373887241,0.5171565536529892,0.5509614665007603,0.761339550657058,0.5218583813847929,0.5534277787541889,0.5902924968206867,0.3880040829728477,0.5902924968206867,0.9292072912250954,0.3026218988189413
546,2131,0.4516744383213226,0.9997999668121338,0.9695939421653748,0.9997999668121338,0.9225715626466447,0.8450709686572905,0.8450713411872425,0.692030521407376,0.3865828859118655,0.46078383253583355,0.6896990250105978,0.3767450438921727,0.45202733798612665,0.41670199236964817,0.24650804607906893,0.41670199236964817,0.9650275540483255,0.5058695702769966
547,3275,0.6941500635862654,0.9997999668121338,0.7287457585334778,0.9991998672485352,0.8561832061068703,0.7123618263618492,0.7123651473315972,0.748410343365833,0.4967562990987514,0.5209896378027341,0.7460788469690547,0.49222439508898574,0.5177757647741195,0.5943196269605765,0.3786731057179882,0.5943196269605765,0.9001695633743112,0.26186357914629377
548,2985,0.632683340398474,0.9997999668121338,0.7751550078392029,0.9995999336242676,0.8649916247906198,0.7299849769064547,0.7300048037123223,0.7291225095379398,0.45816079608685517,0.4923858657525072,0.7327257312420518,0.465534827388012,0.5007368897333871,0.5472657905892327,0.3377772193714881,0.5472657905892327,0.9145824501907588,0.317725834201387
549,3135,0.6644764730818143,0.9997999668121338,0.7501500248908997,0.9993999004364014,0.8622009569377991,0.7243997546638492,0.7244003443222993,0.7373887240356083,0.4761831709474238,0.5064135327500905,0.7439593047901654,0.48652134569235533,0.5155271168696564,0.572912250953794,0.36040998799099827,0.572912250953794,0.9084357778719796,0.28928870598400513
550,3088,0.6545146248410343,0.9997999668121338,0.8147629499435425,0.9985997080802917,0.881800518134715,0.7635974663366752,0.763601470358466,0.7473505722763883,0.49586941177461924,0.5288566017313758,0.7524374735057228,0.5036991392001401,0.5362984025896006,0.5771513353115727,0.3714434880722373,0.5771513353115727,0.9226367104705384,0.30464918282314235
551,2658,0.5633743111487919,0.9997999668121338,0.8597719669342041,0.9995999336242676,0.8987960872836719,0.7975784218635076,0.7975894870202607,0.7282746926663841,0.4556558201184865,0.5039440832003749,0.7210682492581603,0.4430777322871486,0.4950532695291462,0.5063586265366681,0.3127882347319866,0.5063586265366681,0.9429843153878762,0.3924374607470038
552,2753,0.5835099618482408,0.9997999668121338,0.8351670503616333,0.9995999336242676,0.8881220486741737,0.7762041454507832,0.7762074239217246,0.7231877914370496,0.44981380109531705,0.4961870838941524,0.7297583721916067,0.45600105771166405,0.5001712866285706,0.5182280627384485,0.3197153084599228,0.5182280627384485,0.9347181008902077,0.3698939859357252
553,3003,0.6364985163204748,0.9997999668121338,0.7859571576118469,0.9993999004364014,0.8714618714618715,0.7429190391849759,0.7429196982636834,0.7359050445103857,0.4715636700450138,0.5066327375409823,0.7369648155998304,0.4741705824463742,0.5085485050894089,0.5546841882153455,0.34680359703156466,0.5546841882153455,0.9181856718948707,0.316777683246526
554,2722,0.5769393810936838,0.9997999668121338,0.8409681916236877,0.9995999336242676,0.8916238060249816,0.7832487822100909,0.7832591420606201,0.7221280203476049,0.4458381990008904,0.49291951927850136,0.7297583721916067,0.457953591322716,0.504517776278056,0.5144128868164477,0.3175385331862288,0.5144128868164477,0.9374735057227639,0.3772109192085339
555,3094,0.655786350148368,0.8775755167007446,0.9841968417167664,0.9995999336242676,0.8797672915319974,0.7595336787564766,0.7595438348891109,0.7511657481983891,0.50225895792109,0.534782596096766,0.7469266638406105,0.4939272622605555,0.5262390679885625,0.5769393810936838,0.37054565336834056,0.5769393810936838,0.9211530309453159,0.3028279104383136
556,2115,0.4482831708350996,0.9997999668121338,0.9709941744804382,0.9997999668121338,0.9238770685579196,0.847753626590301,0.8477722000228719,0.6913946587537092,0.38293357996558497,0.4591658454120358,0.688639253921153,0.37713277730036715,0.45215077399378856,0.4141585417549809,0.24491185355986406,0.4141585417549809,0.9658753709198813,0.5097185268029387
557,2989,0.6335311572700296,0.9997999668121338,0.7875574827194214,0.9993999004364014,0.8725326196052191,0.7450611586462379,0.7450613254416644,0.7342094107672743,0.46956378757849593,0.5051853407644328,0.7378126324713862,0.474473709755295,0.5094391621435623,0.552776600254345,0.3454241505505122,0.552776600254345,0.9192454429843154,0.31975601935087405
558,3644,0.7723611699872828,0.8621724247932434,0.9511902332305908,0.9819964170455933,0.8562019758507134,0.7124203245124134,0.7125169053408811,0.7763883001271725,0.5529110913302753,0.5692317893192956,0.7738448495125053,0.5475638434729685,0.5609971272898618,0.6612971598134803,0.44820950837174844,0.6612971598134803,0.8889359898261976,0.1949048160372332
559,2908,0.6163628656210258,0.9997999668121338,0.7889577746391296,0.9995999336242676,0.8707015130674003,0.741407062605332,0.7414414319001433,0.7244595167443832,0.4516034256054189,0.49173678210080074,0.7325137770241628,0.4624134655128795,0.4980482193335965,0.5366680796947859,0.3302774359969381,0.5366680796947859,0.9203052140737601,0.3340334333726144
560,2493,0.5284018651971174,0.9997999668121338,0.9057811498641968,0.9995999336242676,0.9101484155635781,0.8202934481020872,0.8202945040241465,0.7161933022467147,0.43317518518658094,0.49110012989592167,0.7172530733361594,0.4337090484012375,0.49197266221256813,0.48092412038999577,0.2945373449959783,0.48092412038999577,0.9525222551928784,0.4292242951735823
561,2800,0.5934718100890207,0.9997999668121338,0.822964608669281,0.9995999336242676,0.8828571428571429,0.7657077111857732,0.7657147436869177,0.7248834251801611,0.4518342624934456,0.49592039895626777,0.7295464179737177,0.45702352934597684,0.4988555823391399,0.5239508266214498,0.3230766832774332,0.5239508266214498,0.930479016532429,0.35890631623569313
562,2669,0.5657058075455702,0.9997999668121338,0.8345668911933899,0.9997999668121338,0.8853503184713376,0.7706657067008721,0.7706665724496982,0.7189487070792708,0.4390140671791286,0.4864400330948086,0.7170411191182705,0.4329142101469385,0.481551633683826,0.5008478168715558,0.30395838668598474,0.5008478168715558,0.9351420093259856,0.38450250159978183
563,3417,0.7242475625264942,0.9997999668121338,0.6823364496231079,0.9991998672485352,0.842551946151595,0.6850848774631733,0.6851149247597141,0.7477744807121661,0.49605997568630883,0.5150941429684736,0.748410343365833,0.4962715974537739,0.5172978855761645,0.6102161933022467,0.388916834138612,0.6102161933022467,0.8859686307757524,0.23233575284934826
564,3070,0.6506994489190335,0.9997999668121338,0.8851770162582397,0.994598925113678,0.8964169381107492,0.7928264904349952,0.7928372588351426,0.761551504874947,0.5228926150401615,0.5572361926092068,0.7543450614667232,0.5089098606864892,0.5439167544868058,0.5832980076303519,0.3823451815656874,0.5832980076303519,0.9325985587113184,0.3131189304803973
565,3517,0.7454429843153879,0.8827765583992004,0.9749950170516968,0.989197850227356,0.8689223770258743,0.737857660588632,0.737932230037853,0.7768122085629504,0.5539182842490151,0.5738681417892989,0.7732089868588385,0.546129251919636,0.5636988194172222,0.6477320898685884,0.43842371940737584,0.6477320898685884,0.9022891055532005,0.22119028715728584
566,3337,0.7072912250953794,0.9997999668121338,0.7727545499801636,0.994598925113678,0.8651483368294876,0.7302527556738265,0.7302574789020287,0.7566765578635015,0.5148626965332825,0.5383985186527379,0.7598558711318355,0.518101917119026,0.5418928892513121,0.6119118270453582,0.3995205288487972,0.6119118270453582,0.9046206019499788,0.25323650978412937
567,3106,0.6583298007630352,0.9997999668121338,0.7375475168228149,0.9995999336242676,0.8567289117836445,0.7134036368793785,0.7134073357576367,0.7348452734209411,0.471484404172164,0.5018612700156826,0.7348452734209411,0.4677969537325064,0.49757735930233254,0.5640101738024587,0.35003929261768935,0.5640101738024587,0.9056803730394235,0.29271873798118586
568,2678,0.5676133955065705,0.9997999668121338,0.8591718077659607,0.9995999336242676,0.8965646004480956,0.7931017363359836,0.7931037274549247,0.7263671047053837,0.4535221755978257,0.5017946472680394,0.7238236540907164,0.44682264376411035,0.49672740846615643,0.5089020771513353,0.31428247035318985,0.5089020771513353,0.9412886816447648,0.3876625232967603
569,3182,0.6744383213225943,0.9997999668121338,0.7355471253395081,0.9993999004364014,0.8573224387177876,0.7146340548004196,0.7146481723448868,0.7403560830860534,0.48205967746474093,0.5107071243469806,0.741627808393387,0.481886427004554,0.5087948260201098,0.5782111064010174,0.36359745618471906,0.5782111064010174,0.9037727850784231,0.2791113323167702
570,2668,0.5654938533276812,0.9997999668121338,0.8593719005584717,0.9995999336242676,0.8973013493253373,0.7946044299440709,0.7946615894979173,0.7259431962696058,0.4511891462304134,0.4986317272004824,0.7233997456549386,0.44752224496025883,0.4992456333507042,0.5074183976261127,0.31324780366583277,0.5074183976261127,0.9419245442984315,0.3898829516992246
571,3325,0.7047477744807121,0.9997999668121338,0.8657731413841248,0.975195050239563,0.8806015037593985,0.7612229854701511,0.7613553350474931,0.7708774904620602,0.5417549809241204,0.5684967884796288,0.7655786350148368,0.5311572700296736,0.5545552464006981,0.6206019499788046,0.41417116674848636,0.6206019499788046,0.9158541754980924,0.2599995537805939
572,2844,0.602797795676134,0.9997999668121338,0.8031606078147888,0.9995999336242676,0.8748241912798875,0.7496306766616831,0.7496314182113188,0.7242475625264942,0.4502295323708982,0.49088816715060546,0.7276388300127172,0.4535050734374276,0.4938662520681103,0.5273420941076727,0.3234008362939914,0.5273420941076727,0.9245442984315387,0.3474820971722148
573,2723,0.5771513353115727,0.9997999668121338,0.8455691337585449,0.9995999336242676,0.8931325743665075,0.7862546844868462,0.7862803498325118,0.7244595167443832,0.45056559476762587,0.4969342862746006,0.7293344637558288,0.4569868681167841,0.5045756053318803,0.5154726579058924,0.3189092846751135,0.5154726579058924,0.9383213225943197,0.37765991646061514
574,3699,0.7840186519711743,0.9997999668121338,0.6321263909339905,0.998799741268158,0.829683698296837,0.659312493585712,0.6593128791998943,0.7566765578635015,0.5147544719968924,0.5276580919260265,0.7602797795676134,0.5190422410801602,0.5311382172428455,0.6504874947011445,0.42507200287789815,0.6504874947011445,0.8664688427299704,0.17919620359569244
575,3016,0.6392539211530309,0.9997999668121338,0.7831566333770752,0.9993999004364014,0.868368700265252,0.7367353166998382,0.7367367746057064,0.7325137770241628,0.4656835339508693,0.5001848847491379,0.738448495125053,0.47625851078165776,0.5097552599730719,0.5551080966511234,0.34610799145424437,0.5551080966511234,0.9158541754980924,0.31326060361412866
576,2869,0.6080966511233573,0.9997999668121338,0.8307661414146423,0.9993999004364014,0.8863715580341582,0.7727435302075912,0.7727555471173093,0.7346333192030522,0.46873736922226533,0.5089377335377069,0.735269181856719,0.471065883411894,0.5125872093501472,0.5389995760915642,0.33759733284429283,0.5389995760915642,0.9309029249682068,0.347371981942594
577,3151,0.6678677405680373,0.9997999668121338,0.7405480742454529,0.9993999004364014,0.8600444303395748,0.7200833631629657,0.7200835082181172,0.7388724035608308,0.47876238959995476,0.5079762491060893,0.7420517168291649,0.4830747629508912,0.5117484480400933,0.5743959304790165,0.3610092468655793,0.5743959304790165,0.9065281899109793,0.2856484998605583
578,3328,0.705383637134379,0.9227845668792725,0.8867773413658142,0.9985997080802917,0.8855168269230769,0.7710179412331969,0.7710292205292862,0.7700296735905044,0.541639140403373,0.5680189136340549,0.7738448495125053,0.5460795316115498,0.5702417525981325,0.6246290801186943,0.4200822419881106,0.6246290801186943,0.9192454429843154,0.26088774680438254
579,2697,0.5716405256464604,0.9997999668121338,0.8513702750205994,0.9995999336242676,0.8943270300333704,0.7886402576865026,0.7886422095430252,0.7242475625264942,0.4499747394688495,0.49795126730450706,0.7265790589232726,0.45164604752541465,0.49985690440996916,0.5112335735481136,0.31560931968859895,0.5112335735481136,0.9395930479016532,0.38309345648525683
580,3080,0.6528189910979229,0.9997999668121338,0.767753541469574,0.9993999004364014,0.8636363636363636,0.7272543264851736,0.7272598470170685,0.7356930902924969,0.4732241139753134,0.5055585687941642,0.7390843577787198,0.4762963290252364,0.5069525063559496,0.5637982195845698,0.3524021757950406,0.5637982195845698,0.9109792284866469,0.2998381440517939
581,2825,0.5987706655362441,0.9997999668121338,0.8409681916236877,0.9993999004364014,0.8930973451327434,0.7861752653542026,0.7861760535825004,0.7342094107672743,0.470197245091439,0.5137782509316858,0.7365409071640525,0.4712594494365996,0.5140459969959131,0.5347604917337855,0.33593393562194795,0.5347604917337855,0.9359898261975413,0.35833685339895793
582,3067,0.6500635862653666,0.9997999668121338,0.7665532827377319,0.9993999004364014,0.8627323117052494,0.7254586985766752,0.7254773639212743,0.7348452734209411,0.468899366536065,0.5001026624618778,0.7367528613819415,0.4742822712166889,0.5067467798380134,0.5608308605341247,0.3493453749004703,0.5608308605341247,0.9107672742687579,0.30190145117112477
583,2812,0.596015260703688,0.9997999668121338,0.9571914076805115,0.9973995089530945,0.914651493598862,0.829302987197724,0.8293063433001882,0.7477744807121661,0.4956353351537253,0.5419095242821885,0.7465027554048326,0.49291867184478305,0.5387546662950282,0.5451462484103433,0.35205314009661826,0.5451462484103433,0.9491309877066554,0.3695052451885187
584,2676,0.5671894870707928,0.9997999668121338,0.8535706996917725,0.9995999336242676,0.8968609865470852,0.7936661898802074,0.7936661898802074,0.7240356083086054,0.45073351342864115,0.49999582887096494,0.7261551504874947,0.44952462829978757,0.4986679537865526,0.5086901229334464,0.3141500893158838,0.5086901229334464,0.9415006358626536,0.38817086361363884
585,3168,0.6714709622721492,0.9997999668121338,0.7383476495742798,0.9993999004364014,0.8589015151515151,0.7178032552455942,0.7178045426294505,0.7395082662144977,0.4796695540900579,0.5085793574220386,0.7424756252649428,0.4843057153626855,0.5120494264007288,0.5767274268757948,0.3627959256686796,0.5767274268757948,0.9052564646036456,0.2821740882757203
586,3029,0.6420093259855871,0.9997999668121338,0.7831566333770752,0.9993999004364014,0.8695939253879168,0.7391819662778918,0.7391898622471298,0.7376006782534973,0.47543692005934574,0.5084022582606655,0.7369648155998304,0.4736867558513877,0.5080998856465704,0.5582874099194574,0.34945855655839025,0.5582874099194574,0.9162780839338703,0.31130651546845944
587,2780,0.5892327257312421,0.9997999668121338,0.831366240978241,0.9995999336242676,0.8870503597122302,0.7740954579450379,0.7740986633125693,0.7276388300127172,0.4549903118458337,0.4997196913998133,0.728486646884273,0.4572541817078714,0.5008390664543331,0.5226791013141161,0.3233149804635877,0.5226791013141161,0.9334463755828741,0.36437125839811413
588,3096,0.6562102585841458,0.9997999668121338,0.8591718077659607,0.9951990246772766,0.8927648578811369,0.7854910445967063,0.785496947060433,0.758372191606613,0.5181862190573415,0.551873725945855,0.7571004662992794,0.5126764046758597,0.5459122567969685,0.5858414582450191,0.38356505491295934,0.5858414582450191,0.9296311996608733,0.3069233996361178
589,2397,0.5080542602797795,0.9997999668121338,0.900580108165741,0.9997999668121338,0.9098873591989988,0.8196580499946708,0.819659192740468,0.7136498516320475,0.42799722237527843,0.48830106299704573,0.7028401865197117,0.40491685380804887,0.46835737842146125,0.46227214921576937,0.27914360359482493,0.46227214921576937,0.9542178889359898,0.4476152099832294
590,3008,0.6375582874099195,0.9997999668121338,0.7835566997528076,0.9993999004364014,0.8690159574468085,0.7380229970834757,0.738025607417481,0.7339974565493853,0.46758255582025654,0.5019315128883892,0.7365409071640525,0.4734829787321912,0.5077878995451456,0.5540483255616787,0.34536101034702754,0.5540483255616787,0.9164900381517592,0.3149676318851298
591,3149,0.6674438321322594,0.9997999668121338,0.9277855753898621,0.9871974587440491,0.8961575103207368,0.7922549568086781,0.7922627911651142,0.7666384061042815,0.5345498226645,0.5663073954370598,0.7621873675286138,0.5229895321822813,0.5550647170968356,0.5981348028825774,0.39681241378594184,0.5981348028825774,0.9306909707503179,0.2980227074381594
592,2678,0.5676133955065705,0.9997999668121338,0.832566499710083,0.9997999668121338,0.8849887976101568,0.7699718218103204,0.769975257614253,0.7181008902077152,0.4373306819922218,0.48544597266540235,0.7189487070792708,0.4367562264950015,0.483947063920823,0.5023314963967783,0.30511506326804927,0.5023314963967783,0.9347181008902077,0.3826573012133785
593,3367,0.7136498516320475,0.9997999668121338,0.8579716086387634,0.9705941081047058,0.8758538758538759,0.7517067661293766,0.7517115403480622,0.7691818567189487,0.5385313880985532,0.5621612777568438,0.7672742687579482,0.534378600897022,0.5576413103669082,0.6250529885544722,0.4170370367266006,0.6250529885544722,0.9114031369224248,0.25080088729940364
594,3203,0.6788893598982619,0.9997999668121338,0.7919583916664124,0.9969993829727173,0.8716827973774587,0.7433660200096968,0.7433777585120116,0.751589656634167,0.503990059521236,0.5330902679488245,0.7530733361593895,0.5053391979584566,0.5326930780595387,0.5917761763459093,0.3819995417467176,0.5917761763459093,0.9128868164476474,0.2799066210315494
595,2837,0.6013141161509113,0.9997999668121338,0.8147629499435425,0.9995999336242676,0.8808600634473035,0.7617058859197364,0.7617331465788412,0.7289105553200509,0.4561552389355487,0.4965375905646042,0.7291225095379398,0.4598767793212561,0.5023296718352245,0.5296735905044511,0.32746375027325775,0.5296735905044511,0.9283594743535396,0.35118647294285243
596,3327,0.70517168291649,0.9997999668121338,0.727745532989502,0.9989997744560242,0.8584310189359784,0.7168606309910114,0.7168617967452651,0.7509537939805002,0.5022837675188051,0.5264457611049506,0.7545570156846121,0.5087485642650862,0.5316213911673046,0.6053412462908012,0.3904103871454953,0.6053412462908012,0.9001695633743112,0.2530897726451772
597,3408,0.7223399745654938,0.9997999668121338,0.8403680920600891,0.9713943004608154,0.8717723004694836,0.7435375349229355,0.7435530286748268,0.7702416278083933,0.5409122416711712,0.5632234808082859,0.7668503603221705,0.5332578722825614,0.5549159531007444,0.6297159813480289,0.42036833827802206,0.6297159813480289,0.9073760067825349,0.24205631912145475
598,3071,0.6509114031369224,0.9997999668121338,0.767753541469574,0.9993999004364014,0.8638879843699121,0.7277729379141159,0.727782815816986,0.7339974565493853,0.4692355835693395,0.5010389871098515,0.7397202204323866,0.4781891933711331,0.5099888293113117,0.5623145400593472,0.3511245213773517,0.5623145400593472,0.9114031369224248,0.3015734443105649
599,2598,0.5506570580754557,0.9997999668121338,0.8747749328613281,0.9995999336242676,0.9022324865280985,0.8044325214374072,0.80444110554033,0.7221280203476049,0.4460262064896269,0.49922256139388377,0.7208562950402713,0.43987485718787805,0.4924392463435738,0.49682068673166596,0.3056244353041958,0.49682068673166596,0.9461636286562103,0.40541179979643255
600,2410,0.5108096651123357,0.9997999668121338,0.9291858077049255,0.9995999336242676,0.9149377593360996,0.8298574735634225,0.8298600459490547,0.7100466299279355,0.4224595140631685,0.4845410136528981,0.7138618058499364,0.4253112096841282,0.4874890558140277,0.46735905044510384,0.2846328180895914,0.46735905044510384,0.9565493853327681,0.4475787088909957
601,2971,0.6297159813480289,0.9997999668121338,0.8873775005340576,0.9969993829727173,0.9020531807472232,0.8041067387738651,0.8041214969842096,0.7534972445951674,0.5075359015501528,0.5470257129984755,0.7528613819415007,0.5051793832088753,0.5431918106298099,0.5680373039423484,0.3695285183039841,0.5680373039423484,0.9383213225943197,0.33401587680487477
602,2679,0.5678253497244595,0.9997999668121338,0.8543708920478821,0.9995999336242676,0.8947368421052632,0.7894500682530508,0.7894579899039925,0.7231877914370496,0.44796595109079823,0.49625869203006695,0.72509537939805,0.4485465699425535,0.49790798928372876,0.5080542602797795,0.3129845952774426,0.5080542602797795,0.9402289105553201,0.38668258182548365
603,2352,0.49851632047477745,0.9997999668121338,0.9123824834823608,0.9997999668121338,0.9111394557823129,0.822220293377311,0.8222277300025224,0.7041119118270454,0.41104504699780275,0.4742145355189593,0.7058075455701568,0.4086651544485219,0.4732900095580417,0.4542178889359898,0.2729615682823727,0.4542178889359898,0.9557015684612123,0.4569215668463231
604,2719,0.5763035184400169,0.9997999668121338,0.8471694588661194,0.9995999336242676,0.8959176167708717,0.79183785212444,0.7918997656719727,0.7297583721916067,0.4586552436319132,0.5038557704110397,0.7265790589232726,0.45405431200771584,0.503824243824759,0.516320474777448,0.3205419621572614,0.516320474777448,0.9400169563374311,0.37959714199342365
605,3408,0.7223399745654938,0.9997999668121338,0.7835566997528076,0.989197850227356,0.8620892018779343,0.7241795436605516,0.7241875247217329,0.7600678253497245,0.5208710196356925,0.543169442546975,0.7630351844001696,0.5253463038604907,0.5458838112037516,0.6227214921576939,0.40942485371415,0.6227214921576939,0.9003815175922001,0.23936770972024035
606,2769,0.5869012293344638,0.9997999668121338,0.8375675082206726,0.9995999336242676,0.8894907908992417,0.778982014185818,0.7789950188955982,0.7272149215769393,0.4557647882569801,0.5017524300717748,0.7299703264094956,0.45861405864810506,0.5023135836531915,0.5220432386604493,0.32353442547359973,0.5220432386604493,0.9351420093259856,0.36744755223879233
607,2306,0.4887664264518864,0.9997999668121338,0.9273854494094849,0.9997999668121338,0.9132697311361665,0.8265269353417892,0.8265319099058697,0.7045358202628232,0.4090716405256465,0.4748640267106131,0.6994489190334887,0.39889783806697743,0.465232849358398,0.4463755828740992,0.26732117812061706,0.4463755828740992,0.9576091564222128,0.4668941482620673
608,3487,0.7390843577787198,0.851970374584198,0.8395678997039795,0.9993999004364014,0.8548895899053628,0.7097800152049427,0.709784218150128,0.761339550657058,0.5230504699585974,0.5424684730982595,0.7632471386180585,0.526129478543401,0.5443650689227064,0.6318355235269182,0.41603834758232655,0.6318355235269182,0.8927511657481983,0.2230540663784446
609,3261,0.6911827045358203,0.9997999668121338,0.9473894834518433,0.9731946587562561,0.8880711438209138,0.7761476133903134,0.7761898010380143,0.7706655362441712,0.5409648263510034,0.5692689761914254,0.7657905892327257,0.5319430156990711,0.5587921825757249,0.6138194150063586,0.40987295189359113,0.6138194150063586,0.9226367104705384,0.2742517288145552
610,3382,0.7168291649003815,0.9997999668121338,0.6999399662017822,0.9991998672485352,0.848314606741573,0.696607568976353,0.6966106145969698,0.748198389147944,0.4975136491998745,0.5187810184127437,0.7511657481983891,0.5011648335892832,0.5225232987466794,0.6080966511233573,0.38913655734926894,0.6080966511233573,0.8912674862229758,0.24021795561821568
611,3084,0.6536668079694786,0.9997999668121338,0.7419483661651611,0.9995999336242676,0.8583009079118028,0.7166015774497194,0.7166017281381413,0.7303942348452734,0.46205366146710386,0.4937881169007758,0.7380245866892751,0.47481701962868056,0.5048812782937392,0.5610428147520136,0.3479233069058487,0.5610428147520136,0.9073760067825349,0.29725809315978924
612,3328,0.705383637134379,0.8349670171737671,0.9829965829849243,0.9993999004364014,0.8620793269230769,0.7241592515733672,0.7241656592030699,0.7545570156846121,0.5097272158340483,0.5341469668111722,0.7562526494277236,0.5118965818456871,0.5349357241859196,0.6080966511233573,0.39456534593600895,0.6080966511233573,0.9027130139889784,0.25398267579971956
613,2707,0.5737600678253497,0.9997999668121338,0.8467693328857422,0.9995999336242676,0.8939785740672331,0.7879203633674549,0.7879257414929507,0.7259431962696058,0.4534342918671888,0.5004422809089397,0.7261551504874947,0.45068987548808537,0.49904337015538336,0.512929207291225,0.316957951698649,0.512929207291225,0.9391691394658753,0.3810493667760081
614,2180,0.4620601949978805,0.9997999668121338,0.9573915004730225,0.9997999668121338,0.9188073394495413,0.837600736701577,0.8376433992880824,0.695633743111488,0.39223305360403693,0.46514029475838675,0.6913946587537092,0.3817978400116919,0.4530635601834368,0.4245442984315388,0.2516501312743839,0.4245442984315388,0.9624841034336583,0.4942630410180025
615,2860,0.6061890631623569,0.9997999668121338,0.9709941744804382,0.99579918384552,0.9129370629370629,0.8258707197558757,0.8258725372412805,0.7475625264942772,0.49687936772568014,0.5419340198139151,0.7530733361593895,0.5043998783106385,0.5473730430942807,0.5534124629080118,0.3591762398683803,0.5534124629080118,0.947223399745655,0.35952460002905107
616,3084,0.6536668079694786,0.9997999668121338,0.7665532827377319,0.9993999004364014,0.8638132295719845,0.727626459143969,0.7276319674387318,0.7376006782534973,0.4752778270878088,0.5062018312165053,0.7380245866892751,0.47597167391137896,0.5078075560520993,0.5646460364561254,0.3532740412734454,0.5646460364561254,0.9109792284866469,0.29916719311585904
617,2806,0.5947435353963544,0.9997999668121338,0.8225644826889038,0.9995999336242676,0.8823948681397007,0.7647706159129257,0.7647776105457146,0.7257312420517168,0.45312525473409027,0.4955585391168101,0.7291225095379398,0.4565363680364712,0.4994854511357444,0.5247986434930055,0.3236553327407349,0.5247986434930055,0.9300551080966512,0.35759622464669516
618,3282,0.695633743111488,0.9997999668121338,0.7023404836654663,0.9993999004364014,0.8479585618525289,0.6958832436238687,0.6958864745648505,0.7426875794828317,0.4861485842120684,0.5097100986010049,0.741415854175498,0.482007370377203,0.506679622640529,0.5898685883849089,0.3711199281715275,0.5898685883849089,0.8942348452734209,0.2580899734676201
619,3354,0.7108944467994913,0.9997999668121338,0.727745532989502,0.9977995753288269,0.8556946929039952,0.7113828177643288,0.7113828177643288,0.7513777024162781,0.5036571359487397,0.5265308759027982,0.7543450614667232,0.5077746437998096,0.5300201291618188,0.6083086053412463,0.39229499725312217,0.6083086053412463,0.897414158541755,0.24738608756274894
620,2421,0.513141161509114,0.9997999668121338,0.925385057926178,0.9995999336242676,0.9144981412639405,0.8289700498708095,0.8289703328227744,0.7091988130563798,0.422045412824705,0.4842556878703544,0.7161933022467147,0.4286820442132348,0.4897057739163564,0.4692666384061043,0.28605975165681374,0.4692666384061043,0.9561254768969902,0.4452315028578362
621,3181,0.6742263671047054,0.9997999668121338,0.8619723916053772,0.9915983080863953,0.8890286073561773,0.7780266128555594,0.7780341502155029,0.7651547265790589,0.5308807539874127,0.5608724228800311,0.7594319626960576,0.5182530936112597,0.5487942108880808,0.599406528189911,0.39567202651582156,0.599406528189911,0.9251801610852056,0.28962207916626626
622,3068,0.6502755404832556,0.9997999668121338,0.8341668248176575,0.9981996417045593,0.8895045632333768,0.7790063090544238,0.7790064745824254,0.751589656634167,0.5033274703267252,0.5378699217794269,0.75498092412039,0.5098173888206533,0.543563341324083,0.5784230606189064,0.3753149020392046,0.5784230606189064,0.9281475201356507,0.31108150261447043
623,2059,0.43641373463331923,0.9997999668121338,0.9809961915016174,0.9997999668121338,0.9290917921321029,0.858183417007196,0.8581850364278195,0.6863077575243748,0.3736625845146125,0.4530235889745312,0.6882153454853751,0.37538571642770824,0.4537518428945948,0.40546841882153456,0.23952795762591872,0.40546841882153456,0.9690546841882154,0.5236233733105684
624,2729,0.5784230606189064,0.9997999668121338,0.8395678997039795,0.9995999336242676,0.8911689263466471,0.7823237354098143,0.7823239455291116,0.7223399745654938,0.4475101673618922,0.4948462594146999,0.7301822806273844,0.4575206021561472,0.5032076050540364,0.5154726579058924,0.318295400345841,0.5154726579058924,0.937049597286986,0.37569626844075477
625,2734,0.579482831708351,0.9997999668121338,0.8393678665161133,0.9995999336242676,0.8906364301389905,0.7812665394793527,0.7812684209670294,0.7267910131411615,0.45425889701734606,0.5006546768719105,0.7259431962696058,0.45119744075769697,0.4973317701260603,0.5161085205595591,0.3187072128194843,0.5161085205595591,0.9366256888512081,0.3745279095794314
626,2753,0.5835099618482408,0.9997999668121338,0.8351670503616333,0.9995999336242676,0.8895750090810025,0.7791306385669481,0.7791437997536286,0.7280627384484951,0.45669076490067356,0.5010041335135866,0.7265790589232726,0.452567881917242,0.49914858025137315,0.5190758796100042,0.3209545938731189,0.5190758796100042,0.9355659177617635,0.3704991294709983
627,3200,0.6782534972445952,0.9997999668121338,0.7761552333831787,0.9985997080802917,0.87,0.739995124908592,0.739995703052141,0.7477744807121661,0.4969745470600926,0.5257570917047422,0.7541331072488342,0.5068388079961447,0.5344291604645092,0.5900805426027977,0.37971642896162894,0.5900805426027977,0.9118270453582026,0.27991945739720225
628,2789,0.5911403136922425,0.9997999668121338,0.831366240978241,0.9995999336242676,0.8866977411258515,0.7733893934828019,0.7733925753143233,0.7255192878338279,0.45329969396357883,0.498225722752366,0.731665960152607,0.4610774034435174,0.5037274382318997,0.5241627808393386,0.3244959234398398,0.5241627808393386,0.9330224671470962,0.3625349602865129
629,2410,0.5108096651123357,0.9997999668121338,0.8913782835006714,0.9997999668121338,0.9029045643153527,0.8058063200927821,0.8058107598856977,0.7055955913522679,0.412163853142639,0.4729675348575071,0.7060194997880458,0.41105942175722804,0.4709072967847997,0.4612123781263247,0.27639984008964247,0.4612123781263247,0.9504027130139889,0.441692186189028
630,2946,0.6244171259008054,0.9997999668121338,0.8025605082511902,0.9993999004364014,0.8781398506449423,0.7562785780094103,0.756280146544264,0.7339974565493853,0.4684190406694101,0.5060137805675324,0.7382365409071641,0.47605693125084414,0.5130660074017076,0.5483255616786774,0.3432982384635332,0.5483255616786774,0.923908435777872,0.32981428896626486
631,3145,0.6665960152607037,0.8703740835189819,0.9709941744804382,0.9995999336242676,0.8737678855325914,0.7475350818997234,0.7475606284117732,0.7498940228910556,0.4995002410242515,0.5306602906366955,0.748410343365833,0.4971001116564323,0.5264428075780021,0.5824501907587961,0.3737039146150152,0.5824501907587961,0.9158541754980924,0.2913176947737953
632,3607,0.7645188639253921,0.9731946587562561,0.979395866394043,0.9395878911018372,0.8727474355420016,0.7454978639727814,0.7455814193563516,0.7891055532005087,0.5784642605010611,0.5956559201268542,0.7808393387028402,0.5614167039913462,0.5772266066825944,0.6672318779143704,0.46131482421640485,0.6672318779143704,0.9027130139889784,0.20551555762763118
633,2957,0.6267486222975838,0.9997999668121338,0.979395866394043,0.9917983412742615,0.9059857964152858,0.8119718293751271,0.8119785155091996,0.7503179313268334,0.5022209181705803,0.5436386568726714,0.758584145824502,0.5156451305580058,0.5535280395475082,0.5678253497244595,0.37059093974351653,0.5678253497244595,0.9410767274268758,0.33816044669082623
634,2733,0.579270877490462,0.9997999668121338,0.8457691669464111,0.9995999336242676,0.893523600439078,0.7870513348133207,0.7871122443345381,0.7267910131411615,0.45270574666426433,0.497957066374667,0.7291225095379398,0.45911540992594685,0.5071805164832588,0.5175922000847817,0.32090302168763274,0.5175922000847817,0.9383213225943197,0.3759314003542963
635,2461,0.5216193302246714,0.9997999668121338,0.9191838502883911,0.9995999336242676,0.9106054449410809,0.8211461288519551,0.8211504706059114,0.7132259431962696,0.42939244942263066,0.4882954912154731,0.7151335311572701,0.4271785985488026,0.4871731013850168,0.4749894022891056,0.28969186149944154,0.4749894022891056,0.9533700720644341,0.4356160426519753
636,2794,0.5922000847816872,0.9997999668121338,0.8221644163131714,0.9995999336242676,0.8804581245526127,0.7609044879537057,0.7609076073655596,0.7229758372191607,0.4458550828724616,0.48903278362861885,0.7276388300127172,0.4553710269887626,0.49798807221184077,0.5214073760067826,0.3200836176518155,0.5214073760067826,0.9292072912250954,0.3590507485458302
637,3183,0.6746502755404833,0.9997999668121338,0.8289657831192017,0.9949989914894104,0.8828149544454916,0.7655965234511274,0.7655966746263161,0.7587961000423908,0.5186934771750071,0.5482632491364001,0.7577363289529462,0.5143064447766459,0.5441798383445737,0.5955913522679102,0.38970690427342064,0.5955913522679102,0.9209410767274269,0.28722360217758147
638,3859,0.817931326833404,0.7919583916664124,0.8591718077659607,0.984796941280365,0.8341539258875357,0.6683184312811218,0.6683618746883109,0.7746926663840611,0.5494926796649856,0.5595334617492549,0.7719372615515049,0.5437719618306753,0.5523484217902382,0.6822806273844849,0.46243806540755095,0.6822806273844849,0.864349300551081,0.15187329850305076
639,3096,0.6562102585841458,0.9179835915565491,0.9189838171005249,0.9995999336242676,0.8863049095607235,0.772609819121447,0.7726201366810955,0.7556167867740569,0.5105131813160028,0.5435779873149768,0.7513777024162781,0.5034718839041212,0.5362256226083708,0.5816023738872403,0.3772804043889033,0.5816023738872403,0.9253921153030945,0.30470253567348315
640,2669,0.5657058075455702,0.9997999668121338,0.8591718077659607,0.9995999336242676,0.8962158111652304,0.7923668276944585,0.7923848591204476,0.7274268757948283,0.45524375254203514,0.5025614565007464,0.7208562950402713,0.4412897081268458,0.49277359340611654,0.5069944891903349,0.31253636114482586,0.5069944891903349,0.9412886816447648,0.38922132197489556
641,2803,0.5941076727426876,0.9997999668121338,0.8499699831008911,0.9993999004364014,0.8965394220478059,0.7930650164887114,0.7930852079253436,0.7361169987282747,0.4726793631334208,0.5157982273326559,0.73505722763883,0.46964985289584216,0.5153136454952674,0.5326409495548962,0.33513503357049806,0.5326409495548962,0.9385332768122086,0.36389847249290974
642,3214,0.6812208562950403,0.9023804664611816,0.9183836579322815,0.9993999004364014,0.881144990665837,0.7622745162126042,0.7622751066402104,0.7587961000423908,0.5170603910625279,0.5460850723003615,0.7604917337855023,0.5214911363479293,0.5496367654005483,0.6002543450614667,0.3937548109436269,0.6002543450614667,0.9190334887664264,0.28089064560437027
643,2728,0.5782111064010174,0.9997999668121338,0.8409681916236877,0.9995999336242676,0.8907624633431085,0.7815076633470386,0.7815488383394894,0.72509537939805,0.45124726598685877,0.4964094503611593,0.7267910131411615,0.45248244190139725,0.5003644250659643,0.5150487494701145,0.3178095402405631,0.5150487494701145,0.9368376430690971,0.375713713872994
644,2674,0.5667655786350149,0.9997999668121338,0.8535706996917725,0.9995999336242676,0.8949139865370231,0.7897995162608744,0.7898262555018493,0.7259431962696058,0.45198486996038917,0.4991317332131576,0.721704111911827,0.4433037847801795,0.4942584292162511,0.5072064434082239,0.3123317322731874,0.5072064434082239,0.940440864773209,0.3877075431287993
645,3403,0.7212802034760492,0.9997999668121338,0.9683936834335327,0.939387857913971,0.8789303555686159,0.7578831866451655,0.758034513371062,0.7761763459092836,0.5527834433016453,0.5770840983459289,0.7704535820262823,0.5404810780972642,0.5613744930654601,0.6339550657058075,0.4274902268099592,0.6339550657058075,0.9126748622297584,0.24497528986280837
646,2904,0.6155150487494702,0.9997999668121338,0.7927585244178772,0.9995999336242676,0.8746556473829201,0.7493004739084713,0.7493068718215186,0.7274268757948283,0.4550327671160824,0.49374928491624587,0.7337855023314964,0.4673987310269256,0.505481541715502,0.5383637134378975,0.3331304218257675,0.5383637134378975,0.9228486646884273,0.33629193394502266
647,2090,0.4429843153878762,0.9997999668121338,0.9757951498031616,0.9997999668121338,0.9248803827751196,0.8497492080616078,0.849758936485244,0.6907587961000424,0.3787047896388371,0.4558303777378945,0.6856718948707079,0.3741260361394935,0.45065991159488566,0.40970750317931326,0.24174427272860524,0.40970750317931326,0.9667231877914371,0.5151728795958064
648,2786,0.5905044510385756,0.9997999668121338,0.9345869421958923,0.9985997080802917,0.9160086145010768,0.8320120347002586,0.8320154651171808,0.744807121661721,0.4908439295623181,0.5386592846273237,0.7465027554048326,0.4917627001950724,0.538396627479172,0.5409071640525647,0.3485644521750306,0.5409071640525647,0.9504027130139889,0.3751014504485122
649,2641,0.5597710894446799,0.9997999668121338,0.8401680588722229,0.9997999668121338,0.8905717531238168,0.7811341238801122,0.7811397240437612,0.718736752861382,0.43809570308468276,0.4871731882210324,0.7185247986434931,0.43641155899320355,0.48679972428758567,0.49851632047477745,0.30359959691232297,0.49851632047477745,0.9387452310300975,0.3920554326490393
650,2134,0.4523103009749894,0.9997999668121338,0.9687937498092651,0.9997999668121338,0.9240862230552952,0.8481475039137241,0.8481609182144279,0.6924544298431539,0.3868847525844937,0.4622261227240047,0.6911827045358203,0.38033410863768147,0.4547615669715286,0.41797371767698177,0.2478638452816847,0.41797371767698177,0.9656634167019924,0.5061125053783134
651,2999,0.635650699448919,0.9997999668121338,0.7849569916725159,0.9993999004364014,0.869623207735912,0.7392299760024925,0.7392314556395722,0.7344213649851632,0.4698903975498751,0.5043767787266704,0.7354811360746079,0.46988114950989746,0.5047669067480749,0.552776600254345,0.34439994594499196,0.552776600254345,0.917125900805426,0.3168466074815669
652,3211,0.6805849936413735,0.9997999668121338,0.7273454666137695,0.9993999004364014,0.854873871068203,0.709747263567329,0.7097560749204221,0.741415854175498,0.4828317083509961,0.5101811186018275,0.741627808393387,0.4832556167867741,0.5093217584807286,0.5818143281051293,0.3661044176706828,0.5818143281051293,0.9012293344637559,0.27305954296307366
653,2908,0.6163628656210258,0.9997999668121338,0.8203640580177307,0.9993999004364014,0.8817056396148556,0.7634116149563955,0.7634145037809693,0.7314540059347181,0.46456793487364056,0.50492547577394,0.7390843577787198,0.47655668260047385,0.5141760799098548,0.5434506146672319,0.3400784146876952,0.5434506146672319,0.927087749046206,0.3382550249476237
654,3301,0.6996608732513777,0.9997999668121338,0.8365672826766968,0.9879975914955139,0.8779157830960315,0.7558295270687586,0.7558307756408995,0.76494277236117,0.5301236542695091,0.5557937232575401,0.7638830012717253,0.5275241984360753,0.5530468501184126,0.6142433234421365,0.40668181868748166,0.6142433234421365,0.9145824501907588,0.26367245965389496
655,3350,0.7100466299279355,0.9997999668121338,0.8881776332855225,0.969793975353241,0.8794029850746269,0.7587839603275006,0.758861876418254,0.7704535820262823,0.5424079992362711,0.5680455486505012,0.768334039847393,0.5351072094986891,0.557888870218343,0.6244171259008054,0.4176623985246484,0.6244171259008054,0.9143704959728699,0.25498585917382144
656,2936,0.622297583721916,0.9997999668121338,0.9345869421958923,0.9959992170333862,0.909741144414169,0.81948178623102,0.8194819763650125,0.7560406952098346,0.5115320826758714,0.5521451027840764,0.7539211530309453,0.5083914352954185,0.5493706279047504,0.566129715981348,0.3701521209371036,0.566129715981348,0.943832132259432,0.343611428432821
657,2773,0.5877490462060195,0.9997999668121338,0.8275654911994934,0.9995999336242676,0.8842408943382618,0.7684820596503977,0.7684870566258706,0.7246714709622721,0.4498214542523764,0.4936926657343555,0.7270029673590505,0.4535262255584357,0.4978320777279134,0.519711742263671,0.31982395693286636,0.519711742263671,0.9319626960576516,0.3645291520745908
658,2878,0.6100042390843577,0.9997999668121338,0.8873775005340576,0.9985997080802917,0.9075747046560111,0.8151440530342725,0.8151472024533117,0.7488342518016109,0.49840995337071403,0.5414425490670158,0.748410343365833,0.49606599206305646,0.5385535397832844,0.5536244171259008,0.3577265317726051,0.5536244171259008,0.9436201780415431,0.35395028753011026
659,2555,0.5415430267062314,0.9997999668121338,0.8819763660430908,0.9995999336242676,0.9064579256360078,0.8129162238332558,0.8129284277182915,0.7185247986434931,0.43780980782807294,0.49251510159825757,0.721704111911827,0.44264543799872774,0.49819303728354924,0.49088596863077577,0.30184174801326846,0.49088596863077577,0.9493429419245443,0.41557195700523203
660,3354,0.7108944467994913,0.9997999668121338,0.7215443253517151,0.9985997080802917,0.8539057841383423,0.7078115682766846,0.7078196222265515,0.7505298855447223,0.5018534210469188,0.5250831150166105,0.7526494277236117,0.5045094370695542,0.5261827619811392,0.6070368800339127,0.3903321275896086,0.6070368800339127,0.8961424332344213,0.24686890410442963
661,2907,0.6161509114031369,0.9997999668121338,0.7889577746391296,0.9995999336242676,0.8710010319917441,0.7420024608722962,0.7420110658069426,0.7255192878338279,0.45238476374104364,0.491741042092558,0.731665960152607,0.46202828982115485,0.49853958443776025,0.5366680796947859,0.3303806635274423,0.5366680796947859,0.920517168291649,0.33433295229695814
662,3035,0.6432810512929207,0.9997999668121338,0.7793558835983276,0.9993999004364014,0.8685337726523888,0.7370678022076087,0.7370718031540805,0.7348452734209411,0.4704869742992017,0.5039894628910878,0.7392963119966087,0.477798748510957,0.5110726404164857,0.5587113183552352,0.34947276694917023,0.5587113183552352,0.9154302670623146,0.3098224542971536
663,2265,0.48007630351844,0.9997999668121338,0.9345869421958923,0.9997999668121338,0.9134657836644592,0.826919927951531,0.826925086642366,0.7007206443408224,0.4015723756310523,0.46915282820393156,0.6962696057651547,0.3924044785731374,0.4603209607443845,0.43853327681220855,0.2611902527101848,0.43853327681220855,0.9584569732937686,0.47493250685225064
664,3178,0.6735905044510386,0.9997999668121338,0.9191838502883911,0.9853971004486084,0.8926998112020138,0.7854072714930747,0.7854634202232736,0.7645188639253921,0.5296310899996249,0.5619081861893119,0.7645188639253921,0.5284581383980436,0.5575394948267846,0.6013141161509113,0.39885680238751414,0.6013141161509113,0.9277236116998728,0.29138569505110246
665,2256,0.4781687155574396,0.9997999668121338,0.9345869421958923,0.9997999668121338,0.9140070921985816,0.8280087775004245,0.8280204920547086,0.698389147944044,0.39784045662033285,0.4666340355742703,0.6975413310724884,0.39400676975575716,0.4616259238265995,0.437049597286986,0.2601643353976217,0.437049597286986,0.9588808817295464,0.47695749491159556
666,2737,0.5801186943620178,0.9997999668121338,0.8403680920600891,0.9995999336242676,0.8907563025210085,0.781496533396844,0.7815017503351875,0.7261551504874947,0.4534605627486173,0.49914547795370084,0.7272149215769393,0.45324493622250733,0.4999044319517516,0.5167443832132259,0.31928639812466214,0.5167443832132259,0.9366256888512081,0.37401191930778255
667,3417,0.7242475625264942,0.9997999668121338,0.8341668248176575,0.9743948578834534,0.8718173836698858,0.7436401027326514,0.7436813757222634,0.7691818567189487,0.5386389607702738,0.5616707105525178,0.7693938109368377,0.5385235007450965,0.5589815372678874,0.6314116150911403,0.42216864394818887,0.6314116150911403,0.907164052564646,0.24040576857874552
668,2736,0.5799067401441289,0.9997999668121338,0.8407681584358215,0.9995999336242676,0.8914473684210527,0.7828914884930822,0.7828933710861398,0.7248834251801611,0.4511256024523466,0.49760794397303587,0.7291225095379398,0.4568813864540024,0.5029705383856918,0.5169563374311149,0.3196930561165558,0.5169563374311149,0.937049597286986,0.37449103098993775
669,3232,0.6850360322170411,0.9997999668121338,0.7417483329772949,0.9991998672485352,0.8613861386138614,0.7227696232448799,0.7227696232448799,0.7462908011869436,0.49332074166889306,0.5201552802386785,0.7488342518016109,0.49692467749920693,0.5231933621329302,0.5900805426027977,0.3765265840553746,0.5900805426027977,0.9050445103857567,0.27130559601106363
670,2747,0.5822382365409071,0.9997999668121338,0.8351670503616333,0.9995999336242676,0.8889697852202403,0.7779255914823259,0.7779274473605503,0.7261551504874947,0.45336165682375157,0.4986293282348584,0.7267910131411615,0.4525019612333884,0.49841465533186396,0.5175922000847817,0.31946788265675374,0.5175922000847817,0.9353539635438746,0.3713775851354586
671,2683,0.5686731665960153,0.9997999668121338,0.8251650333404541,0.9997999668121338,0.8811032426388371,0.7622044041294582,0.7622046159011407,0.7155574395930479,0.43132375593348204,0.4787432623069061,0.7178889359898262,0.43557238144801536,0.4821298010343865,0.5010597710894447,0.30282916032264207,0.5010597710894447,0.9323866044934295,0.38004347154939244
672,2647,0.5610428147520136,0.9997999668121338,0.8383676409721375,0.9997999668121338,0.8893086513033623,0.7785852277479969,0.7785872285231792,0.7174650275540483,0.4372017253997113,0.4869582628052242,0.7193726155150487,0.43640573310276964,0.4853415009395127,0.49894022891055534,0.3035515750521103,0.49894022891055534,0.9378974141585418,0.390368422392807
673,2761,0.5852055955913523,0.9997999668121338,0.8375675082206726,0.9995999336242676,0.8869974646867077,0.7739950183153259,0.7739958305764746,0.7263671047053837,0.4526380132795271,0.49731061516680625,0.7265790589232726,0.4532543039170946,0.4982686964202042,0.5190758796100042,0.3201498559092451,0.5190758796100042,0.933870284018652,0.3679215850767035
674,3233,0.68524798643493,0.9997999668121338,0.831566333770752,0.9929986000061035,0.8809155583049799,0.7618299545035235,0.7618370975431159,0.758584145824502,0.5184507198504007,0.5475653666319701,0.7634590928359475,0.5256498151982316,0.5524590526862372,0.6036456125476897,0.39706346358325945,0.6036456125476897,0.9183976261127597,0.27726994575729025
675,3360,0.712166172106825,0.8333666920661926,0.9757951498031616,0.9993999004364014,0.8604166666666667,0.7208347180817557,0.720845061812212,0.7573124205171683,0.514862315124726,0.5380212569833719,0.7560406952098346,0.5118438423256522,0.5340608954758113,0.612759643916914,0.39861818283298334,0.612759643916914,0.900593471810089,0.24765702274975276
676,2910,0.6167867740568037,0.9997999668121338,0.7905580997467041,0.9995999336242676,0.8714776632302406,0.7429514410298003,0.7429542486607479,0.7253073336159389,0.45187228525853806,0.4911023994173208,0.7329376854599406,0.4646686611421461,0.5011886748008384,0.5375158965663417,0.33129995353054215,0.5375158965663417,0.920729122509538,0.3339617666638989
677,2726,0.5777871979652395,0.9997999668121338,0.8395678997039795,0.9995999336242676,0.8899486426999267,0.7798873328901295,0.7799007679816736,0.7233997456549386,0.44630100230742775,0.492539915985278,0.7272149215769393,0.45491470028444303,0.5016325690777936,0.5142009325985587,0.31683794696133577,0.5142009325985587,0.9364137346333192,0.375747710101368
678,2973,0.6301398897838068,0.9997999668121338,0.7939587831497192,0.9993999004364014,0.8755465859401278,0.7510919046319565,0.7510925844587257,0.7337855023314964,0.4690650960184685,0.5060725154632962,0.7395082662144977,0.47753783430234403,0.5127793257798908,0.5517168291649004,0.3455013197778033,0.5517168291649004,0.9215769393810936,0.3238297567752274
679,3542,0.7507418397626113,0.9997999668121338,0.6697339415550232,0.9989997744560242,0.8416149068322981,0.6832300156578647,0.6832309959210885,0.75498092412039,0.5103771347355044,0.5275802715788721,0.7579482831708351,0.5154884012119723,0.5317240495302132,0.6318355235269182,0.41058839419912774,0.6318355235269182,0.8810936837643069,0.20977938330537993
680,3404,0.7214921576939382,0.9997999668121338,0.7835566997528076,0.989197850227356,0.8622209165687427,0.7244378378341059,0.7244529686932535,0.7602797795676134,0.5216277318067662,0.5441386959521392,0.7623993217465027,0.5237253979897848,0.5442991628571705,0.6220856295040271,0.40881489234874285,0.6220856295040271,0.900593471810089,0.24013528706471554
681,3420,0.7248834251801611,0.9997999668121338,0.7171434164047241,0.9971994161605835,0.8511695906432749,0.7023373489525945,0.7023720592976651,0.7545570156846121,0.5101407771299254,0.5316774414056097,0.7545570156846121,0.5080797834610469,0.5274439568100077,0.6169987282746927,0.399267093150451,0.6169987282746927,0.8921153030945316,0.2341708623685822
682,2942,0.6235693090292497,0.9997999668121338,0.7859571576118469,0.9995999336242676,0.8701563562202583,0.7402954295356512,0.7402954295356512,0.7263671047053837,0.45556241038051326,0.49324285382307176,0.735269181856719,0.4676974429562466,0.5033169466430973,0.5426027977956761,0.33535214877331104,0.5426027977956761,0.9190334887664264,0.3275535584245822
683,2322,0.4921576939381094,0.9997999668121338,0.9195839166641235,0.9997999668121338,0.9104220499569337,0.8207809440972031,0.8207919126713669,0.70517168291649,0.410840112877594,0.4739305798084691,0.6988130563798219,0.3970961093628062,0.46397041782270376,0.44807121661721067,0.26791368182271597,0.44807121661721067,0.9559135226791013,0.462350833339723
684,2423,0.5135650699448919,0.9997999668121338,0.8913782835006714,0.9997999668121338,0.902600082542303,0.8051907082085032,0.8051918055074619,0.7096227214921577,0.41876916818291593,0.477940048217732,0.7038999576091565,0.4082911557067681,0.4686458980775673,0.463543874523103,0.27820025076574345,0.463543874523103,0.9499788045782112,0.4390562080191999
685,3008,0.6375582874099195,0.9997999668121338,0.7613522410392761,0.9995999336242676,0.8610372340425532,0.7220749595494292,0.722077513293475,0.7257312420517168,0.4530553899168047,0.4873669375038601,0.7346333192030522,0.46770914021884463,0.5005555464602972,0.5489614243323442,0.3378933834604713,0.5489614243323442,0.9114031369224248,0.312075809710209
686,3254,0.6896990250105978,0.9997999668121338,0.7285457253456116,0.9991998672485352,0.8555623847572219,0.7111244421308243,0.7111249794124299,0.7418397626112759,0.4847004235724202,0.5111125146511629,0.7486222975837219,0.49625473492180144,0.5207804917905262,0.5900805426027977,0.3743163815805172,0.5900805426027977,0.9003815175922001,0.26548184215442416
687,2638,0.5591352267910131,0.9997999668121338,0.8635727167129517,0.9995999336242676,0.8984078847611827,0.7967643695442073,0.7967652859561908,0.7229758372191607,0.44787072436039904,0.49822057098889344,0.7225519287833828,0.4430845078627296,0.494429613714043,0.5023314963967783,0.30917257714469376,0.5023314963967783,0.9431962696057652,0.3960763883644044
688,2769,0.5869012293344638,0.9997999668121338,0.8345668911933899,0.9995999336242676,0.8869628024557602,0.773904874848989,0.7739212298318902,0.7274268757948283,0.45645609273561694,0.5017122764019062,0.7267910131411615,0.4519345447034354,0.4957785888947458,0.5205595591352268,0.3214199920773847,0.5205595591352268,0.933658329800763,0.3664032433205334
689,3044,0.6451886392539211,0.9135827422142029,0.9625925421714783,0.9995999336242676,0.890604467805519,0.7812104467947335,0.7812591818231052,0.7526494277236117,0.5051471506828384,0.5416423208735919,0.7513777024162781,0.5029020808860397,0.536596614076864,0.5746078846969055,0.3720248690467538,0.5746078846969055,0.9294192454429843,0.31599658310861356
690,3246,0.6880033912674862,0.9997999668121338,0.8403680920600891,0.9899979829788208,0.881392483056069,0.7627833451209914,0.7627846482389334,0.761339550657058,0.5231794950779262,0.5507660763593542,0.7634590928359475,0.5264130154192929,0.553971802092056,0.6064010173802459,0.399996055365682,0.6064010173802459,0.9183976261127597,0.2749914656758231
691,3478,0.7371767698177194,0.9997999668121338,0.7451490163803101,0.989197850227356,0.8539390454284072,0.7078780908568143,0.7078799634826776,0.761339550657058,0.5227854371114102,0.5419550867418383,0.7604917337855023,0.5208767064589537,0.5397357782897865,0.6295040271301399,0.4132259147364887,0.6295040271301399,0.8923272573124205,0.22443501829826729
692,3072,0.6511233573548114,0.9997999668121338,0.7701539993286133,0.9993999004364014,0.865234375,0.7304696639347875,0.7304752370020308,0.7363289529461636,0.47304567302857836,0.5047939583291817,0.7392963119966087,0.47820490272348354,0.5102321834350291,0.5633743111487919,0.3526066974514003,0.5633743111487919,0.9122509537939805,0.3018600638512081
693,2716,0.5756676557863502,0.9997999668121338,0.8203640580177307,0.9997999668121338,0.8784977908689249,0.7569941322655983,0.7570146573911056,0.7159813480288257,0.43399689268222535,0.4809207122961065,0.7197965239508266,0.43756764170514534,0.48161253674786586,0.5057227638830013,0.30595062968224457,0.5057227638830013,0.9300551080966512,0.3727750269859236
694,2683,0.5686731665960153,0.9997999668121338,0.827165424823761,0.9997999668121338,0.8825941110696981,0.7651437532148249,0.7651609796673385,0.7159813480288257,0.43511889083115823,0.4834643874586929,0.7191606612971598,0.43507361163399444,0.48108842262469026,0.5019075879610004,0.3039737522276381,0.5019075879610004,0.9332344213649851,0.38068652310869766
695,3704,0.7850784230606189,0.9997999668121338,0.7501500248908997,0.936387300491333,0.8434125269978402,0.6868378364825641,0.6868955110015748,0.7704535820262823,0.5413332840219954,0.5553421147338015,0.7687579482831708,0.5371024823958512,0.5489490283141845,0.662144976685036,0.4438323713939104,0.662144976685036,0.8770665536244171,0.18126755031280417
696,2658,0.5633743111487919,0.9997999668121338,0.8615723252296448,0.9995999336242676,0.8980436418359669,0.7960632672209409,0.796065295903481,0.7204323866044934,0.4443175671078223,0.49554060716539744,0.7280627384484951,0.4526374289957046,0.5014781749027679,0.5059347181008902,0.31214845646392275,0.5059347181008902,0.9425604069520983,0.39210892373507666
697,2781,0.589444679949131,0.9997999668121338,0.831366240978241,0.9995999336242676,0.8852930600503416,0.770572503892803,0.77057748627797,0.7257312420517168,0.4533485456246067,0.4980341472441866,0.728486646884273,0.4550598421269314,0.49821568358578394,0.5218312844425604,0.32199884003909857,0.5218312844425604,0.9323866044934295,0.36346177560778115
698,2042,0.4328105129292073,0.9997999668121338,0.9819964170455933,0.9997999668121338,0.930460333006856,0.8608993160193844,0.8609141862588487,0.68524798643493,0.37273119414773653,0.4516531013956804,0.6873675286138194,0.3724446850802343,0.4531740821053841,0.4027130139889784,0.23773936951832156,0.4027130139889784,0.969902501059771,0.5277473190178776
699,3338,0.7075031793132683,0.9997999668121338,0.7727545499801636,0.9949989914894104,0.8642899940083882,0.7285606938844237,0.7285671028305505,0.7579482831708351,0.5164804514896166,0.5394601238870189,0.7575243747350572,0.5144309772875998,0.5386115245133888,0.6114879186095803,0.39880423963536005,0.6114879186095803,0.903984739296312,0.25280207539880795
700,2978,0.6311996608732514,0.9997999668121338,0.9189838171005249,0.9949989914894104,0.9032907991940899,0.8065826452450078,0.8065942868847956,0.7534972445951674,0.507224013479724,0.5453553612314412,0.7556167867740569,0.5110026458702976,0.5500961178549874,0.5701568461212378,0.37194029349131635,0.5701568461212378,0.9389571852479864,0.3331339530728521
701,2532,0.5366680796947859,0.9997999668121338,0.8635727167129517,0.9997999668121338,0.8988941548183255,0.7976669923429653,0.7976669923429652,0.7183128444256041,0.4378058671622646,0.4913358415771887,0.7098346757100467,0.41837710717499843,0.4748149386445743,0.4824077999152183,0.2925543849281714,0.4824077999152183,0.9457397202204324,0.41648635490310715
702,3274,0.6939381093683764,0.8387677669525146,0.9699940085411072,0.9995999336242676,0.8610262675626146,0.7220369761522067,0.7220856204337319,0.7511657481983891,0.5037362249049525,0.5301957600405476,0.7498940228910556,0.49834425598748583,0.5224313938156515,0.5974989402289106,0.38363048051946447,0.5974989402289106,0.9035608308605341,0.263527327333704
703,2865,0.6072488342518017,0.9997999668121338,0.8043608665466309,0.9995999336242676,0.8774869109947644,0.7549711054912115,0.7549727611263731,0.7291225095379398,0.45797239235236004,0.49837863929944776,0.7293344637558288,0.45893727702630255,0.49865004648856465,0.532852903772785,0.32917195397701426,0.532852903772785,0.9256040695209835,0.34463400722197934
704,3483,0.7382365409071641,0.8759751915931702,0.806561291217804,0.9993999004364014,0.8535745047372955,0.7071609583553415,0.7072523709735287,0.7596439169139466,0.5208434683611598,0.5418099837361076,0.7623993217465027,0.5232782412103694,0.540142506084998,0.6301398897838068,0.41375428794328695,0.6301398897838068,0.8919033488766427,0.2234346149534887
705,3120,0.6612971598134803,0.9997999668121338,0.7551510334014893,0.9993999004364014,0.8615384615384616,0.7230786299394112,0.723088137947014,0.7371767698177194,0.4748031517269054,0.5046559703139224,0.7409919457397203,0.4815344518950077,0.5117587533065843,0.56973293768546,0.3571855051188694,0.56973293768546,0.9084357778719796,0.2918055238530016
706,3060,0.6485799067401441,0.9997999668121338,0.7711542248725891,0.9993999004364014,0.8650326797385621,0.7300630532107584,0.7300632091498763,0.735269181856719,0.47147861054990325,0.5041598714250398,0.7382365409071641,0.47553099659128856,0.5073677672541366,0.5610428147520136,0.35037226525455145,0.5610428147520136,0.9124629080118695,0.30398986498654856
707,3193,0.6767698177193726,0.9425885081291199,0.9191838502883911,0.9991998672485352,0.8906984027560289,0.7813668902850679,0.781374403198116,0.7645188639253921,0.5299752635455538,0.5592725593815953,0.7643069097075031,0.5276142756864356,0.5583283850117465,0.602797795676134,0.39962008783856007,0.602797795676134,0.9260279779567614,0.28790060707989484
708,3128,0.6629927935565918,0.9997999668121338,0.7739548087120056,0.9991998672485352,0.8682864450127877,0.7365676129690067,0.7365676129690067,0.7426875794828317,0.4853751589656634,0.5161179130017872,0.7456549385332768,0.4913098770665536,0.5212510850084744,0.5756676557863502,0.36525047558655677,0.5756676557863502,0.9126748622297584,0.2926187892264376
709,2634,0.5582874099194574,0.9997999668121338,0.8635727167129517,0.9995999336242676,0.8993925588458618,0.7987723559844763,0.7987725862753648,0.7233997456549386,0.4477212657169168,0.4987279616945331,0.7225519287833828,0.44415815709831125,0.49539379156955166,0.5021195421788893,0.3093130400109985,0.5021195421788893,0.943832132259432,0.39727301666697246
710,2788,0.5909283594743535,0.9997999668121338,0.8267653584480286,0.9995999336242676,0.8841463414634146,0.7682929214023192,0.7682947005598888,0.7248834251801611,0.4509106383192388,0.49528637465390474,0.7291225095379398,0.4571164996462471,0.4998094387850939,0.5224671470962272,0.32220320333494534,0.5224671470962272,0.9315387876218737,0.36167919436718743
711,3213,0.6810089020771514,0.9997999668121338,0.8331666588783264,0.9939988255500793,0.8807967631497043,0.7615825562095281,0.7615838842433775,0.7568885120813904,0.5153300913014872,0.5447331007043981,0.7617634590928359,0.5219559105923222,0.5497374366634098,0.5998304366256888,0.3931998560451336,0.5998304366256888,0.9188215345485375,0.28096632652401554
712,3325,0.7047477744807121,0.9997999668121338,0.7745549082756042,0.994598925113678,0.8643609022556391,0.7286902209793115,0.7286914076612367,0.7568885120813904,0.5149032746058885,0.5389942320199672,0.7566765578635015,0.5121655443538436,0.536004382982561,0.6091564222128021,0.3964718684179821,0.6091564222128021,0.9044086477320898,0.255204480042837
713,3032,0.6426451886392539,0.9437887668609619,0.9251850247383118,0.9995999336242676,0.8931398416886543,0.7862541074099394,0.786287644264252,0.7486222975837219,0.49945191102978287,0.5348817197044481,0.7566765578635015,0.5110652210453416,0.5470967087527419,0.5739720220432386,0.37220499822051983,0.5739720220432386,0.9313268334039847,0.31916781964541574
714,2660,0.5637982195845698,0.9997999668121338,0.8383676409721375,0.9997999668121338,0.8868421052631579,0.7736796045371492,0.7736850720543803,0.7181008902077152,0.4371348517591881,0.4861527919839558,0.7181008902077152,0.4352582914775477,0.48333952114319373,0.5,0.30371587196406125,0.5,0.9362017804154302,0.3868421052631579
715,3063,0.649215769393811,0.9997999668121338,0.7909581661224365,0.9991998672485352,0.8720208945478289,0.7440088009926701,0.7440113393234576,0.7397202204323866,0.48124814098451135,0.5140440212076959,0.7433234421364985,0.48476477725075395,0.5175287461572523,0.566129715981348,0.35756238736840495,0.566129715981348,0.9169139465875371,0.30589117856648096
716,2723,0.5771513353115727,0.9997999668121338,0.8467693328857422,0.9995999336242676,0.8942343004039662,0.7884270265545362,0.7884406428239429,0.7286986011021619,0.4591152405609114,0.5065640554194939,0.7263671047053837,0.4509351325224051,0.49769466960552194,0.5161085205595591,0.3198032333740164,0.5161085205595591,0.9389571852479864,0.3781257798444071
717,3128,0.6629927935565918,0.9997999668121338,0.8191637992858887,0.9971994161605835,0.8817135549872123,0.7634286573959002,0.7634386446886446,0.7503179313268334,0.5012738693467338,0.5327618123163722,0.7558287409919457,0.5110256239552764,0.542430190941653,0.5845697329376854,0.37856389234232724,0.5845697329376854,0.9215769393810936,0.29714382204952683
718,3069,0.6504874947011445,0.9997999668121338,0.7701539993286133,0.9993999004364014,0.8651026392961877,0.7302050207925637,0.730207501662861,0.7325137770241628,0.4672363922889115,0.5007483778193225,0.7424756252649428,0.4828043547733121,0.5132441198226452,0.562738448495125,0.351969892924138,0.562738448495125,0.9122509537939805,0.3023641908010627
719,2973,0.6301398897838068,0.9997999668121338,0.9015803337097168,0.9965993165969849,0.9027917928018836,0.8055664492331366,0.8055885100360008,0.7573124205171683,0.5149257416896583,0.5536227408925002,0.7503179313268334,0.5003190770303558,0.539101382137307,0.5688851208139042,0.37056780466611194,0.5688851208139042,0.9387452310300975,0.3339066719879794
720,2913,0.6174226367104705,0.9997999668121338,0.7905580997467041,0.9995999336242676,0.8716100240302094,0.7432194125824283,0.7432201132771182,0.7276388300127172,0.4563339480850183,0.49473398885617004,0.7312420517168292,0.4614342406679976,0.4986041841246977,0.5381517592200085,0.33190093581759117,0.5381517592200085,0.920729122509538,0.3334582648102009
721,2748,0.5824501907587961,0.9997999668121338,0.8367673754692078,0.9995999336242676,0.8868267831149927,0.7735981612937067,0.7735983662799549,0.7259431962696058,0.4535884053193938,0.49843747010990924,0.7246714709622721,0.44754347361655594,0.4933027227492289,0.516532428995337,0.31784853133200647,0.516532428995337,0.9340822382365409,0.3702943541196557
722,3594,0.7617634590928359,0.8341668248176575,0.8619723916053772,0.998799741268158,0.8536449638286032,0.7072976322378823,0.7073506409647278,0.7717253073336159,0.5437295482287806,0.5604947314371636,0.7670623145400594,0.5338446786042497,0.5490504044202142,0.6502755404832556,0.43512741651064657,0.6502755404832556,0.8885120813904197,0.20336942334534758
723,3024,0.6409495548961425,0.9997999668121338,0.7817563414573669,0.9993999004364014,0.8683862433862434,0.7367753652507755,0.736791479358686,0.7354811360746079,0.4708021305015802,0.5038478925190389,0.7367528613819415,0.4736668891250202,0.5081094924457126,0.5565917761763459,0.3474743500035171,0.5565917761763459,0.9156422212802034,0.31179446720989745
724,2812,0.596015260703688,0.9997999668121338,0.8191637992858887,0.9995999336242676,0.879800853485064,0.7596001260608561,0.7596277939688627,0.7227638830012717,0.4472085264236399,0.4890877339536803,0.7299703264094956,0.458247896842772,0.5007380140513492,0.5243747350572276,0.3224434752624356,0.5243747350572276,0.9283594743535396,0.35542611842783634
725,2974,0.6303518440016956,0.9997999668121338,0.9493898749351501,0.9941988587379456,0.9048419636852724,0.809686337309611,0.8097084915607192,0.7556167867740569,0.5116179687035678,0.5514532200617771,0.7547689699025011,0.5091551343655232,0.5471443326292837,0.5703688003391267,0.3726416957132618,0.5703688003391267,0.9400169563374311,0.33447316334614563
726,3160,0.6697753285290378,0.9997999668121338,0.7701539993286133,0.9991998672485352,0.8664556962025316,0.7329125692844647,0.7329337083338786,0.7431114879186096,0.4869310537829913,0.5157024971031925,0.7477744807121661,0.49483181605263715,0.52441449420456,0.5803306485799068,0.36901548031782,0.5803306485799068,0.910555320050869,0.2861250476226248
727,3112,0.6596015260703688,0.9997999668121338,0.886577308177948,0.9921984672546387,0.8936375321336761,0.7872738341975333,0.7872778988650904,0.7600678253497245,0.520135650699449,0.5525421228811702,0.7592200084781687,0.5184400169563375,0.5520007001231962,0.589444679949131,0.3874130297280202,0.589444679949131,0.9298431538787622,0.30419285218454517
728,2807,0.5949554896142433,0.9997999668121338,0.843368649482727,0.9993999004364014,0.893836836480228,0.7876753706414978,0.7876881666950278,0.7348452734209411,0.46914623123035337,0.5121258727645744,0.7337855023314964,0.4681215321540197,0.5130087463025065,0.5317931326833404,0.3335367711640943,0.5317931326833404,0.9368376430690971,0.36204370379688766
729,2341,0.49618482407799913,0.9997999668121338,0.9191838502883911,0.9997999668121338,0.9111490815890645,0.8222266357750422,0.822227837013427,0.7032640949554896,0.40973826415579934,0.47367016834268527,0.7047477744807121,0.4061298929056087,0.4708720947217278,0.4520983467571005,0.27126235918610797,0.4520983467571005,0.9559135226791013,0.459050734831964
730,3014,0.638830012717253,0.9997999668121338,0.9191838502883911,0.9937987327575684,0.8998009289980093,0.799584649651629,0.7995853539279647,0.7545570156846121,0.5105161927759029,0.5478136067726721,0.7562526494277236,0.5110612953608993,0.5477188478081273,0.5748198389147944,0.3752521287868165,0.5748198389147944,0.9359898261975413,0.32498109008321496
731,2716,0.5756676557863502,0.9997999668121338,0.8431686162948608,0.9995999336242676,0.8928571428571429,0.7856961575004014,0.785696370558844,0.7261551504874947,0.4510111475523226,0.49822618163388627,0.7261551504874947,0.453572756554718,0.5007612527317387,0.5139889783806698,0.31754609211812546,0.5139889783806698,0.9383213225943197,0.3788681644764731
732,2166,0.45909283594743533,0.9997999668121338,0.9605920910835266,0.9997999668121338,0.920129270544783,0.8401776003480352,0.8402582809746131,0.6958456973293768,0.39429299724108086,0.46811714051452236,0.6899109792284867,0.37706981306952064,0.4489946453703259,0.4224247562526494,0.2503139788186606,0.4224247562526494,0.9633319203052141,0.4977045142921336
733,2617,0.5546841882153455,0.9997999668121338,0.8685737252235413,0.9995999336242676,0.9017959495605655,0.8035884863555457,0.8035943533558836,0.7246714709622721,0.4488269179956871,0.4998098596436405,0.7210682492581603,0.44266680262885777,0.495862425856093,0.5002119542178889,0.308406646083272,0.5002119542178889,0.9455277660025434,0.40158399534267664
734,2746,0.5820262823230182,0.9997999668121338,0.8333666920661926,0.9995999336242676,0.887836853605244,0.7756766821172169,0.7756972559604138,0.7233997456549386,0.4473839957765242,0.4924601125539301,0.7280627384484951,0.4555437327473698,0.5014523647277732,0.5167443832132259,0.31838305880563816,0.5167443832132259,0.9347181008902077,0.3710924703920181
735,2631,0.5576515472657906,0.9997999668121338,0.8635727167129517,0.9995999336242676,0.8981375902698594,0.7962514859804929,0.7962597701475926,0.7227638830012717,0.44634438818400346,0.49641649367257107,0.7212802034760492,0.44170885680692484,0.49380242709888345,0.5008478168715558,0.30784979363303966,0.5008478168715558,0.9431962696057652,0.3972897733983036
736,3700,0.7842306061890632,0.9997999668121338,0.636127233505249,0.9977995753288269,0.8316216216216217,0.663223956726229,0.6632666950085441,0.7575243747350572,0.5152826208077281,0.5294323062097197,0.7626112759643917,0.5250172764790356,0.5360531045601452,0.6521831284442561,0.42783610750142786,0.6521831284442561,0.8679525222551929,0.1794384931773656
737,2943,0.6237812632471387,0.9345869421958923,0.9737947583198547,0.9995999336242676,0.8980632008154944,0.7961253423888873,0.7961319606416434,0.7435353963543875,0.48901011653954246,0.5290830254400604,0.7530733361593895,0.5042330511539755,0.5429037340239241,0.5601949978804578,0.3608351238167515,0.5601949978804578,0.9364137346333192,0.3378682029350366
738,3430,0.7270029673590505,0.9391878247261047,0.8221644163131714,0.9989997744560242,0.8714285714285714,0.7428548697316979,0.7428701507458959,0.7685459940652819,0.537563907398897,0.5584659704673732,0.771513353115727,0.5425406298435249,0.5642950162047083,0.6335311572700296,0.4242329149232914,0.6335311572700296,0.9065281899109793,0.23789741415854182
739,2979,0.6314116150911403,0.9219843745231628,0.9773954749107361,0.9995999336242676,0.8952668680765358,0.7905326739983206,0.7905333866442306,0.7467147096227215,0.4948460591342655,0.5335932485813316,0.7524374735057228,0.5034744741795416,0.5403403499136965,0.5652818991097923,0.3647167047893271,0.5652818991097923,0.933870284018652,0.32998496896674345
740,3194,0.6769817719372615,0.9997999668121338,0.837967574596405,0.9941988587379456,0.8854101440200376,0.7708095043346068,0.7708101088517265,0.758584145824502,0.5186643132240344,0.5489398111898779,0.7632471386180585,0.5249786150483359,0.5538246354618837,0.599406528189911,0.3944059452808254,0.599406528189911,0.9224247562526494,0.28600361583012657
741,2129,0.4512505298855447,0.9997999668121338,0.9699940085411072,0.9997999668121338,0.9229685298262095,0.8459273719893141,0.8459288652220697,0.6905468418821534,0.382377234532532,0.45691290454182765,0.6911827045358203,0.38106010197824847,0.4563131912330632,0.4164900381517592,0.2464685066033952,0.4164900381517592,0.9652395082662145,0.5064784916744502
742,2337,0.4953370072064434,0.9997999668121338,0.9183836579322815,0.9997999668121338,0.9088575096277278,0.8177017012837907,0.8177020007660969,0.7005086901229335,0.40342090035958333,0.46778837501134946,0.7045358202628232,0.4066385399513755,0.4705294219607919,0.45019075879610004,0.26917543157104484,0.45019075879610004,0.9548537515896567,0.4586667508316278
743,2676,0.5671894870707928,0.9997999668121338,0.8289657831192017,0.9997999668121338,0.8845291479820628,0.7690526198190147,0.7690631452570128,0.7193726155150487,0.43925761844865835,0.48726745395253385,0.7168291649003815,0.4331362743257078,0.48046331281450727,0.5016956337431114,0.30443612511601065,0.5016956337431114,0.9345061466723188,0.3828335142389514
744,3002,0.6362865621025858,0.9997999668121338,0.7853570580482483,0.9993999004364014,0.8700866089273818,0.740153841851571,0.7401544989886271,0.7333615938957185,0.46638949430188553,0.5014461275821692,0.7376006782534973,0.47552029222747133,0.5097158667749746,0.5536244171259008,0.3453486724940719,0.5536244171259008,0.917337855023315,0.31646219180148094
745,2736,0.5799067401441289,0.9997999668121338,0.8407681584358215,0.9995999336242676,0.8914473684210527,0.7828945048203987,0.782894713991728,0.7238236540907164,0.4490237386899615,0.4962621161731057,0.7301822806273844,0.4590185433887553,0.5043486878001443,0.5169563374311149,0.3197039029048128,0.5169563374311149,0.937049597286986,0.37449103098993775
746,3034,0.6430690970750318,0.9997999668121338,0.7745549082756042,0.9993999004364014,0.8665128543177324,0.7330152672585032,0.7330281688212064,0.73505722763883,0.4708222278532259,0.5034035452724035,0.7363289529461636,0.4719259882011845,0.5058359057191589,0.5572276388300127,0.3473797725977298,0.5572276388300127,0.9141585417549809,0.3092852154877197
747,2531,0.536456125476897,0.9997999668121338,0.8655731081962585,0.9997999668121338,0.8968787040695377,0.7937283315779499,0.793758326657817,0.7157693938109368,0.43242245285540887,0.48751000625320323,0.7100466299279355,0.4191714291936589,0.4735700062826498,0.4811360746078847,0.2909412749074866,0.4811360746078847,0.9446799491309877,0.415742629461653
748,2986,0.6328952946163628,0.9997999668121338,0.8881776332855225,0.9967993497848511,0.9012056262558606,0.8023968913632678,0.8024114727762964,0.7547689699025011,0.5105931113083142,0.5492282836333378,0.7530733361593895,0.5050571521860537,0.542665344993505,0.5703688003391267,0.37146245837577413,0.5703688003391267,0.9374735057227639,0.3308368259167339
749,3084,0.6536668079694786,0.9997999668121338,0.7701539993286133,0.9993999004364014,0.8664072632944229,0.7328136276388326,0.7328142440326239,0.7371767698177194,0.4750505628765298,0.5074058626099966,0.7418397626112759,0.48299974593185063,0.5138486982972136,0.566341670199237,0.35579654628401197,0.566341670199237,0.9126748622297584,0.3000655930951859
750,3123,0.6619330224671471,0.9997999668121338,0.8615723252296448,0.9937987327575684,0.8892090938200449,0.7784185284252957,0.7784210824199038,0.7579482831708351,0.515966063445976,0.548457660450886,0.7573124205171683,0.5145554030896364,0.5465360656283949,0.5885968630775752,0.38507853350406945,0.5885968630775752,0.9266638406104282,0.3006122307424697
751,2302,0.4879186095803307,0.9997999668121338,0.9249849915504456,0.9997999668121338,0.9122502172024327,0.82448254880853,0.8244937535204259,0.7009325985587114,0.403920083308486,0.47064775825879684,0.7013565069944891,0.4006157165323602,0.466027782008292,0.44510385756676557,0.26603734142231494,0.44510385756676557,0.9571852479864349,0.46714635963566714
752,3132,0.6638406104281476,0.9755951166152954,0.9815962910652161,0.9973995089530945,0.9077266922094508,0.8154533844189016,0.8155014375684734,0.7702416278083933,0.5406169872241107,0.5757810483218253,0.7710894446799491,0.5420511711602891,0.5738362978688649,0.602585841458245,0.4051423139646258,0.602585841458245,0.9387452310300975,0.3051408507512058
753,3206,0.6795252225519288,0.9997999668121338,0.7853570580482483,0.9979996085166931,0.8708671241422333,0.741731836074697,0.7417324133972061,0.751801610852056,0.5040723356393775,0.5323231962618823,0.7522255192878339,0.5039768427758955,0.531854861248519,0.5917761763459093,0.3816990886410206,0.5917761763459093,0.9122509537939805,0.27909094779632404
754,2306,0.4887664264518864,0.9997999668121338,0.921184241771698,0.9997999668121338,0.9098005203816132,0.8195956126553274,0.8196067107511816,0.701780415430267,0.40394706856638074,0.46976582047676013,0.6988130563798219,0.39723292475020455,0.46244155913439483,0.4446799491309877,0.2650760901864403,0.4446799491309877,0.9559135226791013,0.4651205712506255
755,3417,0.7242475625264942,0.8215643167495728,0.9673934578895569,0.9993999004364014,0.8510389230318993,0.702084505594738,0.7021279223632666,0.7530733361593895,0.5067361197487728,0.5287918800804496,0.7554048325561679,0.5102499387876739,0.5292698088265649,0.6163628656210258,0.3985834746978173,0.6163628656210258,0.8921153030945316,0.2346760574108735
756,3333,0.7064434082238237,0.9997999668121338,0.8409681916236877,0.981796383857727,0.8763876387638764,0.752775611347438,0.752777779778376,0.7623993217465027,0.5259219726116591,0.5515954399237784,0.7693938109368377,0.537696928825351,0.5610554907552167,0.619118270453582,0.41111162201881307,0.619118270453582,0.9126748622297584,0.25726936831029434
757,2749,0.582662144976685,0.9997999668121338,0.8367673754692078,0.9995999336242676,0.888323026555111,0.7766457279948763,0.776650866645096,0.7272149215769393,0.45404565574500094,0.4987003356554951,0.7253073336159389,0.4510053348623168,0.4972329302270927,0.5175922000847817,0.31927810629656633,0.5175922000847817,0.9349300551080967,0.3707308264703293
758,3120,0.6612971598134803,0.9997999668121338,0.7317463159561157,0.9995999336242676,0.8548076923076923,0.7096089410267978,0.7096102532353815,0.7335735481136074,0.4670697167344856,0.497069020389163,0.7356930902924969,0.47146121285286186,0.5004236148157873,0.5652818991097923,0.35053753077467553,0.5652818991097923,0.903984739296312,0.28952579319789995
759,3434,0.7278507842306062,0.9997999668121338,0.9765953421592712,0.9315863251686096,0.877693651718113,0.7553852290859356,0.7554590350398774,0.7778719796523951,0.5563061430038989,0.5787942885269631,0.7719372615515049,0.5432940468616404,0.5639638684179666,0.638830012717253,0.43218838797019155,0.638830012717253,0.9109792284866469,0.23886363900085994
760,3377,0.7157693938109368,0.8751750588417053,0.975195050239563,0.9977995753288269,0.8756292567367486,0.7512654711565173,0.7513181750497108,0.7679101314116151,0.5368891438713813,0.561702635026298,0.7698177193726156,0.5385878075287011,0.5600976716988924,0.6267486222975838,0.4187244593479924,0.6267486222975838,0.9109792284866469,0.24888063443916486
761,3224,0.6833403984739296,0.9997999668121338,0.7383476495742798,0.9991998672485352,0.8594913151364765,0.718982630272953,0.7189860888819767,0.7456549385332768,0.4913098770665536,0.5175800675024317,0.7456549385332768,0.4913098770665536,0.5183528515731058,0.5873251377702416,0.3731487443657438,0.5873251377702416,0.903984739296312,0.27216617736623483
762,3044,0.6451886392539211,0.9997999668121338,0.7771553993225098,0.9993999004364014,0.866622864651774,0.733246305076346,0.7332520027329463,0.7325137770241628,0.46646338786101504,0.4998531264696684,0.7405680373039424,0.4797190851798963,0.5121622151035619,0.5591352267910131,0.34917871402471906,0.5591352267910131,0.913946587537092,0.30748763786076083
763,3540,0.7503179313268334,0.85317063331604,0.8613722920417786,0.9985997080802917,0.8610169491525423,0.7220288408962722,0.7220583435039011,0.7725731242051717,0.5456725121322084,0.5639888132572914,0.7691818567189487,0.5378228757392681,0.5549585495174207,0.6460364561254769,0.4335115588213852,0.6460364561254769,0.8957185247986434,0.21498049302706546
764,2271,0.48134802882577366,0.9997999668121338,0.9291858077049255,0.9997999668121338,0.9119330691325407,0.8238523058594122,0.8238638092243075,0.7011445527766003,0.4022891055532005,0.46946700445641976,0.695421788893599,0.3908435777871979,0.4581726351654506,0.43895718524798644,0.2611304954640614,0.43895718524798644,0.9576091564222128,0.47297588388455425
765,2592,0.5493853327681221,0.9997999668121338,0.8745748996734619,0.9995999336242676,0.9027777777777778,0.8055339046783163,0.8055425394333089,0.7219160661297159,0.4453001993508863,0.49883590977369446,0.7206443408223824,0.4397749847067801,0.49260931287652,0.49597286986011024,0.3050714885292302,0.49597286986011024,0.9465875370919882,0.40680490791766755
766,2710,0.5743959304790165,0.9997999668121338,0.8221644163131714,0.9997999668121338,0.8793357933579335,0.7586723753574967,0.7586775405592543,0.7164052564646036,0.4333201792639921,0.47897046220789236,0.7193726155150487,0.43823695836179627,0.4841716942832282,0.5050869012293344,0.3056781400733263,0.5050869012293344,0.9306909707503179,0.37424889212859913
767,3320,0.7036880033912675,0.9997999668121338,0.8705741167068481,0.9765953421592712,0.880722891566265,0.7614496787503469,0.7614944463862446,0.7676981771937261,0.536332208475689,0.5629302338937024,0.768122085629504,0.5353142789235011,0.5591458165895227,0.6197541331072488,0.41334595716307604,0.6197541331072488,0.9160661297159813,0.26096875845901624
768,2371,0.5025434506146672,0.9997999668121338,0.9053810834884644,0.9997999668121338,0.9097427245887811,0.819437752261681,0.8194482530808488,0.7083509961848241,0.41730459502290235,0.47856833267863275,0.7034760491733786,0.4063141257597501,0.47088432693317095,0.45718524798643495,0.27500790526403585,0.45718524798643495,0.9546417973717677,0.4525574766023462
769,2423,0.5135650699448919,0.9997999668121338,0.8885776996612549,0.9997999668121338,0.9050763516302105,0.8101163173421123,0.8101439268842981,0.7081390419669351,0.41888558389123426,0.4799924793696607,0.7079270877490462,0.41316299840360654,0.47233791770880773,0.46481559983043663,0.27988480042787584,0.46481559983043663,0.9512505298855447,0.44026075179977386
770,2694,0.5710046629927935,0.9997999668121338,0.8513702750205994,0.9995999336242676,0.8956941351150706,0.7913613626028361,0.7913668159880999,0.7244595167443832,0.4508807091297194,0.49896583793945254,0.7274268757948283,0.45282823868415045,0.5014967565677203,0.5114455277660025,0.31619568277939575,0.5114455277660025,0.940440864773209,0.38424860734906807
771,3354,0.7108944467994913,0.8277655243873596,0.9737947583198547,0.9993999004364014,0.8559928443649374,0.7119774955916065,0.7119928133155901,0.7505298855447223,0.5014974594089843,0.525469121658757,0.7556167867740569,0.5108237643157582,0.5320418478702145,0.6085205595591352,0.3926434843530604,0.6085205595591352,0.8976261127596439,0.2474722848058022
772,2725,0.5775752437473506,0.9997999668121338,0.8407681584358215,0.9995999336242676,0.8902752293577981,0.7805337008815284,0.7805355932210339,0.7240356083086054,0.45002015363317815,0.4971397066907862,0.7267910131411615,0.4515972883133765,0.49759368102802104,0.5142009325985587,0.3169242116126704,0.5142009325985587,0.9366256888512081,0.3760742967592394
773,2975,0.6305637982195845,0.9997999668121338,0.7711542248725891,0.9995999336242676,0.8642016806722689,0.728401366693181,0.7284040003278136,0.72509537939805,0.45148298016257105,0.48722992270453763,0.7342094107672743,0.46717073924600944,0.5013418809422479,0.5449342941924544,0.3354002677151323,0.5449342941924544,0.9143704959728699,0.31926738647981445
774,2760,0.5849936413734633,0.9997999668121338,0.8365672826766968,0.9995999336242676,0.8891304347826087,0.7782411902757596,0.7782411902757597,0.7272149215769393,0.45584672537459864,0.5009720955692972,0.7280627384484951,0.4546673054653504,0.49979988857199836,0.5201356506994489,0.32173275403672297,0.5201356506994489,0.9351420093259856,0.3689947840831598
775,3348,0.7096227214921577,0.9997999668121338,0.7849569916725159,0.9929986000061035,0.8646953405017921,0.7293920329444845,0.72940257463366,0.7573124205171683,0.5154622863866332,0.5397583368758627,0.7602797795676134,0.5197343302877837,0.5420676652533175,0.6136074607884697,0.40111928658883717,0.6136074607884697,0.903984739296312,0.25108787971332236
776,3312,0.701992369648156,0.9997999668121338,0.7113422751426697,0.9991998672485352,0.8508454106280193,0.7016891895587716,0.7016897013105288,0.7456549385332768,0.4916924175297522,0.5151302314529674,0.7469266638406105,0.4934666610797728,0.5169220866492928,0.5972869860110216,0.3794879519239874,0.5972869860110216,0.8952946163628657,0.25355842461699774
777,2832,0.6002543450614667,0.9997999668121338,0.8093618750572205,0.9995999336242676,0.8774717514124294,0.7549185675551113,0.7549232749003707,0.7240356083086054,0.4480712166172107,0.49052653316451755,0.7291225095379398,0.45824501907587956,0.4982357792286731,0.526706231454006,0.3237431859479104,0.526706231454006,0.9264518863925392,0.3507655199584234
778,3079,0.652607036880034,0.9997999668121338,0.9605920910835266,0.9881976246833801,0.899642741149724,0.7992780506946812,0.7993159956554402,0.7600678253497245,0.521746621281583,0.5578809852395394,0.761551504874947,0.5214733185368945,0.554659672348211,0.5871131835523526,0.38712383525265076,0.5871131835523526,0.9345061466723188,0.31252955759737133
779,3056,0.6477320898685884,0.9997999668121338,0.7727545499801636,0.9993999004364014,0.8645287958115183,0.7290584039427941,0.7290683963912048,0.7356930902924969,0.4709916735767295,0.5027905985953308,0.7365409071640525,0.47347541524653874,0.5063699941150073,0.5599830436625689,0.34921673334250247,0.5599830436625689,0.9122509537939805,0.3045457521489494
780,3226,0.6837643069097075,0.8703740835189819,0.9953990578651428,0.9991998672485352,0.8791072535647861,0.7582133919501323,0.7582157233604404,0.7573124205171683,0.5155962805868896,0.5444267077516486,0.7611275964391692,0.5212900103193191,0.5485563050630736,0.6011021619330225,0.3938783548462626,0.6011021619330225,0.917337855023315,0.2780050916317637
781,3283,0.6958456973293768,0.8691738247871399,0.9699940085411072,0.9991998672485352,0.8735912275357904,0.7471877327010513,0.7472189294650591,0.761339550657058,0.5227412792066128,0.5493993511637238,0.758584145824502,0.5171066813007724,0.5421805622928634,0.6078846969054684,0.3986679381839762,0.6078846969054684,0.9120389995760916,0.265706530630322
782,2607,0.5525646460364562,0.9997999668121338,0.843368649482727,0.9997999668121338,0.890295358649789,0.7805790625430395,0.7805790625430394,0.7138618058499364,0.42965330034212035,0.4809885187188289,0.7174650275540483,0.43297676348442965,0.4835846529065902,0.49194573972022043,0.29797894615826453,0.49194573972022043,0.9393810936837643,0.3983496189295686
783,3011,0.6381941500635863,0.9997999668121338,0.8417683243751526,0.9985997080802917,0.8933909000332115,0.786776367240282,0.7867807065987102,0.748410343365833,0.4981889963450182,0.5348808487079008,0.7537091988130564,0.5060379371992543,0.5423223505953196,0.5701568461212378,0.36870020889805016,0.5701568461212378,0.9319626960576516,0.3232340539119737
784,3616,0.7664264518863926,0.8789758086204529,0.8431686162948608,0.9917983412742615,0.8581305309734514,0.7162558538229885,0.7162875191459235,0.7761763459092836,0.5518468679163819,0.568124107596995,0.7727850784230607,0.5460466345295997,0.5610234111226874,0.6576939381093684,0.4449993954376667,0.6576939381093684,0.8912674862229758,0.200436592864083
785,2765,0.586053412462908,0.9997999668121338,0.8351670503616333,0.9995999336242676,0.8867992766726944,0.7735917124329987,0.7735967721013052,0.7236116998728275,0.44962423664682105,0.49553637984784793,0.7297583721916067,0.45712178568392403,0.5005631466983078,0.519711742263671,0.32062971106745064,0.519711742263671,0.933658329800763,0.3670875344090234
786,3621,0.7674862229758372,0.9997999668121338,0.729945957660675,0.9765953421592712,0.8461750897542115,0.692354050998009,0.6923921780589006,0.7638830012717253,0.5289320581874917,0.5453561476906064,0.7674862229758372,0.5338289831570692,0.547414033979996,0.6494277236116999,0.4311315810000357,0.6494277236116999,0.8819415006358626,0.19674736614251165
787,3447,0.7306061890631623,0.9997999668121338,0.9773954749107361,0.9271854162216187,0.8769944879605454,0.7539921851303368,0.7540333080064571,0.778295888088173,0.5566934242063241,0.5783755851208667,0.7725731242051717,0.5450427464876703,0.5656641541910679,0.6407376006782535,0.4339626647988,0.6407376006782535,0.9101314116150911,0.23625688728229188
788,3418,0.7244595167443832,0.9997999668121338,0.7037407159805298,0.9985997080802917,0.8504973668812171,0.7009836768332791,0.7009847569468336,0.7513777024162781,0.503949694879012,0.5247384400813658,0.7564646036456125,0.5117093759497199,0.5318215643294866,0.6161509114031369,0.39811754867124854,0.6161509114031369,0.8916913946587537,0.2343464554780802
789,2329,0.4936413734633319,0.9997999668121338,0.9183836579322815,0.9997999668121338,0.9089738085015028,0.8179303976895597,0.817935223978791,0.701780415430267,0.4048239359146848,0.468645497880344,0.701992369648156,0.402688120824067,0.4678080303691179,0.4487070792708775,0.2680338008450032,0.4487070792708775,0.9550657058075456,0.4602667292306253
790,3358,0.7117422636710471,0.9997999668121338,0.8407681584358215,0.9803960919380188,0.8758189398451459,0.7516378796902918,0.7516604108477573,0.7676981771937261,0.5360766231578056,0.5606684104045572,0.7672742687579482,0.5338650257948887,0.5567202805260332,0.6233573548113608,0.41526818032247453,0.6233573548113608,0.9116150911403137,0.25246158503378513
791,2910,0.6167867740568037,0.9997999668121338,0.7881576418876648,0.9995999336242676,0.8711340206185567,0.7422680412371134,0.7422766315384582,0.7261551504874947,0.453473401229826,0.49266472304686054,0.731665960152607,0.46220499097820716,0.49870334270763295,0.5373039423484527,0.330991666393851,0.5373039423484527,0.920517168291649,0.333830078270104
792,3782,0.801610852055956,0.9997999668121338,0.6733346581459045,0.9701940417289734,0.8328926493918561,0.6657909065054486,0.6658147392202373,0.7674862229758372,0.5352495483728222,0.5467213881234683,0.7662144976685036,0.5321571110140575,0.5423530077988171,0.6676557863501483,0.44535191900955695,0.6676557863501483,0.8660449342941925,0.16523686304170782
793,2681,0.5682492581602374,0.9997999668121338,0.8319664001464844,0.9997999668121338,0.8836255128683327,0.7672469780050074,0.7672683283446016,0.7166172106824926,0.43519367642726753,0.48389777498478465,0.7193726155150487,0.436781870358609,0.482840446583702,0.5021195421788893,0.30451102764677634,0.5021195421788893,0.933870284018652,0.38150597068944336
794,2732,0.5790589232725731,0.9997999668121338,0.8635727167129517,0.9993999004364014,0.8993411420204978,0.7986531495653608,0.7986550761876813,0.7325137770241628,0.4661534044744331,0.5133368180698936,0.7299703264094956,0.45876420570938736,0.5063243678852507,0.5207715133531158,0.3254619720689581,0.5207715133531158,0.9417125900805426,0.378569628667382
795,2510,0.5320050869012294,0.9997999668121338,0.8717743754386902,0.9997999668121338,0.8988047808764941,0.797606477710173,0.7976318001263526,0.7155574395930479,0.43066390215364764,0.4866922743246356,0.708774904620602,0.41801248091099347,0.4736262668704617,0.4781687155574396,0.289056428241357,0.4781687155574396,0.9461636286562103,0.42063606531905445
796,2804,0.5943196269605765,0.9997999668121338,0.8513702750205994,0.9993999004364014,0.895506419400856,0.7910024187155879,0.7910122792237289,0.7348452734209411,0.47040848463640156,0.5138942681446305,0.735269181856719,0.46979825675670084,0.5147760528894716,0.5322170411191183,0.334429553744331,0.5322170411191183,0.9378974141585418,0.3632893782817377
797,2998,0.63543874523103,0.9997999668121338,0.9637927412986755,0.9917983412742615,0.9029352901934623,0.805875763942323,0.8059275903821577,0.7543450614667232,0.5102127645090693,0.550136026818652,0.7577363289529462,0.5139791927619349,0.5498011710769436,0.5737600678253497,0.37528005045220914,0.5737600678253497,0.9383213225943197,0.3291752223681126
798,3267,0.6924544298431539,0.9997999668121338,0.7889577746391296,0.99579918384552,0.8714416896235078,0.7428822952047193,0.7428828520260663,0.7532852903772785,0.5080406556648649,0.535346429347106,0.7611275964391692,0.5208133829427789,0.5459171261742226,0.6034336583298008,0.39341391299232936,0.6034336583298008,0.9109792284866469,0.268008031293707
799,2425,0.5139889783806698,0.9997999668121338,0.8913782835006714,0.9997999668121338,0.9030927835051547,0.8061518449718196,0.8061521192395403,0.7055955913522679,0.4140492934133878,0.47413693906817667,0.708774904620602,0.41461620052617015,0.4740615046570577,0.4641797371767698,0.27881508301535746,0.4641797371767698,0.9501907587961,0.43891304632838485
800,3258,0.6905468418821534,0.9997999668121338,0.8113622665405273,0.9935986995697021,0.8723143032535298,0.744623313508588,0.744628364648378,0.7556167867740569,0.5123770803188495,0.5397147955016309,0.758584145824502,0.5160176675370985,0.541774129812295,0.6023738872403561,0.3926762154513446,0.6023738872403561,0.9118270453582026,0.26994041601317365
801,3643,0.7721492157693938,0.9997999668121338,0.6513302326202393,0.9971994161605835,0.8358495745264891,0.6716968484606998,0.67171668958895,0.7566765578635015,0.5138844910862824,0.5291978674383335,0.7619754133107249,0.5234591183994501,0.5362173672916885,0.6454005934718101,0.4224207648337908,0.6454005934718101,0.8732513777024162,0.190448981054679
802,3139,0.6653242899533701,0.9997999668121338,0.8467693328857422,0.9949989914894104,0.8904109589041096,0.7807867442705553,0.7808025980350456,0.7600678253497245,0.5210562063800751,0.5518077079729239,0.7594319626960576,0.5178753972065397,0.550734630355923,0.5924120389995761,0.3892036096356858,0.5924120389995761,0.927087749046206,0.29799891990453353
803,3001,0.6360746078846969,0.9997999668121338,0.9833966493606567,0.9897979497909546,0.9050316561146284,0.8100651048635333,0.8100868725667084,0.7541331072488342,0.510160915622674,0.550113477409443,0.7611275964391692,0.5204109114832359,0.5563593959020168,0.5756676557863502,0.3777829013806719,0.5756676557863502,0.9395930479016532,0.3293640003282783
804,3089,0.6547265790589233,0.9997999668121338,0.7375475168228149,0.9995999336242676,0.8565878925218517,0.713141062258523,0.7131412117701281,0.7289105553200509,0.46083642199619984,0.4925126734884088,0.7380245866892751,0.47297989036365656,0.5025002711401737,0.5608308605341247,0.3470369880049049,0.5608308605341247,0.9061042814752014,0.29575703198772707
805,3003,0.6364985163204748,0.9997999668121338,0.8171634078025818,0.9991998672485352,0.8817848817848818,0.7635498627630375,0.7635540969834714,0.7418397626112759,0.48500262941960265,0.5204592986672444,0.7441712590080543,0.4869727566894767,0.5228976690693331,0.5612547689699025,0.3564195474022012,0.5612547689699025,0.9247562526494277,0.32053011281497934
806,3171,0.672106824925816,0.9997999668121338,0.7375475168228149,0.9993999004364014,0.8587196467991169,0.717440839135914,0.7174499720026752,0.738448495125053,0.4782067053616256,0.5076749567099241,0.7437473505722764,0.48621339242655787,0.5131988370275695,0.5771513353115727,0.36313236993144093,0.5771513353115727,0.9050445103857567,0.28156831148754424
807,2779,0.5890207715133531,0.9997999668121338,0.832566499710083,0.9995999336242676,0.8870097157250809,0.7740188169606438,0.7740196187632231,0.7253073336159389,0.4514760604418671,0.4961699437746847,0.7306061890631623,0.46036756621333863,0.5040404847906669,0.5224671470962272,0.3231196856320313,0.5224671470962272,0.9334463755828741,0.3645425686288537
808,3603,0.7636710470538364,0.9997999668121338,0.6697339415550232,0.99579918384552,0.8390230363585901,0.6780455519001221,0.6780459697517903,0.758584145824502,0.5170712699300816,0.5321233893084042,0.7592200084781687,0.5185362252521698,0.533674964612131,0.6407376006782535,0.4188236793771181,0.6407376006782535,0.8770665536244171,0.19828543568033663
809,3526,0.7473505722763883,0.9997999668121338,0.6775354743003845,0.998799741268158,0.8437322745320477,0.6874579124308301,0.6874606772871501,0.7571004662992794,0.5147154411562761,0.5321792550282205,0.7566765578635015,0.5128260987277791,0.5298181240267761,0.6305637982195845,0.4101472072370615,0.6305637982195845,0.8832132259431963,0.21316847631246316
810,3016,0.6392539211530309,0.9997999668121338,0.7817563414573669,0.9993999004364014,0.8690318302387268,0.7380588226499127,0.7380589849334567,0.73505722763883,0.4709980452716239,0.5053210282990197,0.7367528613819415,0.47261231935319775,0.5064171306929733,0.5555320050869013,0.346723278084773,0.5555320050869013,0.9162780839338703,0.3134998251518255
811,3432,0.7274268757948283,0.9997999668121338,0.7419483661651611,0.9929986000061035,0.8554778554778555,0.7109571833321956,0.7109649094533239,0.7579482831708351,0.5163457269406426,0.537369780542638,0.7592200084781687,0.5179965469738718,0.53768927350088,0.622297583721916,0.40639774789875144,0.622297583721916,0.8948707079270878,0.23318027175593947
812,3110,0.6591776176345909,0.9997999668121338,0.7571514248847961,0.9993999004364014,0.862700964630225,0.7253962509951508,0.7254000011211674,0.7371767698177194,0.4754014394197128,0.5058754163441869,0.7409919457397203,0.48092089921913905,0.5113516752431694,0.5686731665960153,0.3566113868793924,0.5686731665960153,0.9094955489614244,0.29402779803420975
813,3028,0.6417973717676981,0.9997999668121338,0.7523504495620728,0.9995999336242676,0.8603038309114928,0.7205991293672338,0.720600544125699,0.7295464179737177,0.45892715619150715,0.491996565563296,0.7329376854599406,0.46603618717997497,0.4987037007202405,0.5521407376006783,0.34051063861315534,0.5521407376006783,0.91034336583298,0.3081630933108145
814,3345,0.7089868588384909,0.9997999668121338,0.7599520087242126,0.9959992170333862,0.8633781763826607,0.7267503207231388,0.7267514899148169,0.7598558711318355,0.5194779090833744,0.5420263259286353,0.7554048325561679,0.5110542749967895,0.5351321868507513,0.6121237812632472,0.3991166243120051,0.6121237812632472,0.9031369224247563,0.2512543951194135
815,3438,0.7286986011021619,0.9505901336669922,0.8345668911933899,0.9969993829727173,0.8757998836532868,0.751582617453821,0.751585797238477,0.7740568037303942,0.5486694088411256,0.5695727746730588,0.7736328952946163,0.5466770691374453,0.5684649563281292,0.6381941500635863,0.4307952246208682,0.6381941500635863,0.9094955489614244,0.2376057335897005
816,2631,0.5576515472657906,0.9997999668121338,0.8657731413841248,0.9995999336242676,0.9015583428354238,0.8030889503619755,0.8031003234815851,0.7263671047053837,0.4528348938761981,0.5027547014174493,0.7214921576939382,0.4428778942805103,0.4960055242889921,0.5027554048325562,0.31050530506655605,0.5027554048325562,0.9451038575667656,0.3988029380028676
817,3467,0.7348452734209411,0.9997999668121338,0.6891378164291382,0.9989997744560242,0.8465532160369196,0.6930740288980117,0.6930855635496757,0.7532852903772785,0.5076358442230041,0.5261739659513829,0.7560406952098346,0.510940666989559,0.5302282720313862,0.6220856295040271,0.4025401118798097,0.6220856295040271,0.887240356083086,0.22446758653289245
818,3199,0.6780415430267063,0.9997999668121338,0.8253650665283203,0.9951990246772766,0.8818380743982495,0.7636760333317829,0.7636766303280309,0.7594319626960576,0.5188639253921152,0.5480035489601023,0.758372191606613,0.5167443832132259,0.5458480791661005,0.5979228486646885,0.3916947250280584,0.5979228486646885,0.9198813056379822,0.283915225733561
819,3127,0.6627808393387028,0.9997999668121338,0.7477495670318604,0.9993999004364014,0.8615286216821234,0.7230435628371081,0.723043710741727,0.7369648155998304,0.47570464211947544,0.5061881838659446,0.7422636710470538,0.482729264992732,0.5118812088470347,0.5710046629927935,0.358355193007162,0.5710046629927935,0.9082238236540907,0.2905239586893299
820,3002,0.6362865621025858,0.9997999668121338,0.7873574495315552,0.9993999004364014,0.8724183877415057,0.744836322462924,0.7448378101610628,0.7376006782534973,0.47487598969546163,0.5098393386132211,0.7363289529461636,0.4729814160415653,0.5077097917676993,0.5551080966511234,0.3475273778618656,0.5551080966511234,0.9188215345485375,0.31731029109038233
821,3151,0.6678677405680373,0.9997999668121338,0.8481696248054504,0.9939988255500793,0.8867026340844176,0.7733800014384005,0.7733876367275072,0.755192878338279,0.5122582342879699,0.5434738947555706,0.761339550657058,0.5207403188059112,0.5517019292020908,0.5922000847816872,0.3877011975649246,0.5922000847816872,0.9243323442136498,0.29450254930273045
822,3466,0.7346333192030522,0.9997999668121338,0.7263452410697937,0.9941988587379456,0.8519907674552799,0.7039718752486939,0.703977618501397,0.7611275964391692,0.5223614514889101,0.5414506150312414,0.7560406952098346,0.5119703645920861,0.531340495996173,0.625900805426028,0.40870904216242876,0.625900805426028,0.8912674862229758,0.2260899620292519
823,2910,0.6167867740568037,0.9997999668121338,0.8171634078025818,0.9993999004364014,0.8810996563573883,0.7621975154569489,0.7622039962201156,0.7342094107672743,0.46807241600235355,0.5066222943252453,0.7359050445103857,0.4721523199560958,0.5113131972404281,0.5434506146672319,0.33987059801551406,0.5434506146672319,0.9266638406104282,0.3376490416901564
824,3250,0.688851208139042,0.9997999668121338,0.7793558835983276,0.9971994161605835,0.8676923076923077,0.7353853168483908,0.7353942286147871,0.7524374735057228,0.505593251421236,0.5328577363117359,0.7541331072488342,0.5075527037236057,0.5332171211754769,0.5977108944467995,0.3863572135182319,0.5977108944467995,0.9088596863077575,0.2699814132455082
825,3735,0.7916490038151759,0.7557511329650879,0.9683936834335327,0.998799741268158,0.8350736278447122,0.6701606618462951,0.6702160056100469,0.7657905892327257,0.5320455270471454,0.5450637657894938,0.764730818143281,0.5290138301565404,0.5398580825796491,0.6610852055955914,0.43905541646931456,0.6610852055955914,0.8694362017804155,0.1739884222491208
826,2888,0.6121237812632472,0.9997999668121338,0.7949590086936951,0.9995999336242676,0.8729224376731302,0.7458448753462603,0.745866516898149,0.7259431962696058,0.452864080935276,0.4911745567878981,0.7306061890631623,0.46022436875472,0.49947738204698294,0.5343365832980076,0.3289448929821596,0.5343365832980076,0.9222128020347605,0.33858585437512256
827,3059,0.6483679525222552,0.9997999668121338,0.7741548418998718,0.9993999004364014,0.8656423667865315,0.7312732751513772,0.7312734314617938,0.7354811360746079,0.47236175230628635,0.5051276133120093,0.738660449342942,0.4758985898357395,0.5078246592483662,0.5612547689699025,0.35077714878833016,0.5612547689699025,0.9128868164476474,0.30438759781662905
828,2868,0.6078846969054684,0.9997999668121338,0.8017603754997253,0.9995999336242676,0.8741283124128313,0.7482576041984786,0.7482723414776586,0.7265790589232726,0.453428315664541,0.49237613313236683,0.7282746926663841,0.4562759053174693,0.4965324736480747,0.5313692242475625,0.32673360241189675,0.5313692242475625,0.9234845273420941,0.3427590881652688
829,3049,0.6462484103433659,0.9997999668121338,0.8625724911689758,0.9965993165969849,0.8960314857330273,0.7920618307185079,0.7920701806313976,0.7539211530309453,0.5091648110396738,0.5457061466792709,0.7579482831708351,0.5145839523459534,0.548827004991916,0.5790589232725731,0.37810956071260676,0.5790589232725731,0.9328105129292072,0.31697256246045413
830,2429,0.5148367952522255,0.9997999668121338,0.8867773413658142,0.9997999668121338,0.9048991354466859,0.8097856652513284,0.8097881361054855,0.7106824925816023,0.4214830820674819,0.48101647918461243,0.7062314540059347,0.4123411496751817,0.47254563745154143,0.4658753709198813,0.28071854096458837,0.4658753709198813,0.9510385756676558,0.4390237645268046
831,3387,0.7178889359898262,0.8799759745597839,0.9977995753288269,0.9959992170333862,0.8774726896958961,0.7549386503227926,0.7549608957634686,0.7725731242051717,0.5456858855196929,0.5691382848812615,0.7693938109368377,0.5382316624809449,0.5606778863478333,0.6299279355659178,0.4227108572331997,0.6299279355659178,0.9120389995760916,0.24754475412997834
832,2864,0.6070368800339127,0.9997999668121338,0.8031606078147888,0.9995999336242676,0.8756983240223464,0.7513962843450838,0.7513970171947746,0.7244595167443832,0.4503886456785515,0.4914021225355407,0.731665960152607,0.46190237756204966,0.5006928941917289,0.5315811784654515,0.32745395152199736,0.5315811784654515,0.9245442984315387,0.3441171455568949
833,2605,0.5521407376006783,0.9997999668121338,0.8429685831069946,0.9997999668121338,0.891746641074856,0.7834553407038872,0.7834636562428412,0.7151335311572701,0.4330273053893502,0.48504561616851377,0.7174650275540483,0.43208829274151234,0.48255099510000177,0.4923696481559983,0.2987521391125185,0.4923696481559983,0.9402289105553201,0.3993769929188577
834,2740,0.5807545570156846,0.9997999668121338,0.8397679328918457,0.9995999336242676,0.8905109489051095,0.7810203810884726,0.7810503440500013,0.72509537939805,0.4497012642782797,0.4950023346477344,0.728486646884273,0.4574549164147286,0.5042152639442818,0.5171682916490038,0.3195933565858484,0.5171682916490038,0.9364137346333192,0.3733426572561057
835,2830,0.5998304366256888,0.9997999668121338,0.8123624920845032,0.9995999336242676,0.8798586572438163,0.7597072334066383,0.7597193765245901,0.7259431962696058,0.4540031200466128,0.4967425151382918,0.7297583721916067,0.45738622064354334,0.4977590974487982,0.5277660025434506,0.3254497545381658,0.5277660025434506,0.9279355659177617,0.35209265470036566
836,2896,0.6138194150063586,0.9997999668121338,0.8153630495071411,0.9993999004364014,0.880524861878453,0.7610492678971718,0.7610492678971718,0.7312420517168292,0.46327661921609853,0.503177819129896,0.7359050445103857,0.47103244731585286,0.5097039156005783,0.5404832556167868,0.3370046051645669,0.5404832556167868,0.9266638406104282,0.34004160626166624
837,2597,0.5504451038575667,0.9997999668121338,0.8733747005462646,0.9995999336242676,0.9010396611474779,0.8019886900521886,0.8020003543218075,0.7212802034760492,0.4448188901013133,0.49635872446564255,0.7202204323866045,0.43801473309995187,0.4920347995104513,0.49597286986011024,0.3045169436917049,0.49597286986011024,0.9455277660025434,0.40506679128736767
838,3099,0.6568461212378126,0.9997999668121338,0.7613522410392761,0.9993999004364014,0.8631816715069377,0.7263659358101903,0.7263810626305117,0.7354811360746079,0.4715745560888613,0.5023554767395971,0.741627808393387,0.48265096088300596,0.5135519672546995,0.5669775328529038,0.3552129861895773,0.5669775328529038,0.9101314116150911,0.29620413865403394
839,2726,0.5777871979652395,0.9997999668121338,0.8401680588722229,0.9995999336242676,0.8921496698459281,0.7842878444503061,0.7842886888746741,0.7227638830012717,0.44816502833956545,0.4956081459038194,0.7303942348452734,0.4581410450418694,0.5041770872712676,0.5154726579058924,0.31860334176212024,0.5154726579058924,0.9376854599406528,0.3766770119400358
840,3304,0.7002967359050445,0.9997999668121338,0.9177835583686829,0.9705941081047058,0.8828692493946732,0.7657323182725597,0.7657941969526101,0.768334039847393,0.5380123141195252,0.5653665682435243,0.7679101314116151,0.5344541304567626,0.5588225853446431,0.6182704535820263,0.41258408945576464,0.6182704535820263,0.9179737176769818,0.2645987958126469
841,2824,0.5985587113183553,0.9997999668121338,0.8141628503799438,0.9995999336242676,0.8778328611898017,0.7556583691297117,0.7556676557210197,0.7248834251801611,0.45078191393762995,0.49190844077768153,0.7274268757948283,0.45381838896198506,0.49577942233764943,0.5254345061466723,0.32273505838520716,0.5254345061466723,0.9268757948283171,0.35239835504312944
842,2544,0.5392115303094531,0.9997999668121338,0.8615723252296448,0.9997999668121338,0.8977987421383647,0.7955877562801816,0.7955916904075285,0.7151335311572701,0.4307073656199248,0.4843618486654278,0.7138618058499364,0.4272715942788484,0.48237240752517313,0.4841034336583298,0.2936700016115005,0.4841034336583298,0.9448919033488766,0.41369530848003494
843,3115,0.6602373887240356,0.9997999668121338,0.8375675082206726,0.9965993165969849,0.8886035313001606,0.7771938594095429,0.7771940196214762,0.7575243747350572,0.5155295737975198,0.5475793490363267,0.7556167867740569,0.510732602254684,0.5435997463861925,0.5866892751165749,0.38300177639905514,0.5866892751165749,0.9264518863925392,0.3019142561835857
844,2402,0.5091140313692243,0.9997999668121338,0.9015803337097168,0.9997999668121338,0.9071606994171524,0.8143074950790166,0.8143100359464214,0.7104705383637134,0.42058217359048045,0.4812686600218892,0.7041119118270454,0.40859589015265113,0.47045289300616094,0.46184824077999154,0.27808025668253256,0.46184824077999154,0.9527342094107673,0.44531245863716085
845,2627,0.5568037303942348,0.9997999668121338,0.8431686162948608,0.9997999668121338,0.8903692424819185,0.7807153208509651,0.7807153208509652,0.7195845697329377,0.43948098205147046,0.4890019296852178,0.7151335311572701,0.4299416150158297,0.4808748457014265,0.4957609156422213,0.30121545103923153,0.4957609156422213,0.9389571852479864,0.3946083268396972
846,2764,0.5858414582450191,0.9997999668121338,0.8319664001464844,0.9995999336242676,0.8853111432706223,0.7706222865412446,0.770632172070362,0.7255192878338279,0.45113424703607774,0.49499572778352946,0.7259431962696058,0.4517894562030893,0.49701298306583075,0.5186519711742263,0.31924399878672616,0.5186519711742263,0.9328105129292072,0.366659172096396
847,3215,0.6814328105129293,0.9997999668121338,0.7285457253456116,0.9993999004364014,0.8572317262830482,0.7144587286405432,0.7144621848711951,0.7412038999576092,0.4824781062796585,0.5094115643741193,0.7456549385332768,0.4912415840452441,0.5178232633023934,0.5841458245019076,0.36923362907646207,0.5841458245019076,0.9027130139889784,0.27308590178114067
848,2560,0.5426027977956761,0.9997999668121338,0.8861772418022156,0.9995999336242676,0.905078125,0.8101050210078646,0.8101250577392298,0.7185247986434931,0.4394890053854825,0.4932947545763128,0.7210682492581603,0.4395770278218154,0.4952880863874161,0.4910979228486647,0.3015773565399419,0.4910979228486647,0.9484951250529886,0.41398020215133524
849,3126,0.6625688851208139,0.9997999668121338,0.7709541916847229,0.9991998672485352,0.8662827895073576,0.7325691915110999,0.7325985795881562,0.7418397626112759,0.48375234877551027,0.5130606328832187,0.7435353963543875,0.48699639868197303,0.5181904815796902,0.5739720220432386,0.36291506474723856,0.5739720220432386,0.9114031369224248,0.292310767464119
850,2931,0.6212378126324714,0.9997999668121338,0.7873574495315552,0.9995999336242676,0.8710337768679631,0.7420568345796076,0.74205752566581,0.7282746926663841,0.45818285534513237,0.495608241137832,0.7327257312420518,0.46379647079287756,0.5005954657124921,0.5411191182704536,0.3343408779049398,0.5411191182704536,0.9198813056379822,0.32991465859750957
851,2944,0.6239932174650276,0.9997999668121338,0.8027605414390564,0.9993999004364014,0.8760190217391305,0.7520421631699911,0.7520714919672068,0.7335735481136074,0.4672311539180909,0.5034767374257677,0.7356930902924969,0.4713010549093861,0.5093998361813517,0.5466299279355659,0.3410343456346586,0.5466299279355659,0.9226367104705384,0.3293890938035646
852,2729,0.5784230606189064,0.9997999668121338,0.8403680920600891,0.9995999336242676,0.8904360571637963,0.7808686129054175,0.7808738556554596,0.7244595167443832,0.4487213019862895,0.4950445128474936,0.7272149215769393,0.45462408541399346,0.501152310378724,0.5150487494701145,0.3177271434177618,0.5150487494701145,0.9366256888512081,0.3753873076936818
853,3270,0.6930902924968206,0.9997999668121338,0.8253650665283203,0.9907981753349304,0.8758409785932721,0.7516834434306521,0.751697503143823,0.7594319626960576,0.5196785472808426,0.5471225120475804,0.761551504874947,0.5222972930404942,0.547707894724614,0.6070368800339127,0.39863984040310063,0.6070368800339127,0.913946587537092,0.2688040985593595
854,2829,0.5996184824077999,0.9997999668121338,0.8147629499435425,0.9995999336242676,0.8791092258748674,0.7582183006973678,0.7582190586107033,0.7244595167443832,0.45041070898936114,0.4928233552829138,0.7301822806273844,0.45889435599118583,0.4994871519947106,0.5271301398897839,0.32465497494305273,0.5271301398897839,0.9275116574819839,0.35197908598508354
855,3362,0.7125900805426028,0.9271854162216187,0.9819964170455933,0.9937987327575684,0.8854848304580607,0.7709741996739351,0.7710048945343272,0.7744807121661721,0.5494057934043507,0.5747912356539909,0.77490462060195,0.5493752069647727,0.5724222759384633,0.6309877066553624,0.42674203245599346,0.6309877066553624,0.9183976261127597,0.2544971238026983
856,2545,0.5394234845273421,0.9997999668121338,0.8619723916053772,0.9997999668121338,0.8974459724950884,0.7948306510025342,0.7948308965801386,0.715345485375159,0.43253544843254543,0.4862189990639347,0.7134378974141585,0.424927533723234,0.4798281422969038,0.4841034336583298,0.29353807887048894,0.4841034336583298,0.9446799491309877,0.4133425388367586
857,2829,0.5996184824077999,0.9997999668121338,0.7919583916664124,0.9997999668121338,0.870625662778367,0.7412485774362014,0.7412552462034531,0.7208562950402713,0.4431265684903649,0.4845718253557479,0.7236116998728275,0.4458087627525008,0.48551935155420617,0.5220432386604493,0.31738736152653446,0.5220432386604493,0.9224247562526494,0.3485824241179176
858,3322,0.7041119118270454,0.9997999668121338,0.8375675082206726,0.9851970672607422,0.8774834437086093,0.7549672426760424,0.7549706632623168,0.76494277236117,0.5300613637992566,0.5548126743580221,0.7666384061042815,0.5331001163987399,0.5581870580352505,0.6178465451462484,0.4102051029674887,0.6178465451462484,0.913734633319203,0.25963689856236094
859,2052,0.4349300551080966,0.9997999668121338,0.9815962910652161,0.9997999668121338,0.9303118908382066,0.8606198095086097,0.8606202183093603,0.688851208139042,0.37725691884407214,0.45597097146500715,0.685459940652819,0.37137365417718193,0.4514079728560524,0.4046206019499788,0.23916733624618602,0.4046206019499788,0.9696905468418822,0.5256912888882279
860,2725,0.5775752437473506,0.9997999668121338,0.8403680920600891,0.9995999336242676,0.8902752293577981,0.7805376024047869,0.7805479049937959,0.7242475625264942,0.44975739769834844,0.495795734744894,0.7265790589232726,0.45186354255190003,0.4989476971971232,0.5142009325985587,0.31692606699112974,0.5142009325985587,0.9366256888512081,0.3760742967592394
861,3129,0.6632047477744807,0.9997999668121338,0.7995598912239075,0.9983996748924255,0.8763183125599233,0.7526359429551609,0.7526373266806039,0.7486222975837219,0.4978885567132051,0.5293353427508684,0.7505298855447223,0.5004166279067466,0.5309140392010079,0.5811784654514625,0.37339350375106206,0.5811784654514625,0.9179737176769818,0.29513984710846086
862,3182,0.6744383213225943,0.9997999668121338,0.8375675082206726,0.9941988587379456,0.8846637335009429,0.7693250976294369,0.7693434862608789,0.7592200084781687,0.5193662391794254,0.5501897850126566,0.7596439169139466,0.5183548156578356,0.5473383615740336,0.5966511233573548,0.3914271751147045,0.5966511233573548,0.9222128020347605,0.28801261014358803
863,3376,0.7155574395930479,0.9997999668121338,0.7037407159805298,0.9991998672485352,0.8521919431279621,0.704375793625446,0.7043818505895791,0.751589656634167,0.5040682665166597,0.5263277326189157,0.7524374735057228,0.5039697727664695,0.5251508706908738,0.6097922848664689,0.39240159044613077,0.6097922848664689,0.8942348452734209,0.24239965826149323
864,2745,0.5818143281051293,0.9997999668121338,0.8375675082206726,0.9995999336242676,0.8892531876138433,0.7784968213731136,0.7785042609516468,0.7257312420517168,0.45300373922980136,0.49942623544721976,0.7272149215769393,0.4528677545637559,0.4978405523713096,0.5173802458668928,0.3193752783301881,0.5173802458668928,0.9355659177617635,0.3718729417469505
865,3095,0.6559983043662568,0.9997999668121338,0.8733747005462646,0.9947989583015442,0.8962843295638127,0.792570499764592,0.7925905232978325,0.761551504874947,0.5231727574004685,0.5574903379582605,0.758372191606613,0.5166741192421664,0.5499498799832457,0.5879610004239084,0.3868477053464991,0.5879610004239084,0.9319626960576516,0.30832332913990423
866,3059,0.6483679525222552,0.9997999668121338,0.8253650665283203,0.9983996748924255,0.8849297155933311,0.7698335304883445,0.7698394552806026,0.7492581602373887,0.49960884205233924,0.5331227123790026,0.7498940228910556,0.4986407057739476,0.5332413165572899,0.5737600678253497,0.36927137962333767,0.5737600678253497,0.9253921153030945,0.3111696477679814
867,3348,0.7096227214921577,0.9997999668121338,0.7265452742576599,0.9981996417045593,0.8554360812425329,0.7108710275437905,0.7108837117982152,0.7509537939805002,0.5023295213892419,0.5246267649872001,0.7534972445951674,0.5065624893772653,0.5297009614922018,0.6070368800339127,0.3909264517940334,0.6070368800339127,0.897414158541755,0.24839920120862025
868,3365,0.7132259431962696,0.9997999668121338,0.799159824848175,0.9883976578712463,0.8683506686478455,0.7366809893705812,0.7366842428594826,0.761551504874947,0.5241173925353922,0.5470283399503055,0.7638830012717253,0.526703550489708,0.5498703625733187,0.6193302246714709,0.4083086775730421,0.6193302246714709,0.9061042814752014,0.24902044397637457
869,2865,0.6072488342518017,0.9997999668121338,0.831566333770752,0.9993999004364014,0.8890052356020942,0.7779561249667325,0.7779591593538656,0.7344213649851632,0.4713277800423141,0.5125252456391065,0.7380245866892751,0.4734395920612601,0.5148163578699024,0.53984739296312,0.3391571945747133,0.53984739296312,0.9325985587113184,0.3491578426389742
870,3015,0.639041966935142,0.8925785422325134,0.9727945327758789,0.9997999668121338,0.8822553897180763,0.76450479505267,0.7645332245105542,0.7458668927511658,0.490860223860568,0.526994902130691,0.7426875794828317,0.4862231627684352,0.5207443804149726,0.5637982195845698,0.3589629898798266,0.5637982195845698,0.9247562526494277,0.3184571701335065
871,3109,0.658965663416702,0.9997999668121338,0.7551510334014893,0.9993999004364014,0.8636217433258282,0.7272445871681122,0.7272542177858543,0.7392963119966087,0.4782161627343654,0.5082226142565173,0.7399321746502755,0.480240750839796,0.5113635122139079,0.5690970750317932,0.3573580032117045,0.5690970750317932,0.9101314116150911,0.294524668294035
872,2863,0.6068249258160238,0.9997999668121338,0.803560733795166,0.9995999336242676,0.8753056234718827,0.7506100603533361,0.7506146391335323,0.7286986011021619,0.45685023430205035,0.4970068018126229,0.7267910131411615,0.45412408823987177,0.49376302588449694,0.5311572700296736,0.3269401712113711,0.5311572700296736,0.9243323442136498,0.34414835344220907
873,3597,0.7623993217465027,0.9997999668121338,0.7931586503982544,0.9467893838882446,0.8551570753405616,0.7102916921676572,0.7103401245909166,0.7721492157693938,0.5453357255309966,0.5622145067711528,0.7693938109368377,0.5377004262045746,0.55278261297212,0.6519711742263671,0.4375589615364231,0.6519711742263671,0.8895718524798644,0.20318590111419454
874,2356,0.49936413734633317,0.9997999668121338,0.9123824834823608,0.9997999668121338,0.9070458404074703,0.8140804266359181,0.814087760708325,0.7041119118270454,0.40859652739715696,0.4707158276727608,0.7024162780839339,0.4044495335804459,0.4685192884316477,0.4529461636286562,0.27090081170433,0.4529461636286562,0.953582026282323,0.4540996767788141
875,3309,0.7013565069944891,0.9997999668121338,0.7113422751426697,0.9991998672485352,0.8507101843457238,0.7013974338365312,0.7013974338365313,0.7460788469690547,0.4930377227470388,0.5164902048683747,0.7458668927511658,0.49081274533895375,0.5144094130808229,0.5966511233573548,0.3787976312767558,0.5966511233573548,0.8952946163628657,0.25405906098836895
876,3252,0.6892751165748199,0.9997999668121338,0.8319664001464844,0.9909982085227966,0.8788437884378844,0.757691976017465,0.7577200617696047,0.7607036880033913,0.5219166551931685,0.5503308712332453,0.761551504874947,0.5226054450366887,0.5486157584180812,0.6057651547265791,0.39845288488272435,0.6057651547265791,0.9164900381517592,0.27307863371130525
877,2658,0.5633743111487919,0.9997999668121338,0.8339667916297913,0.9997999668121338,0.8841234010534236,0.7682436529599702,0.768244522904487,0.715345485375159,0.4318432356850145,0.48055628621981195,0.7174650275540483,0.4337727493636003,0.4816222036711865,0.49809241203899957,0.3012649652446956,0.49809241203899957,0.9347181008902077,0.386030989014424
878,2789,0.5911403136922425,0.9997999668121338,0.8225644826889038,0.9995999336242676,0.8820365722481176,0.7640097062533836,0.7640146199638713,0.72509537939805,0.45240833107677486,0.4951841294609148,0.7265790589232726,0.4508132921118308,0.4945720679735092,0.5214073760067826,0.3205427191406826,0.5214073760067826,0.93026706231454,0.36062919624133505
879,3084,0.6536668079694786,0.9997999668121338,0.9049810171127319,0.9909982085227966,0.8965629053177692,0.7931261586496243,0.793130328164263,0.7577363289529462,0.5162548379683162,0.5513006761854282,0.7607036880033913,0.5206341721105743,0.5539995779698634,0.586053412462908,0.3850764695793422,0.586053412462908,0.9323866044934295,0.3105094928548612
880,2480,0.5256464603645613,0.9997999668121338,0.905981183052063,0.9995999336242676,0.9096774193548387,0.8193520190221492,0.8193786650148709,0.7168291649003815,0.43309446830616405,0.4899626016763412,0.7138618058499364,0.42830456530574434,0.48855203494021415,0.4781687155574396,0.29212708579585606,0.4781687155574396,0.9525222551928784,0.4315087037973991
881,2960,0.6273844849512505,0.9997999668121338,0.7745549082756042,0.9995999336242676,0.8648648648648649,0.7297159095059647,0.7297219067629259,0.7259431962696058,0.4518863925392116,0.4876733709952188,0.731877914370496,0.46375582874099197,0.4990161431145467,0.5426027977956761,0.3335392217418159,0.5426027977956761,0.9152183128444256,0.3222620670691888
882,3590,0.7609156422212802,0.9997999668121338,0.7613522410392761,0.969793975353241,0.8484679665738162,0.6969373440429045,0.6969650323648694,0.7643069097075031,0.5295214017608099,0.5464653329727724,0.7660025434506147,0.5311037588959963,0.545874129523076,0.645612547689699,0.42798652314246527,0.645612547689699,0.8846969054684188,0.20285541888411718
883,3146,0.6668079694785927,0.9997999668121338,0.8339667916297913,0.9959992170333862,0.8858868404322949,0.7717465597697687,0.7717542032827102,0.755192878338279,0.5119958103187737,0.5430597894714673,0.7594319626960576,0.5171835319834251,0.54850379675054,0.5907164052564646,0.38596782579239536,0.5907164052564646,0.923908435777872,0.2951704351758303
884,2210,0.46841882153454856,0.9997999668121338,0.9517903327941895,0.9997999668121338,0.9176470588235294,0.8352510760166657,0.835361973308845,0.6960576515472658,0.39575939163074303,0.4684842218089569,0.6952098346757101,0.38665520584458546,0.45530640213039153,0.4298431538787622,0.25544042605866407,0.4298431538787622,0.9614243323442137,0.48780390494476716
885,3168,0.6714709622721492,0.9997999668121338,0.7375475168228149,0.9993999004364014,0.8573232323232324,0.714637252264371,0.7146372522643709,0.7369648155998304,0.47429994356056165,0.5032402121721128,0.7428995337007206,0.48544492758652985,0.5129050574258316,0.5756676557863502,0.3612036329299915,0.5756676557863502,0.904196693514201,0.2816555765368822
886,2660,0.5637982195845698,0.9997999668121338,0.8333666920661926,0.9997999668121338,0.8834586466165414,0.7669153167108095,0.7669161838368472,0.7157693938109368,0.4322714944177767,0.4806757089470634,0.7166172106824926,0.43249772341114257,0.48034157821239054,0.49809241203899957,0.30106073730482863,0.49809241203899957,0.9342941924544298,0.3853662345775418
887,2572,0.5451462484103433,0.9997999668121338,0.85317063331604,0.9997999668121338,0.8934681181959565,0.786892939653817,0.7869167409115938,0.7144976685036032,0.43049828060134404,0.4819102734012253,0.7144976685036032,0.4274151129745745,0.48146940270308963,0.4870707927087749,0.2948425297612871,0.4870707927087749,0.9419245442984315,0.4063973254871816
888,2822,0.5981348028825774,0.9997999668121338,0.8141628503799438,0.9995999336242676,0.8795180722891566,0.7590342080611581,0.7590342080611581,0.7240356083086054,0.4497513648196583,0.4922714359277947,0.7299703264094956,0.45827250531522273,0.4993422982623659,0.5260703688003391,0.3238522416143997,0.5260703688003391,0.9279355659177617,0.3534477034888175
889,2273,0.4817719372615515,0.9997999668121338,0.9285857081413269,0.9997999668121338,0.9133304003519578,0.826661639460267,0.8266696396634939,0.6981771937261552,0.3972831219982718,0.4655948151328689,0.7000847816871556,0.39924763436945293,0.4657603372439549,0.4400169563374311,0.262321784836052,0.4400169563374311,0.9582450190758796,0.4733134440145267
890,2848,0.6036456125476897,0.9997999668121338,0.8113622665405273,0.9995999336242676,0.8792134831460674,0.7584273236876404,0.7584303158507505,0.7248834251801611,0.4512404958936885,0.49272817584261214,0.7329376854599406,0.4644340758985964,0.504616579189792,0.5307333615938957,0.32786746849957465,0.5307333615938957,0.927087749046206,0.3484801215521717
891,3020,0.6401017380245867,0.9997999668121338,0.9565913081169128,0.9915983080863953,0.9016556291390728,0.8033112582781456,0.8033198901114198,0.755192878338279,0.5115780057775751,0.549671187066055,0.7590080542602797,0.5168366960009524,0.5526169478831311,0.5771513353115727,0.37811720698254364,0.5771513353115727,0.937049597286986,0.3245042938275001
892,2652,0.5621025858414582,0.9997999668121338,0.8333666920661926,0.9997999668121338,0.8849924585218703,0.7699652925899508,0.7699707674478221,0.7138618058499364,0.4305500471881815,0.4802200247965451,0.7189487070792708,0.43503843430767664,0.4825980873956428,0.4974565493853328,0.3009787716188725,0.4974565493853328,0.9353539635438746,0.38753590913653746
893,2898,0.6142433234421365,0.9997999668121338,0.7889577746391296,0.9995999336242676,0.8709454796411318,0.7418929261860614,0.7419042334556591,0.7255192878338279,0.4523877086525971,0.49193670887724306,0.7301822806273844,0.4590434909645341,0.49596869650096115,0.5349724459516745,0.32885196400087097,0.5349724459516745,0.920729122509538,0.3359730336894573
894,3220,0.6824925816023739,0.9997999668121338,0.8221644163131714,0.9941988587379456,0.8785714285714286,0.7571394842102664,0.7571431355257665,0.7592200084781687,0.5184400169563375,0.5459994994229046,0.7575243747350572,0.5150487494701144,0.5438914238229601,0.5996184824077999,0.3922136422136422,0.5996184824077999,0.917125900805426,0.27895294616362865
895,2925,0.6199660873251378,0.9997999668121338,0.8059611916542053,0.9993999004364014,0.8782905982905983,0.7565686489034017,0.7565686489034017,0.7327257312420518,0.4670636175440704,0.5054999520479497,0.7363289529461636,0.4710197907293325,0.5086778184659096,0.5445103857566765,0.3398691976391769,0.5445103857566765,0.9245442984315387,0.33378021253392176
896,2280,0.48325561678677403,0.9997999668121338,0.9291858077049255,0.9997999668121338,0.9140350877192982,0.8279972502961781,0.8280291350171679,0.698601102161933,0.4018456580780485,0.47042509589549397,0.7015684612123781,0.39831817507449313,0.46424094042930686,0.4417125900805426,0.2637748823493587,0.4417125900805426,0.9584569732937686,0.4723224976387556
897,2735,0.5796947859262399,0.9997999668121338,0.8417683243751526,0.9995999336242676,0.8914076782449726,0.7828062102351498,0.7828080941022073,0.7248834251801611,0.4514108784679834,0.4978665599706278,0.7289105553200509,0.45615641527244716,0.5023396040592136,0.5167443832132259,0.31948918291053086,0.5167443832132259,0.937049597286986,0.37466329503174667
898,2744,0.5816023738872403,0.9997999668121338,0.8197639584541321,0.9997999668121338,0.8786443148688047,0.7572347215624512,0.7572365326075605,0.7183128444256041,0.4393479069103691,0.4838478270756845,0.7221280203476049,0.44142022158248284,0.48590053323653637,0.5110216193302247,0.3104662115060213,0.5110216193302247,0.9294192454429843,0.36762269553857996
899,3134,0.6642645188639253,0.9997999668121338,0.8027605414390564,0.9981996417045593,0.8787492022973835,0.757455733207009,0.7574612877633053,0.7496820686731666,0.5012226939297841,0.5321123717300347,0.7534972445951674,0.5050348656440037,0.5361670094468324,0.5837219160661297,0.37665146643263336,0.5837219160661297,0.9194573972022043,0.29502728623125385
900,2252,0.47732089868588384,0.9997999668121338,0.9371874332427979,0.9997999668121338,0.9169626998223801,0.8339164920871299,0.8339720815529681,0.7013565069944891,0.4035034290426406,0.4733542026321779,0.6966935142009326,0.3925768953041309,0.46043486027597746,0.43768545994065283,0.26141216195802824,0.43768545994065283,0.960364561254769,0.47927723988172727
901,3229,0.6844001695633743,0.9997999668121338,0.8619723916053772,0.9883976578712463,0.8863425209043048,0.7726716329238567,0.7726966852429525,0.7638830012717253,0.5292000905795803,0.5588091030842898,0.76494277236117,0.5284198439501153,0.5557991035299613,0.6066129715981348,0.40195143166547004,0.6066129715981348,0.9222128020347605,0.27972954930617
902,3276,0.6943620178041543,0.9997999668121338,0.7267453670501709,0.9991998672485352,0.854090354090354,0.7081815782921836,0.7081863293587599,0.7435353963543875,0.4875342779080611,0.5123554790585858,0.748198389147944,0.49593835771661665,0.5205403926023329,0.593047901653243,0.3766221754637472,0.593047901653243,0.8986858838490887,0.2610424524371111
903,2920,0.6189063162356931,0.9997999668121338,0.8181636333465576,0.9993999004364014,0.8811643835616438,0.7623307740880402,0.7623452583978721,0.7331496396778295,0.467154340181251,0.5055293024382798,0.738660449342942,0.4764694966423565,0.5151133579329696,0.5453582026282323,0.3416154862845424,0.5453582026282323,0.9264518863925392,0.3358061809334115
904,2843,0.602585841458245,0.9997999668121338,0.9673934578895569,0.9965993165969849,0.914526908195568,0.8290534991439671,0.8290635514204141,0.7490462060194998,0.49834797608211345,0.5441735886849485,0.7505298855447223,0.5008094977230685,0.5446719444009922,0.5510809665112336,0.3575022381631966,0.5510809665112336,0.9484951250529886,0.3634459416843344
905,3387,0.7178889359898262,0.9997999668121338,0.7221444249153137,0.9977995753288269,0.8544434602893416,0.7088727344369077,0.708900545543911,0.7534972445951674,0.5068727333316917,0.5297082017686205,0.7554048325561679,0.5109228627445556,0.5312197487023388,0.6133955065705807,0.39692147695382557,0.6133955065705807,0.8955065705807546,0.24104795371876087
906,3287,0.6966935142009326,0.9997999668121338,0.7849569916725159,0.994598925113678,0.867964709461515,0.7359239195627159,0.7359326386151009,0.7590080542602797,0.5180161085205595,0.5432796209986661,0.7537091988130564,0.5074183976261128,0.5328436924462283,0.6047053836371343,0.3933973003740445,0.6047053836371343,0.9080118694362018,0.2632593258243807
907,3322,0.7041119118270454,0.905981183052063,0.9919983744621277,0.9969993829727173,0.8895243829018663,0.7790505276839716,0.7790743890936069,0.7734209410767274,0.547695305486746,0.5746209776291759,0.7751165748198389,0.5493877781760577,0.5739161670653069,0.6263247138618059,0.4232932071070443,0.6263247138618059,0.9222128020347605,0.2631996690400604
908,2616,0.5544722339974566,0.9997999668121338,0.8397679328918457,0.9997999668121338,0.8872324159021406,0.7744632498895286,0.7744906384893664,0.7138618058499364,0.42825735232337947,0.4774636682587037,0.7155574395930479,0.43057101939252074,0.481854830227516,0.49194573972022043,0.2970622056083132,0.49194573972022043,0.9374735057227639,0.3952866761819202
909,2557,0.5419669351420093,0.9997999668121338,0.8571714162826538,0.9997999668121338,0.8955807587016035,0.7911460887404047,0.7911463307817687,0.7151335311572701,0.4310321436288082,0.4841811141813418,0.7136498516320475,0.4265119518926403,0.48051097142960675,0.4853751589656634,0.2940764386161677,0.4853751589656634,0.9434082238236541,0.41020559973594006
910,3356,0.7113183552352692,0.9997999668121338,0.690138041973114,0.9993999004364014,0.8441597139451729,0.6882995016167621,0.6883006017939248,0.7441712590080543,0.4894473170958251,0.5115216444479098,0.7454429843153879,0.4897421964924402,0.5112151983995549,0.6004662992793557,0.37991553370006237,0.6004662992793557,0.8891479440440865,0.24369341466581718
911,2950,0.6252649427723612,0.9997999668121338,0.8025605082511902,0.9993999004364014,0.8772881355932204,0.7545678104387398,0.7545851536356146,0.7342094107672743,0.46782370852820965,0.5044980308697178,0.7376006782534973,0.47578097710407086,0.5132720009565961,0.5485375158965663,0.3431977351709144,0.5485375158965663,0.9232725731242052,0.3287506196966541
912,3167,0.6712590080542603,0.9997999668121338,0.8251650333404541,0.99579918384552,0.8809598989580044,0.7619140296676473,0.7619263367873603,0.755192878338279,0.510854607946013,0.540311115749214,0.7562526494277236,0.5120209923519946,0.54277419489262,0.5913522679101314,0.38490201294502663,0.5913522679101314,0.9200932598558711,0.289607631047873
913,3068,0.6502755404832556,0.9997999668121338,0.7665532827377319,0.9993999004364014,0.8634289439374185,0.7268383859161203,0.7268644912502162,0.7344213649851632,0.4701441181210383,0.5013266629272743,0.7382365409071641,0.4751165615920298,0.5076706469048019,0.5614667231877914,0.35015755524219516,0.5614667231877914,0.9111911827045358,0.3019622207496271
914,3353,0.7106824925816023,0.9519904255867004,0.8747749328613281,0.9973995089530945,0.8875633760811213,0.7751276522429666,0.7751344089393041,0.7778719796523951,0.5553608343468068,0.5798700498211431,0.7729970326409495,0.5463820738176842,0.5710931067925743,0.6307757524374735,0.42725489105672976,0.6307757524374735,0.9200932598558711,0.2567876236436478
915,3076,0.6519711742263671,0.9997999668121338,0.7853570580482483,0.9991998672485352,0.8709362808842653,0.7418725617685307,0.7418852640816774,0.7382365409071641,0.477768506377399,0.5101400457470695,0.7454429843153879,0.4895918062553834,0.5217227631251476,0.5678253497244595,0.35879195362720384,0.5678253497244595,0.9158541754980924,0.3031109311598058
916,2594,0.5498092412039,0.9997999668121338,0.8733747005462646,0.9995999336242676,0.9016962220508866,0.8033819248222034,0.8033821636356486,0.7212802034760492,0.44340297184525157,0.49626068066427237,0.7204323866044934,0.4400025700495993,0.49307329393932864,0.4957609156422213,0.30458309701765796,0.4957609156422213,0.9459516744383213,0.4059353064086653
917,2923,0.6195421788893599,0.9997999668121338,0.8165633082389832,0.9993999004364014,0.8806021211084503,0.7611930899756894,0.761193268175779,0.731665960152607,0.4658887984145994,0.5053263316296724,0.7399321746502755,0.4773086013957852,0.5145673111254947,0.5455701568461212,0.34160001723554706,0.5455701568461212,0.9260279779567614,0.33503196426232906
918,2785,0.5902924968206867,0.9997999668121338,0.936187207698822,0.9981996417045593,0.9177737881508079,0.8355390311948881,0.835556484998993,0.7462908011869436,0.4940653454337157,0.5424789730486466,0.7469266638406105,0.49234437687668753,0.5388666095765974,0.5417549809241204,0.34986304205720425,0.5417549809241204,0.9514624841034337,0.37601880722668746
919,3464,0.7342094107672743,0.9997999668121338,0.6935387253761292,0.9981996417045593,0.8467090069284064,0.6934079979304776,0.6934136615341208,0.7554048325561679,0.5113540801147928,0.5305815169532069,0.7537091988130564,0.5068565654188752,0.5256224943753244,0.6216617210682492,0.4022043741652357,0.6216617210682492,0.887452310300975,0.2250472858601572
920,2934,0.6218736752861382,0.9023804664611816,0.979395866394043,0.9997999668121338,0.8878663940013634,0.7757415412236842,0.7758066073216779,0.7409919457397203,0.4826562203602117,0.5232296492871791,0.741415854175498,0.48217662218116697,0.5190357402548398,0.5521407376006783,0.35005427550834806,0.5521407376006783,0.93026706231454,0.3357256564006851
921,3215,0.6814328105129293,0.8805761337280273,0.9579916000366211,0.9993999004364014,0.8765163297045101,0.7530452027958496,0.7531222873425765,0.755192878338279,0.5116562673238987,0.5420625560581362,0.7579482831708351,0.5146686911188688,0.5407537331005742,0.5972869860110216,0.38918233617961834,0.5972869860110216,0.9158541754980924,0.2792293436934885
922,3187,0.675498092412039,0.9997999668121338,0.8345668911933899,0.9949989914894104,0.8860997803577032,0.7721981477430234,0.7722104644730253,0.7623993217465027,0.5244114984827396,0.5530780092217993,0.7592200084781687,0.518842589608436,0.5498812934715864,0.5985587113183553,0.39382819285152265,0.5985587113183553,0.9230606189063162,0.28754106903934795
923,3070,0.6506994489190335,0.9997999668121338,0.9195839166641235,0.9917983412742615,0.8980456026058632,0.7960553711651741,0.7960595958334763,0.7564646036456125,0.5153858573014456,0.5512284983309136,0.761551504874947,0.5205640556771666,0.5543809359954524,0.5843577787197966,0.38386285045138785,0.5843577787197966,0.933658329800763,0.31368782388606664
924,3249,0.688639253921153,0.9997999668121338,0.8341668248176575,0.990398108959198,0.8799630655586335,0.7599269271154439,0.7599321104169343,0.7602797795676134,0.5208113430696657,0.5480632661868873,0.7630351844001696,0.5258188301217078,0.5533146238607065,0.605977108944468,0.39906139763982507,0.605977108944468,0.917337855023315,0.27398595661416547
925,3120,0.6612971598134803,0.9997999668121338,0.7577515244483948,0.9993999004364014,0.8628205128205129,0.7256545535230019,0.725726717098807,0.738660449342942,0.4770250567583882,0.5057296093494356,0.7412038999576092,0.48270935009540916,0.5143423225793802,0.5705807545570157,0.35845885174978565,0.5705807545570157,0.9092835947435354,0.29223975826349713
926,3414,0.7236116998728275,0.9997999668121338,0.7219443917274475,0.9965993165969849,0.8529584065612185,0.7058941030139784,0.7058941030139785,0.7560406952098346,0.5127506830386583,0.5332716218524898,0.7547689699025011,0.5088314893419452,0.5297217449209731,0.6172106824925816,0.40018406905813775,0.6172106824925816,0.8935989826197541,0.23574772406863687
927,2867,0.6076727426875795,0.9997999668121338,0.806561291217804,0.9995999336242676,0.8789675619114057,0.7579311480890569,0.7579534644399648,0.7265790589232726,0.45595543679853767,0.4980450503569032,0.7339974565493853,0.46523038818029905,0.503457613933925,0.5341246290801187,0.3307894700839875,0.5341246290801187,0.9264518863925392,0.344842932831287
928,3645,0.7725731242051717,0.8479695916175842,0.9881976246833801,0.9845969080924988,0.8567901234567902,0.7135946253589684,0.7136672452984753,0.7791437049597287,0.5582003977508118,0.5737873311499923,0.7721492157693938,0.5443843985848908,0.5584938691183569,0.6619330224671471,0.4491433704735764,0.6619330224671471,0.8893598982619754,0.19485710098964304
929,2729,0.5784230606189064,0.9997999668121338,0.8431686162948608,0.9995999336242676,0.8948332722609015,0.7896595684226838,0.7896614771140912,0.7267910131411615,0.4552262698110262,0.5028387870076032,0.7299703264094956,0.4582841252056648,0.5045734941562446,0.5175922000847817,0.32129661793832126,0.5175922000847817,0.9391691394658753,0.3772410721761198
930,3139,0.6653242899533701,0.9997999668121338,0.7771553993225098,0.9991998672485352,0.867792290538388,0.7355745175097884,0.7355782504446532,0.7437473505722764,0.4883519712676517,0.5180865207885518,0.7456549385332768,0.49042861563380413,0.5205963056308954,0.5773632895294616,0.36666975667622137,0.5773632895294616,0.9120389995760916,0.29042900100892644
931,3281,0.695421788893599,0.9391878247261047,0.9749950170516968,0.9965993165969849,0.8933252057299603,0.7866402438843124,0.7866425824900362,0.7723611699872828,0.5458217767541382,0.5736847038659878,0.7746926663840611,0.5482624995744048,0.5749822706031193,0.6212378126324714,0.41931943751496287,0.6212378126324714,0.9258160237388724,0.27208739309748897
932,2679,0.5678253497244595,0.9997999668121338,0.8545709252357483,0.9995999336242676,0.896976483762598,0.7939516756035534,0.7939525606066731,0.7259431962696058,0.4518863925392116,0.500593298320303,0.7248834251801611,0.44976685036032227,0.49925652798239195,0.5093259855871132,0.31478466775196096,0.5093259855871132,0.9415006358626536,0.3876504981754848
933,3062,0.649003815175922,0.9997999668121338,0.9617923498153687,0.989197850227356,0.9010450685826258,0.8020857465029574,0.8020996062711516,0.7604917337855023,0.5218331019635073,0.5579093888288665,0.7600678253497245,0.5192731746421222,0.5539450117624368,0.5847816871555744,0.3853114190648284,0.5847816871555744,0.9357778719796523,0.31626338142705135
934,3514,0.744807121661721,0.9997999668121338,0.7223444581031799,0.990398108959198,0.8488901536710302,0.6977803073420603,0.6977813245005987,0.7592200084781687,0.5185954711229929,0.5363420059567616,0.7604917337855023,0.5208271841462963,0.5386744443538203,0.6322594319626961,0.41404855268225155,0.6322594319626961,0.887452310300975,0.21663072170833408
935,3186,0.6752861381941501,0.9997999668121338,0.8221644163131714,0.99579918384552,0.8819836785938481,0.7639408456965575,0.7639432545910362,0.7571004662992794,0.5154367911234016,0.5448041890066827,0.7587961000423908,0.5162957755056518,0.5460487377928106,0.5955913522679102,0.38941009947210303,0.5955913522679102,0.9203052140737601,0.2863923263259379
936,3272,0.6935142009325985,0.9997999668121338,0.8593719005584717,0.984796941280365,0.8829462102689487,0.7658658272650095,0.7658671152131119,0.7657905892327257,0.5326499339232756,0.5596073287701002,0.7653666807969478,0.5296089635038967,0.5563631270423967,0.6123357354811361,0.40653067680859406,0.6123357354811361,0.9188215345485375,0.27061047478781264
937,3204,0.6791013141161509,0.9997999668121338,0.7267453670501709,0.9993999004364014,0.8542446941323346,0.7084846175247296,0.7085013203658163,0.7405680373039424,0.48092032313133076,0.5086551615190846,0.7405680373039424,0.481343821120833,0.5073597832977503,0.5801186943620178,0.3642454046620943,0.5801186943620178,0.9010173802458669,0.2741259997703168
938,3317,0.7030521407376007,0.9997999668121338,0.8383676409721375,0.984796941280365,0.8763943322279167,0.7527928660264102,0.7528196872796048,0.7640949554896143,0.52867031334232,0.5548660351493188,0.7651547265790589,0.5298417349525888,0.553675674055648,0.6161509114031369,0.40807879149755355,0.6161509114031369,0.9130987706655362,0.2602434208247798
939,3154,0.6685036032217041,0.9997999668121338,0.7419483661651611,0.9993999004364014,0.8604946100190235,0.7209703706950528,0.7209709505818596,0.7369648155998304,0.47632082122379665,0.5062718830230379,0.74501907587961,0.4876256594758425,0.5154519030502469,0.5752437473505723,0.3619525286254712,0.5752437473505723,0.9067401441288682,0.28525086266845123
940,3264,0.6918185671894871,0.9997999668121338,0.8469693660736084,0.9887977838516235,0.8823529411764706,0.7647054406385175,0.7647077375668541,0.7643069097075031,0.5286138194150063,0.5560619450396761,0.764730818143281,0.5294616362865621,0.5561503943581936,0.6104281475201356,0.40440699935191177,0.6104281475201356,0.9186095803306485,0.27192479365633493
941,3517,0.7454429843153879,0.9997999668121338,0.7171434164047241,0.9929986000061035,0.8473130508956497,0.6945982757987808,0.6946172604495505,0.7581602373887241,0.5177496648226163,0.5363066159586799,0.7596439169139466,0.5178029992366269,0.5345470383208659,0.6316235693090293,0.41271155127491027,0.6316235693090293,0.8861805849936414,0.21568948158662038
942,3165,0.6708350996184824,0.8855771422386169,0.9833966493606567,0.9993999004364014,0.8846761453396524,0.7693482612146291,0.7693828258916139,0.7592200084781687,0.5178897150667021,0.5493543430457581,0.7568885120813904,0.5143069776391939,0.5437864988189374,0.5934718100890207,0.38828374943867056,0.5934718100890207,0.9226367104705384,0.2912043352506317
943,2824,0.5985587113183553,0.9997999668121338,0.8171634078025818,0.9995999336242676,0.8803116147308782,0.760621788685741,0.7606248407747678,0.7244595167443832,0.4504986491372863,0.4927019407319154,0.7308181432810513,0.4600643756713309,0.501480207559665,0.5269181856718949,0.32485505373167395,0.5269181856718949,0.9283594743535396,0.3533934290589833
944,2925,0.6199660873251378,0.9997999668121338,0.8147629499435425,0.9993999004364014,0.8796581196581197,0.7593164362375568,0.7593192762664874,0.7323018228062739,0.4658037649557149,0.5043951672725328,0.738448495125053,0.4757098929250878,0.5134799638048517,0.5453582026282323,0.3411108320917987,0.5453582026282323,0.9253921153030945,0.3342999170298874
945,2734,0.579482831708351,0.9997999668121338,0.8401680588722229,0.9995999336242676,0.8906364301389905,0.7812759034951825,0.7813229413012966,0.721704111911827,0.44535972227221216,0.49124388632463734,0.7310300974989402,0.4601101468209474,0.5067532595877737,0.5161085205595591,0.31868842388290886,0.5161085205595591,0.9366256888512081,0.3745279095794314
946,3485,0.738660449342942,0.9997999668121338,0.7367473244667053,0.9915983080863953,0.8530846484935437,0.7061623050133816,0.7061623050133817,0.7594319626960576,0.5196511446625143,0.5387135798872228,0.7621873675286138,0.5235721102632236,0.5420720417794841,0.6301398897838068,0.4135332893484429,0.6301398897838068,0.8914794404408648,0.22294475870973696
947,2839,0.6017380245866892,0.9997999668121338,0.8375675082206726,0.9993999004364014,0.8893976752377598,0.7787545871183937,0.7787615464607031,0.731877914370496,0.466218661217478,0.5083850955197944,0.7367528613819415,0.4709449082647083,0.5133206752649331,0.5351844001695634,0.3350985083731105,0.5351844001695634,0.9334463755828741,0.35421327506819644
948,3109,0.658965663416702,0.8661732077598572,0.9921984672546387,0.9995999336242676,0.8764876165969765,0.7529797054765667,0.7530195924027644,0.7479864349300551,0.49626868821218684,0.5293195960682803,0.748198389147944,0.4961099215295719,0.5263813218555088,0.5775752437473506,0.3700058014834083,0.5775752437473506,0.9186095803306485,0.2989123728496259
949,2901,0.6148791860958033,0.9997999668121338,0.7905580997467041,0.9995999336242676,0.8728024819027922,0.7456041476398964,0.7456340949975474,0.7229758372191607,0.4486120666391141,0.4872424181190834,0.7354811360746079,0.4683195776365075,0.5063022440743019,0.5366680796947859,0.3309518395900684,0.5366680796947859,0.9217888935989826,0.3361344022080063
950,3293,0.6979652395082662,0.9997999668121338,0.8809762001037598,0.9785957336425781,0.8827816580625569,0.7655610460741235,0.7655700830356995,0.768334039847393,0.5361860028706102,0.5627121781591311,0.7660025434506147,0.5324769046639825,0.5583112227918083,0.6161509114031369,0.4103789694261381,0.6161509114031369,0.9181856718948707,0.26663074665942
951,2958,0.6269605765154727,0.9997999668121338,0.803560733795166,0.9993999004364014,0.8762677484787018,0.7525151319389867,0.7525261425108712,0.7337855023314964,0.469891529100284,0.5077754905977934,0.7380245866892751,0.4736923238268283,0.5092370042870611,0.5493853327681221,0.34360052148276277,0.5493853327681221,0.9224247562526494,0.32688241571057974
952,3022,0.6405256464603646,0.9997999668121338,0.7823564410209656,0.9993999004364014,0.8682991396426207,0.7366034707945018,0.7366350893300064,0.7342094107672743,0.4686591474150044,0.5016730298922266,0.7376006782534973,0.4749587851090645,0.509554379243336,0.556167867740568,0.34705099053756855,0.556167867740568,0.9156422212802034,0.3121312719020527
953,2975,0.6305637982195845,0.9997999668121338,0.7745549082756042,0.9995999336242676,0.8642016806722689,0.7283872498615834,0.7284037119389263,0.7278507842306062,0.4570347644412656,0.49150576111706507,0.7314540059347181,0.46153167093553077,0.4970055866345268,0.5449342941924544,0.3353725777657138,0.5449342941924544,0.9143704959728699,0.31926738647981445
954,2492,0.5281899109792285,0.9997999668121338,0.9023804664611816,0.9995999336242676,0.9069020866773676,0.8137776646835815,0.8137818592461605,0.7161933022467147,0.43316806497847576,0.48984525869935885,0.7136498516320475,0.4264845002790191,0.48516440168943653,0.47901653242899533,0.29204040521449137,0.47901653242899533,0.9508266214497668,0.42788555424837227
955,2735,0.5796947859262399,0.9997999668121338,0.8407681584358215,0.9995999336242676,0.8921389396709324,0.7842791770885276,0.7842961626505246,0.7259431962696058,0.4517888650226974,0.49765335528618115,0.7286986011021619,0.4574940072304906,0.5044446537516815,0.5171682916490038,0.32010160642351787,0.5171682916490038,0.9374735057227639,0.3749706480219286
956,3040,0.6443408223823655,0.9997999668121338,0.7771553993225098,0.9993999004364014,0.8680921052631579,0.7361848956417184,0.7361888786481592,0.7365409071640525,0.4735591687287822,0.5073250908148638,0.7378126324713862,0.47515161805362327,0.5077603009590852,0.5593471810089021,0.34990722544019215,0.5593471810089021,0.9150063586265367,0.3087449242542558
957,3667,0.7772361169987283,0.7739548087120056,0.940588116645813,0.9989997744560242,0.8415598581947096,0.683137177331619,0.6832226339523749,0.7653666807969478,0.5316339229938547,0.546926292973545,0.7655786350148368,0.5302861918340621,0.5424580208698673,0.6540907164052565,0.43423316634888515,0.6540907164052565,0.8768545994065282,0.18746914178945306
958,2388,0.5061466723187792,0.9997999668121338,0.9015803337097168,0.9997999668121338,0.9074539363484088,0.8148104479937344,0.8148175998822309,0.7098346757100467,0.4212107422960479,0.48240877090805406,0.7026282323018228,0.4035985080218424,0.4661383572541382,0.4593047901653243,0.2760783953307619,0.4593047901653243,0.9531581178465451,0.4481491461830845
959,3004,0.6367104705383637,0.9997999668121338,0.7823564410209656,0.9993999004364014,0.8691744340878829,0.7383484042553192,0.7383498770317604,0.7333615938957185,0.46705187010859484,0.501701687294724,0.7367528613819415,0.4731815781368084,0.5074802166456226,0.5534124629080118,0.3448386538910713,0.5534124629080118,0.9167019923696481,0.31576197117987104
960,2913,0.6174226367104705,0.9997999668121338,0.8793758749961853,0.9981996417045593,0.9049090284929626,0.8097708223364471,0.809772540920365,0.7494701144552777,0.5010728853458464,0.542500319369747,0.7505298855447223,0.4988128917804601,0.5397358892535641,0.5587113183552352,0.36159524822774314,0.5587113183552352,0.9412886816447648,0.3461977101377274
961,2737,0.5801186943620178,0.9997999668121338,0.8429685831069946,0.9995999336242676,0.8914870295944465,0.7829750152245261,0.7829852582695275,0.7253073336159389,0.4509074241969248,0.49692879010748386,0.7289105553200509,0.4575310078111727,0.5040168295627542,0.5171682916490038,0.31989810498456867,0.5171682916490038,0.937049597286986,0.3743187379454427
962,2412,0.5112335735481136,0.9997999668121338,0.8999800086021423,0.9997999668121338,0.9075456053067993,0.8150713755260334,0.8150716557881661,0.7102585841458245,0.4208730813941273,0.481030306603796,0.7064434082238237,0.41251753385803497,0.47423963265038493,0.46396778295888086,0.27989410447050483,0.46396778295888086,0.9527342094107673,0.4435778223479184
963,2422,0.5133531157270029,0.9997999668121338,0.8921784162521362,0.9997999668121338,0.9058629232039637,0.8117008086878361,0.8117019159592263,0.7128020347604918,0.42490029364504345,0.48409703883685706,0.7038999576091565,0.40854029193551084,0.4699025485182699,0.4650275540483256,0.2803033352346783,0.4650275540483256,0.9516744383213226,0.4408353691556381
964,2929,0.6208139041966935,0.9997999668121338,0.8123624920845032,0.9993999004364014,0.8794810515534313,0.7589606701954427,0.7589693401976618,0.7278507842306062,0.4589748165104924,0.49829213146234835,0.7433234421364985,0.483461822268856,0.5201607633893304,0.5459940652818991,0.34160438016759903,0.5459940652818991,0.9251801610852056,0.33348698627153217
965,3129,0.6632047477744807,0.9997999668121338,0.8819763660430908,0.990198016166687,0.8906999041227229,0.7813662002448428,0.781368754881449,0.7609156422212802,0.5226976517592342,0.5546019671958982,0.7573124205171683,0.5137023850782948,0.5461076320982352,0.5907164052564646,0.38764577297197605,0.5907164052564646,0.9275116574819839,0.2999834988662583
966,2644,0.5604069520983468,0.9997999668121338,0.8587717413902283,0.9995999336242676,0.8978819969742814,0.795659817734557,0.7956680209982462,0.7238236540907164,0.4499298761822936,0.49929676480368584,0.7221280203476049,0.44178741437016344,0.4935451051989265,0.5031793132683341,0.30971080738115,0.5031793132683341,0.9427723611699873,0.3947026837059473
967,2795,0.5924120389995761,0.9997999668121338,0.8251650333404541,0.9995999336242676,0.8840787119856888,0.7681496778448504,0.7681693457417701,0.7291225095379398,0.4579682994009392,0.4997734285706791,0.7259431962696058,0.4521746345824722,0.49693996616980113,0.5237388724035609,0.323298442520161,0.5237388724035609,0.9313268334039847,0.3603398395821279
968,3220,0.6824925816023739,0.9259852170944214,0.9947989583015442,0.9979996085166931,0.8975155279503105,0.7950306605274884,0.7950331142519844,0.7734209410767274,0.5465371225077732,0.575888240285358,0.7691818567189487,0.5386745862672531,0.5685381069050524,0.612547689699025,0.4118408129434378,0.612547689699025,0.9300551080966512,0.2849678382512856
969,2678,0.5676133955065705,0.9997999668121338,0.8579716086387634,0.9995999336242676,0.8958177744585512,0.7916174177876074,0.7916176385880561,0.7244595167443832,0.45031298659094937,0.49934506593203104,0.7248834251801611,0.4483345713748821,0.4972896775936838,0.5084781687155574,0.31368781389989797,0.5084781687155574,0.9408647732089869,0.38733960574299375
970,3040,0.6443408223823655,0.9997999668121338,0.7831566333770752,0.9993999004364014,0.8690789473684211,0.7381592547130122,0.7381694786316086,0.7359050445103857,0.47236295827176134,0.5054192782969916,0.7397202204323866,0.478886541130131,0.5123791268131025,0.5599830436625689,0.3508406636232046,0.5599830436625689,0.9156422212802034,0.30909590370585216
971,3482,0.7380245866892751,0.9997999668121338,0.9637927412986755,0.9271854162216187,0.8739230327398048,0.7478480620103891,0.7479251747517411,0.7806273844849513,0.5613523534081828,0.5818663994744416,0.7713013988978381,0.5425013484859842,0.5619427412764806,0.6449766850360322,0.4373532002087503,0.6449766850360322,0.906952098346757,0.22894634770377253
972,3196,0.6774056803730394,0.9997999668121338,0.817563533782959,0.9949989914894104,0.8782853566958698,0.7565535531897561,0.7565714806250744,0.7566765578635015,0.5145339618748473,0.544191532222088,0.7558287409919457,0.5104381698429893,0.5386863678098,0.5949554896142433,0.3874865181921863,0.5949554896142433,0.9175498092412039,0.28332986708162655
973,3205,0.6793132683340398,0.9997999668121338,0.8745748996734619,0.9883976578712463,0.8892355694227769,0.7784695213664397,0.778487862349168,0.7655786350148368,0.531602110242316,0.5616520124704868,0.7632471386180585,0.5260423683465013,0.5549734689870898,0.6040695209834676,0.4004164118858353,0.6040695209834676,0.9247562526494277,0.28516604843930937
974,2978,0.6311996608732514,0.9997999668121338,0.7949590086936951,0.9993999004364014,0.8737407656145064,0.7474791394163548,0.747481836598314,0.7323018228062739,0.4654422420222725,0.5018030897004555,0.7395082662144977,0.4782035815414499,0.5133941581335816,0.5515048749470114,0.3446913390294464,0.5515048749470114,0.9203052140737601,0.32223589066749503
975,3323,0.7043238660449342,0.9997999668121338,0.8181636333465576,0.9887977838516235,0.8718025880228709,0.7436066388514373,0.7436260337315256,0.7602797795676134,0.5216411117384373,0.5474197065038685,0.7634590928359475,0.5258507519244545,0.549126672420615,0.6140313692242476,0.4042227446376963,0.6140313692242476,0.9097075031793133,0.2577712187986233
976,2456,0.5205595591352268,0.9997999668121338,0.8851770162582397,0.9997999668121338,0.9026872964169381,0.8052570743042479,0.8052787281315165,0.712166172106825,0.42694948532242316,0.4854743518125252,0.7070792708774905,0.41134361452222445,0.4697804284233137,0.4699025010597711,0.28332903320476677,0.4699025010597711,0.9493429419245443,0.432784795357167
977,2649,0.5614667231877914,0.9997999668121338,0.8619723916053772,0.9995999336242676,0.8988297470743677,0.79764331645916,0.7976578689090301,0.7238236540907164,0.4485552049024379,0.4980598296937986,0.7240356083086054,0.44713146904051576,0.4985933125795493,0.5046629927935566,0.3113177094953504,0.5046629927935566,0.9431962696057652,0.39416675428081105
978,2583,0.5474777448071216,0.9997999668121338,0.8745748996734619,0.9995999336242676,0.9020518776616337,0.8040780606966197,0.8040840882103503,0.7229758372191607,0.4463715059216919,0.49944042014634127,0.7172530733361594,0.4340668144814885,0.48786146641897005,0.49385332768122087,0.30307463253257877,0.49385332768122087,0.9463755828740992,0.4081985499804129
979,3394,0.7193726155150487,0.8789758086204529,0.8975794911384583,0.9989997744560242,0.8724219210371243,0.7448480948880448,0.7448947831371591,0.768334039847393,0.5367245230892351,0.5604360652166444,0.7674862229758372,0.5349184568947933,0.5561145081690954,0.6275964391691394,0.41840580757462753,0.6275964391691394,0.9082238236540907,0.24482548186798492
980,2391,0.506782534972446,0.9997999668121338,0.8945789337158203,0.9997999668121338,0.904642409033877,0.8092528871972405,0.8092540200185692,0.708774904620602,0.41742952392386995,0.47785813682061523,0.7013565069944891,0.40283942372871,0.4650604323012228,0.45845697329376855,0.2746641471687178,0.45845697329376855,0.9516744383213226,0.4461854357401085
981,2608,0.552776600254345,0.9997999668121338,0.8719744086265564,0.9995999336242676,0.901840490797546,0.8036648167709243,0.8036685984471377,0.7240356083086054,0.44817444441370186,0.49952719767196857,0.7202204323866045,0.4403333541823484,0.49386797674695065,0.49851632047477745,0.306970089942252,0.49851632047477745,0.9457397202204324,0.40332417032276857
982,3310,0.7015684612123781,0.9997999668121338,0.6989398002624512,0.9993999004364014,0.8459214501510574,0.6918374999132887,0.6918380051021839,0.7435353963543875,0.4873280093856087,0.5104288834093808,0.7418397626112759,0.48341588995838036,0.5066628000996112,0.5934718100890207,0.3738144398667348,0.5934718100890207,0.8919033488766427,0.25244964006203663
983,2918,0.6184824077999153,0.9997999668121338,0.7873574495315552,0.9995999336242676,0.8697738176833447,0.7395378466889755,0.739538541574192,0.7276388300127172,0.4564078479305206,0.4938600478231656,0.7297583721916067,0.4583653202536769,0.4957701955114913,0.5379398050021196,0.3310718430937333,0.5379398050021196,0.9194573972022043,0.33183401268122514
984,2814,0.5964391691394659,0.9997999668121338,0.822964608669281,0.9995999336242676,0.8823738450604123,0.7647510174639601,0.7647743894095591,0.7289105553200509,0.45680321716647887,0.4979280892766926,0.7272149215769393,0.45545886687530945,0.4991500709991531,0.5262823230182281,0.3249811508402648,0.5262823230182281,0.9298431538787622,0.3560915220421842
985,2785,0.5902924968206867,0.9997999668121338,0.8275654911994934,0.9995999336242676,0.8836624775583483,0.7673142451625014,0.7673150366672065,0.72509537939805,0.44980516926779646,0.49362562205237465,0.7278507842306062,0.4560761166897989,0.49942818283736706,0.5216193302246714,0.3213021253959858,0.5216193302246714,0.9313268334039847,0.3620431473336768
986,3188,0.675710046629928,0.9997999668121338,0.8025605082511902,0.9965993165969849,0.875784190715182,0.7515695547313339,0.7515790202981494,0.7520135650699449,0.5047818533947732,0.5349341807773289,0.7558287409919457,0.5109237200469645,0.538813687222933,0.5917761763459093,0.3834882358321001,0.5917761763459093,0.9160661297159813,0.2840080143692727
987,3192,0.6765578635014837,0.9997999668121338,0.8141628503799438,0.99579918384552,0.8784461152882206,0.7568830679355508,0.756897926557905,0.75498092412039,0.5113577354268526,0.5414755668044015,0.7571004662992794,0.5127870655854349,0.5408640863282584,0.5943196269605765,0.386920965387189,0.5943196269605765,0.9177617634590929,0.2841264883276441
988,2374,0.5031793132683341,0.9997999668121338,0.9053810834884644,0.9997999668121338,0.9073294018534119,0.8146240696242293,0.8146529905169969,0.7043238660449342,0.4117134418840871,0.47531934860405917,0.7055955913522679,0.4080425185279663,0.46928538748882737,0.4565493853327681,0.27383394268613953,0.4565493853327681,0.9533700720644341,0.4507800165206438
989,2782,0.58965663416702,0.9997999668121338,0.8289657831192017,0.9995999336242676,0.8860531991373113,0.7721040426159812,0.7721042421425423,0.7261551504874947,0.4534464495237022,0.4978621888619757,0.7291225095379398,0.4571071146688486,0.5006275629136295,0.5224671470962272,0.3228092037238424,0.5224671470962272,0.9328105129292072,0.3635860520410841
990,3255,0.6899109792284867,0.9997999668121338,0.7939587831497192,0.99579918384552,0.8731182795698925,0.7462352418175796,0.7462365096209157,0.7547689699025011,0.5106917296387257,0.5382571685737018,0.7600678253497245,0.5189936575829719,0.5448207942606544,0.6023738872403561,0.3929747356282598,0.6023738872403561,0.9124629080118695,0.2707443923295364
991,3521,0.7462908011869436,0.8499699831008911,0.9791958332061768,0.9941988587379456,0.8628230616302187,0.7256474731764513,0.7257599968117362,0.7729970326409495,0.5469693435070374,0.5667415520074229,0.7685459940652819,0.5360949669552295,0.553026003760864,0.6439169139465876,0.4319534769221067,0.6439169139465876,0.8976261127596439,0.21890614768363115
992,2738,0.5803306485799068,0.9997999668121338,0.8395678997039795,0.9995999336242676,0.8900657414170927,0.7801185773492822,0.7801187854985483,0.7238236540907164,0.4497768606329027,0.49629380217219776,0.7289105553200509,0.4556670122765166,0.5012482192846791,0.516532428995337,0.318880300615857,0.516532428995337,0.9362017804154302,0.3735333124217557
993,2821,0.5979228486646885,0.9997999668121338,0.8395678997039795,0.9993999004364014,0.8897554058844381,0.7795080687946707,0.7795082647041308,0.7306061890631623,0.46176542235404117,0.5053112247414996,0.7354811360746079,0.47042326284438973,0.5127945179366024,0.5320050869012294,0.3324286139703205,0.5320050869012294,0.9340822382365409,0.35775031898320875
994,3498,0.741415854175498,0.9997999668121338,0.7995598912239075,0.9705941081047058,0.8590623213264723,0.7181285127407495,0.718162436911929,0.7632471386180585,0.5279502404584699,0.5484568396082912,0.7691818567189487,0.5369494861555348,0.5540014619053532,0.6369224247562526,0.42304497958653353,0.6369224247562526,0.8955065705807546,0.2221398965702197
995,2814,0.5964391691394659,0.9997999668121338,0.817563533782959,0.9995999336242676,0.8813077469793887,0.7626158536954979,0.7626189355273382,0.7265790589232726,0.45325155340657075,0.49536596971041186,0.7282746926663841,0.4564563020944916,0.4989016987179954,0.5256464603645613,0.32407119102025855,0.5256464603645613,0.9292072912250954,0.35566128661482743
996,2177,0.46142433234421365,0.9997999668121338,0.9569913744926453,0.9997999668121338,0.9177767570050528,0.8354738429152081,0.8354770191433805,0.6943620178041543,0.3911816793128042,0.46284821889098754,0.6911827045358203,0.379771427313413,0.4521668563318957,0.42348452734209413,0.25055002954768135,0.42348452734209413,0.9620601949978804,0.49429222966295866
997,3420,0.7248834251801611,0.9997999668121338,0.6989398002624512,0.9989997744560242,0.8494152046783626,0.6988273194554167,0.6988274389523281,0.7530733361593895,0.5064888119195387,0.5267883939415953,0.7534972445951674,0.5066460754644304,0.5270123540396664,0.615727002967359,0.3972708783010205,0.615727002967359,0.8908435777871979,0.23368820171100357
998,3606,0.7643069097075031,0.8451690077781677,0.831366240978241,0.9989997744560242,0.85108153078203,0.7021707573888158,0.7022097463998106,0.768334039847393,0.5369988850494816,0.5536741747317893,0.768334039847393,0.5363508085579889,0.5508326495196876,0.6504874947011445,0.43431222750764226,0.6504874947011445,0.8861805849936414,0.20059403608088544
999,2435,0.5161085205595591,0.9997999668121338,0.8851770162582397,0.9997999668121338,0.9018480492813141,0.8036624883396505,0.8036649289528348,0.7096227214921577,0.42006757860094696,0.4788452772317293,0.70517168291649,0.4094846862099676,0.4690725985452718,0.4654514624841034,0.2795226396892648,0.4654514624841034,0.9493429419245443,0.4363965867972107


==> anc/data/llm_rubric/LICENSE_LLM-Rubric.txt <==
    MIT License

    Copyright (c) Microsoft Corporation.

    Permission is hereby granted, free of charge, to any person obtaining a copy
    of this software and associated documentation files (the "Software"), to deal
    in the Software without restriction, including without limitation the rights
    to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
    copies of the Software, and to permit persons to whom the Software is
    furnished to do so, subject to the following conditions:

    The above copyright notice and this permission notice shall be included in all
    copies or substantial portions of the Software.

    THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
    IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
    FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
    AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
    LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
    OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
    SOFTWARE


==> anc/data/llm_rubric/gpt-3.5-turbo-16k_real_evaluations_FIXED.tsv <==
text_id	criterion	sample_llm	answer1_prob	answer2_prob	answer3_prob	answer4_prob
65ca24fff174b28977037c42	Q0	4	0.0005776092695876	0.0391112894058126	0.2687755532877596	0.6915355480368401
65ca2480f174b28977037c3c	Q0	3	0.0091757775766118	0.2449938577553359	0.4979415197180196	0.2478888449500326
65ca23c7f174b28977037c35	Q0	2	0.004589145043327	0.2801805289480149	0.5668207077565506	0.1484096182521073
65ca2346f174b28977037c2e	Q0	3	0.0099782933626059	0.1734465651227564	0.3672095147170018	0.4493656267976357
65ca225cf174b28977037c27	Q0	3	0.0012100330262226	0.060886139453717	0.3017385921517775	0.636165235368283
65ca2184f174b28977037c20	Q0	3	0.0007328860346778	0.1782206755803158	0.5326769127306106	0.2883695256543959
65ca207af174b28977037c1a	Q0	4	0.0045021821142965	0.140554426857662	0.3109439259562938	0.5439994650717476
65ca1fe6f174b28977037c13	Q0	4	0.0009496417388054	0.0908838318057032	0.3642658351526662	0.5439006913028251
65ca1f4df174b28977037c0c	Q0	3	0.0421707711553852	0.2981768164730048	0.4484076960528472	0.2112447163187625
65ca1988f174b28977037c05	Q0	3	0.0447228665309942	0.400351666181777	0.4082837042545012	0.1466417630327275
65ca189ff174b28977037bfe	Q0	4	0.0040906332989976	0.1644773052857104	0.4259191965844894	0.4055128648308025
65ca0f6ff174b28977037bf6	Q0	2	0.0143456604654837	0.2464269966256296	0.3640475496038302	0.3751797933050565
65ca0f23f174b28977037bf2	Q0	2	0.002746918911493	0.2068748844838996	0.3396469133114662	0.450731283293141
65ca0d9af174b28977037be7	Q0	3	0.0383248537803042	0.2530028894705078	0.3532828141851684	0.3553894425640196
65ca0d19f174b28977037bde	Q0	4	0.0052166968810805	0.1658508880973909	0.426363990910622	0.4025684241109065
65ca0c58f174b28977037bd6	Q0	4	0.0071424582542006	0.187644442793862	0.49877670488591	0.3064363940660273
65ca0a93f174b28977037bca	Q0	3	0.0096897599633904	0.1877695389146575	0.3289216097098776	0.4736190914120743
65ca0914f174b28977037bc2	Q0	4	0.0020732612450783	0.0942621893768158	0.3013336577187236	0.6023308916593824
65ca04ecf174b28977037bb5	Q0	4	0.0080267809446258	0.1723381730586449	0.3625562624312936	0.4570787835654357
65ca0376f174b28977037bb3	Q0	4	0.001450595480836	0.0756322476585845	0.3003674169816747	0.6225497398789046
65ca0179f174b28977037baa	Q0	1	0.0329148658791161	0.15931874899771	0.3773472330595147	0.4304191520636589
65c9fdabf174b28977037b9c	Q0	3	0.0087388863321349	0.1950636585898498	0.4588573418106304	0.3373401132673846
65c9fbfdf174b28977037b96	Q0	4	0.0005102611863028	0.0316922428423073	0.254656389838795	0.7131411061325947
65c9fb8df174b28977037b93	Q0	3	0.0047618917840029	0.201762996296445	0.4580642201266278	0.3354108917929243
65c9fb2ff174b28977037b90	Q0	3	0.0070501415600724	0.1904328037395748	0.370038108420437	0.4324789462799157
65c9fa09f174b28977037b88	Q0	4	0.0013386901012245	0.1000331868531015	0.4658068668801249	0.4328212561655489
65c9f916f174b28977037b80	Q0	4	0.0015363367149425	0.0413189125507156	0.278870642167633	0.6782741085667088
65c9f7cbf174b28977037b78	Q0	4	0.0024018518872268	0.199507007192766	0.3285934786307279	0.4694976622892791
65c9f712f174b28977037b6d	Q0	3	0.0055096440752807	0.1247497742412502	0.340550465618425	0.529190116065044
65c9f62ef174b28977037b65	Q0	3	0.0182208493203805	0.2172875312954245	0.382784235049844	0.381707384334351
65c9f5e2f174b28977037b60	Q0	3	0.0449995450401139	0.2560235620493596	0.3303114111051564	0.3686654818053699
65c9f515f174b28977037b54	Q0	3	0.0043757734996167	0.183447221357724	0.49495523992921	0.3172217652134491
65c9f4dff174b28977037b4f	Q0	2	0.0013506663463862	0.1638705948545134	0.4136461758046021	0.4211325629944982
65c9f3b1f174b28977037b3f	Q0	2	0.0123335083586972	0.1923146081486575	0.4062264062852619	0.3891254772073833
65c9f34df174b28977037b34	Q0	3	0.0147351566370966	0.169812085525759	0.3458508616383414	0.469601896198803
65c9f2fff174b28977037b2e	Q0	2	0.0218282533635258	0.267101371939267	0.359323413616321	0.3517469610808861
65c9f2f5f174b28977037b2c	Q0	4	0.0019450625759192	0.0479838333641097	0.2295599118539892	0.7205111922059819
65c9f24ef174b28977037b1c	Q0	4	0.0043442620183741	0.1172709885486284	0.4174598609024142	0.460924888530583
65c9f117f174b28977037b14	Q0	3	0.0137840166447562	0.2756217643373852	0.4139009304532213	0.2966932885646371
65c9f0b2f174b28977037b10	Q0	3	0.0025824001913466	0.1022523291043281	0.2989064574754717	0.5962588132288534
65c9f033f174b28977037b08	Q0	3	0.0008416220237391	0.0650457541033828	0.2998474758541311	0.6342651480187467
65c9efadf174b28977037af7	Q0	3	0.001793679678135	0.0844443633766348	0.478065951073015	0.4356960058722151
65c9ef9ff174b28977037af4	Q0	3	0.0095411368975531	0.1650984644260755	0.4068704174123151	0.4184899812640562
65c9ef50f174b28977037aee	Q0	3	0.0026236001301926	0.0908919346988075	0.4207878258588133	0.4856966393121865
65c9eeb1f174b28977037ae0	Q0	4	0.000903095337309	0.0690224799060472	0.395305141690469	0.5347692830661747
65c9ee66f174b28977037ad8	Q0	4	0.0097384741701125	0.2114615635478476	0.4927547024854041	0.2860452597966357
65c9edf6f174b28977037ad1	Q0	3	0.0010572325684432	0.0421127653459086	0.2323285908782139	0.724501411207434
65c9edf0f174b28977037ace	Q0	2	0.012628333401108	0.202612192889081	0.3636922605787738	0.4210672131310373
65c9ece5f174b28977037abe	Q0	4	0.0041852376619393	0.1154361647841123	0.3482072649166855	0.5321713326372629
65c9eccdf174b28977037abc	Q0	4	0.0008825155271613	0.055292960518047	0.3001031365839455	0.6437213873708462
65c9ec9af174b28977037ab9	Q0	2	0.0143917445800553	0.2808255474990083	0.4336382187587818	0.2711444891621543
65c9ebedf174b28977037aad	Q0	4	0.0046292723440255	0.1210039747982401	0.3314249187824992	0.5429418340752351
65c9ebb6f174b28977037aa5	Q0	4	0.0093146949840642	0.1311238057454777	0.3307927872391261	0.5287687120313319
65c9eb68f174b28977037a99	Q0	2	0.0317491039556064	0.3826323678230244	0.3444113070153916	0.2412072212059774
65c9eb09f174b28977037a90	Q0	4	0.0180238036108855	0.3677902883405214	0.442303132476076	0.1718827755725169
65c9eae6f174b28977037a8b	Q0	4	0.0031844127029748	0.1363885745153865	0.3127901997165725	0.5476368130650661
65c9ea9cf174b28977037a84	Q0	4	0.0023664848215272	0.1095789020514264	0.3680565137874039	0.5199980993396426
65c9ea70f174b28977037a7f	Q0	4	0.0008644257670738	0.0553237091982044	0.3243796387538805	0.6194322262808412
65c9e885f174b28977037a5f	Q0	4	0.0061115285862038	0.1378900212096052	0.3230629576870958	0.532935492517095
65c9e81df174b28977037a53	Q0	2	0.010343548024709	0.1962161477171393	0.3859926184419427	0.4074476858162088
65c9e7eaf174b28977037a45	Q0	2	0.0040515704790849	0.1063833392411919	0.2614605936283283	0.6281044966513947
65c9e7d9f174b28977037a3f	Q0	3	0.0248412549062698	0.2707373263494764	0.3754322674720095	0.3289891512722441
65c9e75bf174b28977037a2e	Q0	3	0.0063347404444695	0.176288426612766	0.4129416671688577	0.4044351657739066
65c9e716f174b28977037a23	Q0	3	0.0086299519032166	0.1315431496313084	0.3471046195861185	0.5127222788793565
65c9e6b5f174b28977037a16	Q0	4	0.0011208883541212	0.0674622609328221	0.2886453708782237	0.642771479834833
65c9e641f174b28977037a04	Q0	4	0.0014837936353412	0.103386239746559	0.3328150317125065	0.5623149349055931
65c9e579f174b289770379f3	Q0	3	0.0128118274902207	0.2676848797744304	0.4896011925470041	0.2299021001883447
65c9e4c9f174b289770379e2	Q0	3	0.0083713107477617	0.2206856681337518	0.5250361791737493	0.245906841944737
65c9e49df174b289770379dd	Q0	4	0.0028841188957244	0.1299633184086949	0.4432792818839611	0.4238732808116195
65c9e3f6f174b289770379c7	Q0	3	0.0024621147389687	0.1243981278362675	0.4814114600055004	0.3917282974192632
65c9e3f1f174b289770379c5	Q0	3	0.0071757646691279	0.1580676854251648	0.4740797991021511	0.3606767508035559
65c9e2f0f174b289770379ac	Q0	4	0.0116677515285438	0.2139600374421521	0.5066513815172414	0.2677208295120625
65c9e29cf174b2897703799d	Q0	2	0.0024276819252845	0.067527077247554	0.3422113955837745	0.587833845243387
65c9e259f174b28977037999	Q0	4	0.0033658391255971	0.1279892787551525	0.2522111165035784	0.6164337656156719
65c9e117f174b28977037986	Q0	4	0.0018784468311837	0.0454773673700202	0.3280064857324534	0.6246377000663428
65c9e0a9f174b2897703797c	Q0	2	0.0177062375436954	0.2338843075927122	0.4988337535877185	0.2495757012758739
65c9e093f174b28977037977	Q0	4	0.0087882801478811	0.1365256395437339	0.3508932802880056	0.5037928000203794
65c9e011f174b28977037970	Q0	3	0.0046553501109675	0.1296968390402683	0.3508540481344279	0.5147937627143362
65c9dfe8f174b2897703796d	Q0	3	0.0077873308838446	0.1690389340725724	0.4859528814821344	0.3372208535614486
65c9dd5df174b28977037959	Q0	3	0.0047576839639047	0.1356595566788626	0.3159381250557434	0.5436446343014892
65c9db5df174b2897703794a	Q0	3	0.0252475412056254	0.2087963913358377	0.4891029861795661	0.2768530812789706
65c9da77f174b28977037941	Q0	3	0.006592379613145	0.1444227377773479	0.356194730786296	0.492790151823211
65c9d8e5f174b28977037939	Q0	4	0.0127753129922453	0.2260167781596422	0.4183587994235829	0.3428491094245294
65c9d7f6f174b28977037923	Q0	2	0.0205279014589953	0.336682586788583	0.4629522919072212	0.1798372198452004
65c9d7c6f174b2897703791b	Q0	4	0.0008179734879933	0.0340264494207335	0.212755186669038	0.7524003904222352
65c9d78ff174b28977037916	Q0	3	0.0037223961019961	0.1309369977582837	0.3638030589483331	0.501537547191387
65c9cfb3f174b28977037906	Q0	4	0.0059038881400562	0.1060553195632933	0.2654919289145175	0.6225488633821329
65c9ccf8f174b289770378fe	Q0	3	0.0003307620027976	0.0124965025979114	0.1460619742771619	0.8411107611221289
65c9cccaf174b289770378f9	Q0	2	0.0096276568028852	0.1970730108545728	0.2750151462857977	0.5182841860567443
65c9ccbcf174b289770378f7	Q0	4	0.014624891948639	0.2186622725357969	0.3785329809313341	0.3881798545842297
65c9caaef174b289770378e8	Q0	4	0.0123566454869193	0.2053198925698112	0.3260683475517972	0.4562551143914721
65c9caa7f174b289770378e6	Q0	4	0.0013310226150953	0.0616153070242687	0.2782782549864648	0.658775415374171
65c9c8d9f174b289770378cc	Q0	4	0.0088959976360516	0.1536838809786498	0.426735665751787	0.4106844556335114
65c9c8caf174b289770378c8	Q0	4	0.000229119302045	0.0137720483820474	0.190154568250662	0.7958442640652456
65c9c8c9f174b289770378c7	Q0	2	0.0017049824941908	0.041260764790191	0.2609612015861285	0.6960730511294896
65c9c8b2f174b289770378c3	Q0	4	0.0140316354477648	0.1929662407536418	0.3458824769031902	0.4471196468954031
65c9c844f174b289770378b3	Q0	4	0.0090162131654574	0.1175732354059815	0.3077707290184479	0.565639822410113
65c9c70ff174b28977037891	Q0	4	0.0006575130739506	0.027794508611044	0.1693121866642174	0.8022357916507878
65c9c66df174b28977037880	Q0	3	0.0016742845294826	0.0523061851741517	0.2836115520540753	0.6624079782422903
65c9c665f174b2897703787e	Q0	4	0.0011136105375043	0.1116876541502363	0.2737584020585615	0.6134403332536977
65c9c416f174b28977037868	Q0	4	0.00220097507003	0.0895990104490204	0.3434753596233674	0.564724654857582
65c9c33df174b28977037860	Q0	4	0.0003210815620102	0.0355367545076721	0.4927867521929719	0.4713554117373456
65c9c29ff174b28977037855	Q0	2	0.0016440785877969	0.0909441696846615	0.4237995263840579	0.4836122253434837
65c9c22ef174b2897703784e	Q0	3	0.009788653707299	0.1899918791547476	0.3556977416685234	0.4445217254694297
65c9c181f174b28977037839	Q0	2	0.0054108057032268	0.2234042499221087	0.520438960496093	0.2507459838785715
65c9c129f174b2897703782a	Q0	1	0.0335287361652578	0.2969735171886843	0.4334823442910437	0.2360154023550141
65c9c0fcf174b28977037825	Q0	4	0.0007232006169903	0.0596785932001857	0.3105525664670491	0.6290456397157748
65c9c078f174b28977037818	Q0	2	0.0015033758079829	0.0482939270159843	0.2060661879876776	0.7441365091883549
65c9c047f174b28977037813	Q0	3	0.0087822854533157	0.1547759482426159	0.3452782369718429	0.4911635293322253
65c9bffaf174b28977037806	Q0	2	0.0219678646709369	0.2405319884298084	0.3951191001123857	0.3423810467868688
65c9bf9ef174b289770377fe	Q0	4	0.0250979739242381	0.1933991954017085	0.3160892538916228	0.4654135767824304
65c9bf20f174b289770377f7	Q0	3	0.0138718686454552	0.2063574895582355	0.3578898834480323	0.4218807583482769
65c9bec3f174b289770377ee	Q0	2	0.0346036652835054	0.3261919818792771	0.5356325095957092	0.1035718432415081
65c9be48f174b289770377de	Q0	2	0.0261355041590836	0.2832631155270183	0.2935587831591479	0.39704259715475
65c9bde8f174b289770377d8	Q0	4	0.0016156944041455	0.0608103154063833	0.2833175167068478	0.6542564734826233
65c9bd38f174b289770377c2	Q0	3	0.0049417776005442	0.2182937656777821	0.5426917909491211	0.2340726657725525
65c9bce0f174b289770377bd	Q0	3	0.1024539215540377	0.3450319494547909	0.3726076547626077	0.1799064742285635
65c9bc12f174b289770377a9	Q0	1	0.0135790084555557	0.2829290061213117	0.4327849720935957	0.2707070133295368
65c9bbf2f174b289770377a6	Q0	4	0.002153687436374	0.0626119002414764	0.2489671001301052	0.6862673121920443
65c9bb88f174b28977037799	Q0	3	0.0025567456583307	0.092583896494515	0.3380872920296111	0.5667720658175431
65c9bb67f174b28977037793	Q0	4	0.0036504523965515	0.14594368150511	0.4857562253716176	0.3646496407267209
65c9badaf174b28977037781	Q0	4	0.3047701007069968	0.0981878437785559	0.2078677837453806	0.3891742717690664
65c9bac3f174b2897703777e	Q0	3	0.005067827724871	0.1602270655965369	0.4072054825451611	0.427499624133431
65c9b894f174b28977037769	Q0	4	0.0060920401699476	0.1129527544302745	0.3904043624934557	0.4905508429063221
65c9b861f174b28977037763	Q0	2	0.0060791413991774	0.1294505647356442	0.3544745558933703	0.5099957379718081
65c9b859f174b28977037761	Q0	4	0.0001206800434642	0.0129913947434644	0.2783781929496927	0.7085097322633785
65c9b659f174b2897703774d	Q0	3	0.0036156580712398	0.0796672733187518	0.3457619311979325	0.5709551374120757
65c9b62af174b28977037748	Q0	2	0.0157244965451898	0.2561478164546932	0.3720713793612281	0.3560563076388887
65c9b4a0f174b2897703772f	Q0	4	0.0003162694888819	0.0134519500959424	0.115880209880051	0.8703515705351245
65c9b444f174b28977037727	Q0	4	0.0387164138592299	0.3373347432775769	0.406566676288512	0.217382166574681
65c9b31ef174b28977037718	Q0	4	0.0018168597913088	0.0867121334486481	0.3481360046898797	0.5633350020701632
65c9b2abf174b2897703770d	Q0	4	0.0028957655567443	0.0532053639335504	0.2042918312809431	0.739607039228762
65c9b28ef174b2897703770b	Q0	3	0.04465256281808	0.3360238379131156	0.3529892148439789	0.2663343844248255
65c9b257f174b28977037706	Q0	1	0.500473561184448	0.054344267961497	0.357678859285113	0.087503311568942
65c9b0eef174b289770376fb	Q0	4	0.012105427987987	0.2112552348030383	0.4025047894582537	0.3741345477507208
65c9af74f174b289770376f4	Q0	4	0.002187064353934	0.081037836827211	0.3183188224760671	0.5984562763427878
65c9aea5f174b289770376f1	Q0	4	0.0062753889310955	0.1828683626371976	0.3603627864458059	0.4504934619859008
65c9ac70f174b289770376e1	Q0	3	0.0004456692767178	0.0472961863758628	0.3040509134825589	0.6482072308648603
65c9ab5ef174b289770376d8	Q0	1	0.4273373121412532	0.3081284107620006	0.1661740673320278	0.0983602097647183
65c9a5c0f174b289770376c9	Q0	4	0.0005025882103316	0.0184686239306637	0.1442663131603359	0.8367624746986687
65c9a360f174b289770376bf	Q0	4	0.000954189881132	0.0470606036042674	0.2398991218815641	0.7120860846330364
65c9a1b9f174b289770376b6	Q0	4	0.0477193638485821	0.3632391258280316	0.3706083061179091	0.2184332042054771
65c99f2df174b289770376af	Q0	4	0.0141741036941267	0.2121051444607332	0.4034586951937163	0.3702620566514237
65c99962f174b289770376a7	Q0	3	0.1064199281286181	0.3663047560800621	0.3521905462864031	0.1750847695049167
65c99858f174b289770376a2	Q0	4	0.0002566915260839	0.0114655948318987	0.1232044533022471	0.8650732603397702
65c966f2f174b28977037698	Q0	2	0.0167113175710865	0.2372143324442004	0.403042126505787	0.3430322234789259
65c96644f174b28977037693	Q0	4	0.0177677685943415	0.2306802754387201	0.362229816562911	0.3893221394040273
65c964abf174b2897703768c	Q0	2	0.0026956810682156	0.1495454093096913	0.3636077177134646	0.4841511919086283
65c96204f174b28977037687	Q0	3	0.0219121464664529	0.2607712838991904	0.3182914321011612	0.3990251375331953
65c95f37f174b28977037681	Q0	4	0.0330885294214615	0.248030290833672	0.427230909687005	0.2916502700578615
65c907cdf174b2897703766d	Q0	3	0.0006422343188709	0.0638244177690094	0.3995487042464448	0.5359846436656748
65c903e2f174b28977037665	Q0	2	0.0214386702208351	0.2359955882505172	0.4213034133915532	0.3212623281370943
65c90311f174b2897703765d	Q0	4	0.0068177007894284	0.2014568848180362	0.2927314065412907	0.4989940078512445
65c8ffd5f174b28977037654	Q0	4	0.0068009518514326	0.1530445385306129	0.4686580699156971	0.3714964397022574
65c8ee9ff174b28977037645	Q0	4	0.002808402628401	0.1219852166105375	0.3173005912822221	0.5579057894788392
65c8df27f174b28977037641	Q0	3	0.0014753604378786	0.0621241513898697	0.3195921413598461	0.6168083468124055
65c7e61df174b28977037629	Q0	3	0.0003741225961652	0.0208761688493378	0.1540722983345435	0.8246774102199533
65c7e363f174b2897703761b	Q0	3	0.0118702366149934	0.1384561878387496	0.390499520860502	0.4591740546857548
65c7e116f174b28977037610	Q0	4	0.0010075736855604	0.0296938944083008	0.1737748245239156	0.7955237073822231
65c7dcdaf174b28977037605	Q0	4	0.0001435394418506	0.0059849355750764	0.0862623793712108	0.907609145611862
65c7da9bf174b289770375fc	Q0	4	0.0031268583155807	0.0987887633917665	0.3424073353705519	0.555677042922101
65c7c59ff174b289770375f8	Q0	3	0.0034229541137025	0.1349651712174522	0.3082509284894666	0.5533609461793785
65c7c103f174b289770375f1	Q0	3	0.0058173251054857	0.1716431568493079	0.4255450476063119	0.3969944704388943
65c7bf51f174b289770375e3	Q0	4	0.0046776770767643	0.1208256425317414	0.41650769448413	0.4579889859073641
65c7bcc7f174b289770375d4	Q0	4	0.0216085418166506	0.2810659083144614	0.4052215242359397	0.292104025632948
65c7b5cbf174b289770375c0	Q0	3	0.0057716387811806	0.1830662222737142	0.4585880936633214	0.3525740452817837
65c7b249f174b289770375b8	Q0	2	0.0128160660990974	0.2431702579154285	0.4089794653678253	0.3350342106176487
65c7770cf174b289770375ab	Q0	3	0.0134266985962451	0.1768533321683186	0.383018425834274	0.4267015434011622
65c76b8ef174b289770375a3	Q0	4	0.0036417783385742	0.1542774827198733	0.4684782692343773	0.3736024697071752
65c74569f174b28977037599	Q0	3	0.0062853379452058	0.1296022844532508	0.3576604993856371	0.5064518782159061
65c73a1cf174b28977037591	Q0	1	0.0609876695361215	0.2759765990892689	0.4887683655649749	0.1742673658096345
65c7387ef174b28977037588	Q0	3	0.0040317209839794	0.1091509326881951	0.3406430067837949	0.5461743395440307
65c73879f174b28977037586	Q0	2	0.0044481479010882	0.0753311861330557	0.2646145946426614	0.6556060713231945
65c7374ff174b2897703757b	Q0	4	0.0060285142938448	0.1944496371596852	0.3703692365371321	0.4291526120093377
65c73512f174b2897703756c	Q0	2	0.0100340817179649	0.1739703826611751	0.430879095614915	0.3851164400059449
65c73027f174b28977037564	Q0	4	0.0026972688254994	0.0590971449792186	0.1912043239075661	0.7470012622877159
65c72a1af174b2897703755b	Q0	4	0.0008232835471802	0.0564086711867018	0.2446241598161788	0.698143885449939
65c729b5f174b28977037559	Q0	4	0.0052096884436284	0.1833916177968792	0.5170512784898031	0.2943474152696892
65c7276bf174b2897703754a	Q0	2	0.0134602891287534	0.2316376980238892	0.4513344480254366	0.3035675648219208
65c72722f174b28977037547	Q0	3	0.0048731925079703	0.1276181328899843	0.4323404549830856	0.4351682196189597
65c7269df174b2897703753e	Q0	4	0.0045783338140952	0.1309041709293968	0.4094652277986741	0.4550522674578336
65c72472f174b28977037529	Q0	3	0.0009693705943646	0.0618618275483726	0.2756414921132008	0.6615273097440618
65c71e43f174b2897703751e	Q0	4	0.0159329767460547	0.269622186724461	0.367200187961579	0.3472446485679053
65c71946f174b2897703750e	Q0	4	0.0168344124138461	0.143856553862356	0.3936926305568583	0.4456164031669395
65c71597f174b289770374ff	Q0	4	0.0003066908736785	0.0178178619624846	0.310048768600311	0.6718266785635257
65c70e7df174b289770374f6	Q0	3	0.0075375224875862	0.1562373375224919	0.3828785194176699	0.4533466205722518
65c709e9f174b289770374ec	Q0	4	0.0043185533328853	0.1276772722511329	0.3757492262910815	0.4922549481249002
65c706f8f174b289770374e4	Q0	4	0.0085931769695999	0.1957545175454987	0.4277890382335563	0.3678632672513451
65c70385f174b289770374db	Q0	3	0.0033979153453382	0.0958893104276808	0.3078423834226811	0.5928703908042997
65c701b4f174b289770374d4	Q0	4	0.0037016691812812	0.129789362511757	0.3978760752170086	0.4686328930899531
65c6fffdf174b289770374cd	Q0	3	0.0085856050572545	0.1666839943230247	0.3803634794034794	0.4443669212162413
65c68f93f174b289770374c1	Q0	2	0.0114148113056021	0.2562666872878079	0.4300213890621358	0.3022971123444541
65c666e9f174b289770374b3	Q0	3	0.0092730756990508	0.260947989930343	0.5362411362103667	0.1935377981602393
65c65992f174b289770374aa	Q0	2	0.0052789234043867	0.2021604878456893	0.3115556507124308	0.4810049380374929
65c64d82f174b2897703749a	Q0	2	0.024651261514097	0.287583736787632	0.4585252340241498	0.2292397676741211
65c6356ef174b28977037493	Q0	3	0.0033574032555418	0.1168142696470301	0.3913574100149001	0.488470917082528
65c622bff174b28977037486	Q0	2	0.0073169995056299	0.1568127063984207	0.4268941158957316	0.4089761782002177
65c6213df174b2897703747f	Q0	3	0.004548984450519	0.1020781208026845	0.4725780925818919	0.4207948021649045
65c61b9bf174b28977037476	Q0	4	0.0014239805994741	0.0366813293639192	0.2788441124501921	0.6830505775864146
65c61587f174b2897703746f	Q0	3	0.0012665245294406	0.077561592152032	0.3804093684152406	0.5407625149032866
65c6133af174b2897703746a	Q0	4	0.001760423721063	0.0512814675554177	0.1985463016636555	0.7484118070598635
65c60f9af174b2897703745a	Q0	4	0.0020196144003566	0.044329816186994	0.2468597847289879	0.7067907846836613
65c609f1f174b28977037454	Q0	4	0.0073321322412418	0.1597723781863606	0.3696837520598491	0.4632117375125484
65c605e3f174b28977037447	Q0	3	0.0047884527984855	0.1368999343388521	0.4029180343963459	0.4553935784663164
65c60309f174b28977037442	Q0	4	0.0074631630155338	0.1216176517086539	0.3536045226830094	0.5173146625928028
65c602a2f174b2897703743c	Q0	4	0.0187273481540235	0.2307484194237949	0.3871243168534137	0.3633999155687676
65c60280f174b2897703743a	Q0	4	0.0010248937582748	0.0462801968954037	0.2834432868452747	0.6692516225010468
65c60203f174b28977037433	Q0	4	0.0025174747382912	0.0954435440706415	0.32022084907852	0.5818181321125472
65c60166f174b2897703742d	Q0	3	0.0226958599054669	0.3443268514855396	0.3232564350607976	0.3097208535481957
65c60093f174b28977037424	Q0	4	0.0192792041611368	0.3107704418043056	0.4183580565110598	0.2515922975234977
65c5ffe4f174b2897703741f	Q0	3	0.102004765686116	0.4430912715363954	0.4488219740856769	0.0060819886918116
65c5fe6cf174b28977037419	Q0	2	0.0047220332949993	0.1235563082832153	0.3614971253913368	0.5102245330304485
65c5fd8df174b28977037412	Q0	2	0.0085062312112024	0.177242611165223	0.3457088609801468	0.4685422966434277
65c5fc3bf174b2897703740b	Q0	4	0.0026486894625367	0.084944676105236	0.292032055465002	0.6203745789672251
65c5f77ff174b289770373fa	Q0	4	0.0004956984535277	0.0313423245532305	0.2790534404371928	0.689108536556049
65c5f6c4f174b289770373f8	Q0	4	0.0065099420325272	0.3060144655026189	0.3994379482898678	0.288037644174986
65c5efbaf174b289770373e9	Q0	4	0.0096657703120123	0.1651697298056315	0.2708291043416804	0.5543353955406757
65c5eccaf174b289770373e4	Q0	3	0.0067567347928523	0.1885729160343393	0.3894542711951485	0.4152160779776597
65c5d5f9f174b289770373d6	Q0	3	0.0051728104382238	0.1085605026737324	0.2346725518057009	0.6515941350823429
65c5cf8cf174b289770373b9	Q0	4	0.0012628227329495	0.0712886893047004	0.3761419803991337	0.5513065075632162
65c5c73ef174b289770373a2	Q0	4	0.0002815362685044	0.0152308122916188	0.1687532688379367	0.81573438260194
65c5b90bf174b28977037378	Q0	4	0.0190206131206404	0.2688048071342093	0.3106953596133204	0.4014792201318298
65c5b4b9f174b2897703736a	Q0	3	0.0051393429562028	0.210954198620412	0.3959905324234574	0.3879159259999277
65ca24fff174b28977037c42	Q8	3	0.3877684112481628	0.2447416301296412	0.367489733862314	0.0
65ca2480f174b28977037c3c	Q8	3	0.3062030948039925	0.2235508914353652	0.4702455900744586	0.0
65ca23c7f174b28977037c35	Q8	1	0.2808583970747076	0.2885361892203129	0.4306054137049794	0.0
65ca2346f174b28977037c2e	Q8	3	0.262265465928967	0.1830887155006038	0.5546454714915827	0.0
65ca225cf174b28977037c27	Q8	3	0.197280118548223	0.3432344839683089	0.4594851117674143	0.0
65ca2184f174b28977037c20	Q8	2	0.3986362253598526	0.2771635555351849	0.3242002191049625	0.0
65ca207af174b28977037c1a	Q8	2	0.2061906241754084	0.3301837114695612	0.4636254752960447	0.0
65ca1fe6f174b28977037c13	Q8	1	0.5577353941206034	0.1131928776865195	0.329071728192877	0.0
65ca1f4df174b28977037c0c	Q8	1	0.3650449198029908	0.2210244467025735	0.4139302883271545	0.0
65ca1988f174b28977037c05	Q8	1	0.4117966945594911	0.0464995329171834	0.5417024349942385	0.0
65ca189ff174b28977037bfe	Q8	3	0.269968873894845	0.1956111520374739	0.5344196012213593	0.0
65ca0f6ff174b28977037bf6	Q8	3	0.4737805465717901	0.1572854146413685	0.3689328069857976	0.0
65ca0f23f174b28977037bf2	Q8	3	0.3277211912826913	0.199370603189823	0.4729078836301445	0.0
65ca0d9af174b28977037be7	Q8	2	0.5949024229631585	0.0969802158195193	0.3081166660340199	0.0
65ca0d19f174b28977037bde	Q8	3	0.2874325098592887	0.2366940749628927	0.4758734151778185	0.0
65ca0c58f174b28977037bd6	Q8	1	0.3409608721013605	0.2335378181584205	0.4255013097402189	0.0
65ca0a93f174b28977037bca	Q8	2	0.3796882341739563	0.2075359503980016	0.4127754661371985	0.0
65ca0914f174b28977037bc2	Q8	3	0.3290212209652186	0.2632503683094361	0.4077277817362574	0.0
65ca04ecf174b28977037bb5	Q8	2	0.2709311432132695	0.1898441181267469	0.5392241809192259	0.0
65ca0376f174b28977037bb3	Q8	1	0.3990850603639096	0.1236954168317263	0.4772188200964741	0.0
65ca0179f174b28977037baa	Q8	1	0.8107151477798421	0.1129932403073953	0.0762916119127624	0.0
65c9fdabf174b28977037b9c	Q8	2	0.4178897966042208	0.2975010645435497	0.2846088562127783	0.0
65c9fbfdf174b28977037b96	Q8	3	0.1505931573458915	0.3363741823864659	0.5130326602676425	0.0
65c9fb8df174b28977037b93	Q8	3	0.3369837627648333	0.3112283687851712	0.3517878684499955	0.0
65c9fb2ff174b28977037b90	Q8	3	0.231430370099727	0.1966418101501346	0.5719266513070953	0.0
65c9fa09f174b28977037b88	Q8	2	0.3226656351038485	0.2803651053962047	0.3969688053324528	0.0
65c9f916f174b28977037b80	Q8	2	0.4542364722155945	0.2278826780017072	0.3178808497826983	0.0
65c9f7cbf174b28977037b78	Q8	3	0.2025633470220635	0.2694169992590524	0.5280193403189811	0.0
65c9f712f174b28977037b6d	Q8	3	0.319410430327434	0.231400110260131	0.4491891332587328	0.0
65c9f62ef174b28977037b65	Q8	3	0.4384029124032109	0.2342675360839823	0.3273293592626666	0.0
65c9f5e2f174b28977037b60	Q8	2	0.3157802131616225	0.2376352995600885	0.4465837682694136	0.0
65c9f515f174b28977037b54	Q8	3	0.2977600652107512	0.1750561206423148	0.5271823542312389	0.0
65c9f4dff174b28977037b4f	Q8	1	0.3431078716663422	0.374789540232299	0.2821025881013587	0.0
65c9f3b1f174b28977037b3f	Q8	1	0.4284553440371205	0.2667931283743063	0.3047512463172641	0.0
65c9f34df174b28977037b34	Q8	1	0.2491063444660903	0.2587348239603488	0.492157876147814	0.0
65c9f2fff174b28977037b2e	Q8	1	0.4781083533525926	0.1286077516826848	0.3932834652366387	0.0
65c9f2f5f174b28977037b2c	Q8	1	0.4846678714373083	0.1939160619733093	0.3214157624501027	0.0
65c9f24ef174b28977037b1c	Q8	1	0.3089018905160308	0.1042830795377332	0.5868147486947666	0.0
65c9f117f174b28977037b14	Q8	3	0.439063593130095	0.2084693570078062	0.3524665632237583	0.0
65c9f0b2f174b28977037b10	Q8	3	0.337797125571194	0.2653929864138723	0.3968094517554321	0.0
65c9f033f174b28977037b08	Q8	2	0.2343766963762118	0.2913712521299493	0.4742520514938387	0.0
65c9efadf174b28977037af7	Q8	2	0.4051792017370056	0.1253557258761503	0.4694650723868439	0.0
65c9ef9ff174b28977037af4	Q8	3	0.2790141795797823	0.2607442921186799	0.4602412476393798	0.0
65c9ef50f174b28977037aee	Q8	1	0.4278574318636573	0.1392187555496979	0.4329231705191469	0.0
65c9eeb1f174b28977037ae0	Q8	3	0.1948033992832765	0.3640600917278118	0.441135763219689	0.0
65c9ee66f174b28977037ad8	Q8	1	0.4176753877188807	0.1900661152102881	0.3922582196100082	0.0
65c9edf6f174b28977037ad1	Q8	1	0.1584765699371462	0.4854940142678542	0.3560286334474984	0.0
65c9edf0f174b28977037ace	Q8	3	0.283649765083192	0.2519106737886421	0.4644389024463998	0.0
65c9ece5f174b28977037abe	Q8	1	0.2829462201072265	0.2047452952869173	0.5123074251672788	0.0
65c9eccdf174b28977037abc	Q8	2	0.1773062248806348	0.4875370666852917	0.3351563441042449	0.0
65c9ec9af174b28977037ab9	Q8	3	0.5425136159913053	0.0707141775347884	0.3867715790273854	0.0
65c9ebedf174b28977037aad	Q8	3	0.2664328082171427	0.356161501917236	0.3774054391722301	0.0
65c9ebb6f174b28977037aa5	Q8	1	0.3938281617065644	0.1997366155435507	0.4064342366175748	0.0
65c9eb68f174b28977037a99	Q8	2	0.292675000402401	0.3705500709022575	0.3367743696103308	0.0
65c9eb09f174b28977037a90	Q8	3	0.2604434289685354	0.2445561841011288	0.4949999068275431	0.0
65c9eae6f174b28977037a8b	Q8	3	0.3973839816669692	0.2888321060785692	0.3137839122544616	0.0
65c9ea9cf174b28977037a84	Q8	1	0.3222353603310942	0.122281322370684	0.5554829809454687	0.0
65c9ea70f174b28977037a7f	Q8	3	0.3268850376804081	0.1403790188952349	0.5327356006961612	0.0
65c9e885f174b28977037a5f	Q8	2	0.3381234790229236	0.3041795497767589	0.3576967467536968	0.0
65c9e81df174b28977037a53	Q8	1	0.4009229273999585	0.1678032073267744	0.4312726798140945	0.0
65c9e7eaf174b28977037a45	Q8	3	0.3617150160145599	0.1470343676814084	0.4912502898478245	0.0
65c9e7d9f174b28977037a3f	Q8	1	0.3470672454229488	0.286213762227458	0.3667187303917963	0.0
65c9e75bf174b28977037a2e	Q8	3	0.1140023601407875	0.4660818447289163	0.4199149543662904	0.0
65c9e716f174b28977037a23	Q8	3	0.3139046388565578	0.1644290124606418	0.5216660237481131	0.0
65c9e6b5f174b28977037a16	Q8	3	0.1381354354608641	0.4275990982418066	0.4342648798940878	0.0
65c9e641f174b28977037a04	Q8	3	0.2895055485711328	0.1699527849486143	0.5405416664802528	0.0
65c9e579f174b289770379f3	Q8	2	0.1233595997209721	0.401135415576768	0.4755049847022599	0.0
65c9e4c9f174b289770379e2	Q8	1	0.2738925068996697	0.2243826646881202	0.5017248284122099	0.0
65c9e49df174b289770379dd	Q8	3	0.4498613230359513	0.1647219176021982	0.385416267406106	0.0
65c9e3f6f174b289770379c7	Q8	3	0.4386406911284246	0.1733126981543712	0.3880460145183707	0.0
65c9e3f1f174b289770379c5	Q8	2	0.1863012167369444	0.5072921339057784	0.3064056901405265	0.0
65c9e2f0f174b289770379ac	Q8	3	0.2046900718532774	0.2793862101920858	0.5159234442046183	0.0
65c9e29cf174b2897703799d	Q8	2	0.4052810106673796	0.2229533551836781	0.3717656341489421	0.0
65c9e259f174b28977037999	Q8	2	0.3470107126629863	0.2224565388905929	0.4305327484464207	0.0
65c9e117f174b28977037986	Q8	3	0.1484720195159626	0.3919244610121019	0.4596030856483884	0.0
65c9e0a9f174b2897703797c	Q8	1	0.443087800289293	0.2836351545498629	0.2732764568359694	0.0
65c9e093f174b28977037977	Q8	1	0.5086599494975192	0.1298132679741686	0.3615265987192569	0.0
65c9e011f174b28977037970	Q8	1	0.4654008730702793	0.1472585605232513	0.387340231057525	0.0
65c9dfe8f174b2897703796d	Q8	3	0.2856135336776728	0.1238009849466653	0.5905854813756618	0.0
65c9dd5df174b28977037959	Q8	3	0.3160532175604512	0.2074436236306092	0.476502566585872	0.0
65c9db5df174b2897703794a	Q8	1	0.6314558833709105	0.2955670395450795	0.0729770770840099	0.0
65c9da77f174b28977037941	Q8	3	0.4602840921507933	0.139789565813079	0.3999261441696301	0.0
65c9d8e5f174b28977037939	Q8	3	0.3558982859517225	0.2155546505880242	0.4285467083477199	0.0
65c9d7f6f174b28977037923	Q8	1	0.6130781837857291	0.2729025551663354	0.1140192610479355	0.0
65c9d7c6f174b2897703791b	Q8	3	0.2806632983555951	0.2064195038197774	0.5129171978246273	0.0
65c9d78ff174b28977037916	Q8	2	0.3873142792807768	0.3342145174505326	0.2784712032686905	0.0
65c9cfb3f174b28977037906	Q8	1	0.4646465310708663	0.2124286077302073	0.3229248611989264	0.0
65c9ccf8f174b289770378fe	Q8	3	0.3147076913392128	0.2423066187997261	0.4429852368071161	0.0
65c9cccaf174b289770378f9	Q8	2	0.2468635335698198	0.4064335383298844	0.3467027166084071	0.0
65c9ccbcf174b289770378f7	Q8	3	0.338848142968838	0.1822625538643578	0.4788889920475759	0.0
65c9caaef174b289770378e8	Q8	2	0.2351049653951648	0.2822217686915804	0.4826719043037565	0.0
65c9caa7f174b289770378e6	Q8	2	0.2735978009907944	0.2237802734642889	0.5026219255449168	0.0
65c9c8d9f174b289770378cc	Q8	3	0.3919632802611207	0.1291744430536782	0.478861380786974	0.0
65c9c8caf174b289770378c8	Q8	3	0.2983235612816811	0.2168469431539938	0.4848294955643252	0.0
65c9c8c9f174b289770378c7	Q8	3	0.2028112833627508	0.1951619073285015	0.6020268093087476	0.0
65c9c8b2f174b289770378c3	Q8	2	0.2431200086003481	0.3151455778538928	0.4417339969170488	0.0
65c9c844f174b289770378b3	Q8	3	0.2128583587222058	0.2224439727396386	0.5646969762128639	0.0
65c9c70ff174b28977037891	Q8	1	0.2416818764909363	0.2517584513418502	0.5065591513695213	0.0
65c9c66df174b28977037880	Q8	3	0.1338265236938189	0.586406204942913	0.2797660902116136	0.0
65c9c665f174b2897703787e	Q8	1	0.3888714730441041	0.1591047078694951	0.4520238190864007	0.0
65c9c416f174b28977037868	Q8	3	0.2713800214399315	0.2493060434023277	0.4793132890430101	0.0
65c9c33df174b28977037860	Q8	3	0.3331348398669835	0.1064846169088315	0.5603796119447375	0.0
65c9c29ff174b28977037855	Q8	3	0.605910977162438	0.1937908535243022	0.2002981693132596	0.0
65c9c22ef174b2897703784e	Q8	1	0.6815996822407042	0.0955250808128357	0.22287523694646	0.0
65c9c181f174b28977037839	Q8	3	0.4326411532460533	0.176468085091689	0.3908907616622575	0.0
65c9c129f174b2897703782a	Q8	2	0.2753152460757149	0.1773978571274901	0.5472864776571907	0.0
65c9c0fcf174b28977037825	Q8	1	0.5322997384031376	0.1518933148960432	0.3158069467008192	0.0
65c9c078f174b28977037818	Q8	2	0.1769160276302094	0.3499601881366578	0.4731232521096049	0.0
65c9c047f174b28977037813	Q8	3	0.4564991526461903	0.0966736278379672	0.446826843049743	0.0
65c9bffaf174b28977037806	Q8	1	0.2790361481644036	0.3282967866923093	0.3926665728973346	0.0
65c9bf9ef174b289770377fe	Q8	1	0.4420021540759726	0.0919373342533137	0.4660599414342897	0.0
65c9bf20f174b289770377f7	Q8	1	0.4645193910547245	0.20822753570502	0.3272525194006846	0.0
65c9bec3f174b289770377ee	Q8	3	0.5155990451500853	0.0801274040987582	0.4042732291497607	0.0
65c9be48f174b289770377de	Q8	3	0.4156208524874681	0.1599554697416866	0.4244233238157624	0.0
65c9bde8f174b289770377d8	Q8	1	0.3121514025987397	0.2741883653151099	0.4136596336938898	0.0
65c9bd38f174b289770377c2	Q8	1	0.3504717304039014	0.1975847385295358	0.4519431276663689	0.0
65c9bce0f174b289770377bd	Q8	1	0.433165617184992	0.250845307058716	0.315989075756292	0.0
65c9bc12f174b289770377a9	Q8	3	0.1805685500134767	0.2726121486572412	0.546819017648431	0.0
65c9bbf2f174b289770377a6	Q8	2	0.2238151575074602	0.4712642709561485	0.3049205715363913	0.0
65c9bb88f174b28977037799	Q8	3	0.3062999772350265	0.3330859415835407	0.3606137134269321	0.0
65c9bb67f174b28977037793	Q8	3	0.2428743002868789	0.2343705305134618	0.5227551691996593	0.0
65c9badaf174b28977037781	Q8	3	0.5575561805088878	0.1399785043509396	0.3024651821362623	0.0
65c9bac3f174b2897703777e	Q8	2	0.20132740448713	0.269925328846669	0.5287472666662009	0.0
65c9b894f174b28977037769	Q8	1	0.4506540695740456	0.1926408193565063	0.3567048237047961	0.0
65c9b861f174b28977037763	Q8	3	0.1457399798934785	0.5165108392385523	0.3377483441644977	0.0
65c9b859f174b28977037761	Q8	3	0.1922132744027885	0.4476873277960629	0.3600989157648989	0.0
65c9b659f174b2897703774d	Q8	3	0.2522561531128141	0.1662592391541325	0.5814839565738203	0.0
65c9b62af174b28977037748	Q8	1	0.4167809710695919	0.1078295818015143	0.4753890562503458	0.0
65c9b4a0f174b2897703772f	Q8	2	0.3944653136875132	0.2130405262452755	0.3924937492719389	0.0
65c9b444f174b28977037727	Q8	1	0.3586926085243537	0.1689806274767675	0.4723260249832745	0.0
65c9b31ef174b28977037718	Q8	2	0.5703204935417219	0.1971001296971976	0.2325793767610806	0.0
65c9b2abf174b2897703770d	Q8	3	0.3491213017568982	0.3676521443895537	0.2832263018632997	0.0
65c9b28ef174b2897703770b	Q8	3	0.3314291791649288	0.2392601250248404	0.4293104639115379	0.0
65c9b257f174b28977037706	Q8	1	0.5021263509008892	0.1762844322760569	0.3215889518593524	0.0
65c9b0eef174b289770376fb	Q8	1	0.2434159920787864	0.2315388739052726	0.5250444476854758	0.0
65c9af74f174b289770376f4	Q8	2	0.1577154359832083	0.5606951039874599	0.2815891154813607	0.0
65c9aea5f174b289770376f1	Q8	1	0.3673365546059217	0.3115559604324362	0.3211069259626173	0.0
65c9ac70f174b289770376e1	Q8	3	0.3992789986368562	0.2332654690718189	0.3674550716758816	0.0
65c9ab5ef174b289770376d8	Q8	1	0.3459387000001406	0.1831123303786019	0.4709484131193215	0.0
65c9a5c0f174b289770376c9	Q8	3	0.3235228462204014	0.2514941260139888	0.4249830277656097	0.0
65c9a360f174b289770376bf	Q8	2	0.2411713051727425	0.3357028826160417	0.4231251468937299	0.0
65c9a1b9f174b289770376b6	Q8	3	0.2765415514304585	0.2656472726375858	0.4578108539141812	0.0
65c99f2df174b289770376af	Q8	3	0.4547525062570349	0.1987568520509948	0.3464903709121316	0.0
65c99962f174b289770376a7	Q8	1	0.6487377362339418	0.0740786740004513	0.2771833195206626	0.0
65c99858f174b289770376a2	Q8	1	0.3758827563291592	0.1501829137934764	0.4739338601881007	0.0
65c966f2f174b28977037698	Q8	3	0.3212475110290168	0.1510082979188187	0.5277437734740837	0.0
65c96644f174b28977037693	Q8	3	0.5112686995655065	0.2035436509483646	0.2851876494861289	0.0
65c964abf174b2897703768c	Q8	3	0.2838585151935627	0.2189943713936163	0.497146886190827	0.0
65c96204f174b28977037687	Q8	3	0.4031443730912546	0.1944584165759241	0.4023968874039451	0.0
65c95f37f174b28977037681	Q8	1	0.4436199985618569	0.1703756554107335	0.3860034614380871	0.0
65c907cdf174b2897703766d	Q8	3	0.2319779051353129	0.411055598147458	0.3569664967172289	0.0
65c903e2f174b28977037665	Q8	3	0.5062987468867417	0.1538156694592716	0.3398850030012423	0.0
65c90311f174b2897703765d	Q8	3	0.3924881501850608	0.1926260233259446	0.4148854907097062	0.0
65c8ffd5f174b28977037654	Q8	3	0.2075196721829042	0.4029097537954033	0.3895694562103445	0.0
65c8ee9ff174b28977037645	Q8	1	0.3409451203575583	0.2756995062035719	0.3833553734388698	0.0
65c8df27f174b28977037641	Q8	3	0.3947213260492671	0.2523798647290975	0.352898490142575	0.0
65c7e61df174b28977037629	Q8	2	0.1475913567307256	0.5552283062190057	0.2971798323574273	0.0
65c7e363f174b2897703761b	Q8	1	0.4185898166203308	0.1108983396316938	0.4705111149681378	0.0
65c7e116f174b28977037610	Q8	3	0.3036652142615657	0.2804895096995007	0.4158440855626031	0.0
65c7dcdaf174b28977037605	Q8	3	0.2498007378707481	0.2554817942014111	0.4947172818051266	0.0
65c7da9bf174b289770375fc	Q8	2	0.2990595633533321	0.1891841278213132	0.5117557508482558	0.0
65c7c59ff174b289770375f8	Q8	2	0.385008259196769	0.1452154724834276	0.4697762683198033	0.0
65c7c103f174b289770375f1	Q8	1	0.4731780805889402	0.110975232897704	0.4158462910725891	0.0
65c7bf51f174b289770375e3	Q8	3	0.3638937944710604	0.2269496874285537	0.4091562660403215	0.0
65c7bcc7f174b289770375d4	Q8	2	0.2331362182500719	0.3737470046731074	0.3931167770768206	0.0
65c7b5cbf174b289770375c0	Q8	2	0.2598735664079181	0.2277365616786394	0.5123897109435107	0.0
65c7b249f174b289770375b8	Q8	2	0.255644426769302	0.1919218429243935	0.5524337303063045	0.0
65c7770cf174b289770375ab	Q8	3	0.3013439792046886	0.2500441245077006	0.448611698847864	0.0
65c76b8ef174b289770375a3	Q8	2	0.466017711424843	0.1333745453428609	0.4006075784306412	0.0
65c74569f174b28977037599	Q8	3	0.3490860625839123	0.2347679523418074	0.4161454711772848	0.0
65c73a1cf174b28977037591	Q8	2	0.3116077889177125	0.2732757914140074	0.41511641966828	0.0
65c7387ef174b28977037588	Q8	1	0.1742281742164815	0.4237220662733488	0.4020490741718976	0.0
65c73879f174b28977037586	Q8	1	0.6331120024204947	0.0778017594171701	0.2890862381623351	0.0
65c7374ff174b2897703757b	Q8	1	0.4380139940168542	0.1519425759519953	0.4100431178580266	0.0
65c73512f174b2897703756c	Q8	3	0.3317207207711865	0.2088034152447131	0.4594755417485276	0.0
65c73027f174b28977037564	Q8	2	0.2341045975565808	0.3861985878987551	0.3796958599070835	0.0
65c72a1af174b2897703755b	Q8	3	0.5147685472598053	0.1610453942080779	0.3241852387141413	0.0
65c729b5f174b28977037559	Q8	3	0.3382043853821767	0.1676076620364915	0.4941876499266591	0.0
65c7276bf174b2897703754a	Q8	3	0.2268075694713661	0.328841294351952	0.4443506692833107	0.0
65c72722f174b28977037547	Q8	3	0.3748327763799791	0.1297340838710009	0.4954327617889312	0.0
65c7269df174b2897703753e	Q8	1	0.2694718523041077	0.142551201045131	0.5879769466507613	0.0
65c72472f174b28977037529	Q8	2	0.1283046470730545	0.4653035234891224	0.406391829437823	0.0
65c71e43f174b2897703751e	Q8	2	0.2272169542127697	0.2578558496466238	0.5149265692299954	0.0
65c71946f174b2897703750e	Q8	3	0.3644831000826736	0.259254106191542	0.3762625555418655	0.0
65c71597f174b289770374ff	Q8	1	0.2580102944135741	0.1926964176503246	0.5492929385768232	0.0
65c70e7df174b289770374f6	Q8	2	0.2879719015296174	0.2642739914197111	0.4477533000649544	0.0
65c709e9f174b289770374ec	Q8	3	0.3457914566746855	0.3508866956619555	0.3033215205890384	0.0
65c706f8f174b289770374e4	Q8	2	0.2326167721385824	0.4408165421515361	0.3265664155432281	0.0
65c70385f174b289770374db	Q8	1	0.4395052768547334	0.3238805333435628	0.2366141898017037	0.0
65c701b4f174b289770374d4	Q8	3	0.3547225479196002	0.2149400879820307	0.4303373640983691	0.0
65c6fffdf174b289770374cd	Q8	3	0.4421180003950815	0.1000599409253278	0.4578206326635157	0.0
65c68f93f174b289770374c1	Q8	2	0.3103134010072964	0.2905948002382201	0.3990914975559232	0.0
65c666e9f174b289770374b3	Q8	2	0.4045852850414864	0.2199394002328914	0.3754749488714151	0.0
65c65992f174b289770374aa	Q8	3	0.243710353506517	0.2084000488674033	0.5478893795125288	0.0
65c64d82f174b2897703749a	Q8	3	0.1677409622167884	0.3606302509675968	0.4716279804973324	0.0
65c6356ef174b28977037493	Q8	3	0.3168337101027466	0.1921550623393451	0.4910109664294352	0.0
65c622bff174b28977037486	Q8	3	0.3223472144750369	0.2807553839367692	0.3968971465470634	0.0
65c6213df174b2897703747f	Q8	3	0.3664171399857461	0.1280036028952897	0.5055790020137234	0.0
65c61b9bf174b28977037476	Q8	1	0.2468627063891935	0.4742519580380362	0.2788845055489533	0.0
65c61587f174b2897703746f	Q8	3	0.1716756068295474	0.3310345959025356	0.4972897972679169	0.0
65c6133af174b2897703746a	Q8	3	0.2596176262430403	0.2620388775178445	0.4783430630670455	0.0
65c60f9af174b2897703745a	Q8	1	0.3668895788437823	0.2524046686936667	0.380705202038003	0.0
65c609f1f174b28977037454	Q8	3	0.2892993117464058	0.2305360692747881	0.4801641396003455	0.0
65c605e3f174b28977037447	Q8	3	0.2660111911961544	0.2941079803655255	0.4398801837027021	0.0
65c60309f174b28977037442	Q8	1	0.6626844126198607	0.0864467837453263	0.2508688036348129	0.0
65c602a2f174b2897703743c	Q8	3	0.4326838039743953	0.1118715923154571	0.455444086106767	0.0
65c60280f174b2897703743a	Q8	1	0.3160835374954439	0.2860510060677795	0.3978650342356533	0.0
65c60203f174b28977037433	Q8	1	0.2230630519671802	0.227354568751447	0.549581629836222	0.0
65c60166f174b2897703742d	Q8	3	0.3278901083125702	0.2388740956339382	0.4332353512069045	0.0
65c60093f174b28977037424	Q8	1	0.223240915939948	0.4515184920095543	0.325240148800745	0.0
65c5ffe4f174b2897703741f	Q8	1	0.2240558768692756	0.2422751033148371	0.533668772908077	0.0
65c5fe6cf174b28977037419	Q8	1	0.2273606397249452	0.4384706768375542	0.3341682063570023	0.0
65c5fd8df174b28977037412	Q8	2	0.214497109936508	0.3138488387647715	0.4716535985579446	0.0
65c5fc3bf174b2897703740b	Q8	1	0.5056218877623909	0.1252050887195569	0.369173023518052	0.0
65c5f77ff174b289770373fa	Q8	3	0.3085239844803376	0.1797727918038123	0.51170322371585	0.0
65c5f6c4f174b289770373f8	Q8	1	0.2550894344202414	0.2032071509739507	0.5417027974663866	0.0
65c5efbaf174b289770373e9	Q8	2	0.3175992519177202	0.1905307452527731	0.4918688785434105	0.0
65c5eccaf174b289770373e4	Q8	1	0.3049727946059857	0.315627422300579	0.3793992742521087	0.0
65c5d5f9f174b289770373d6	Q8	1	0.2484649209092496	0.1860383940860697	0.565495745574566	0.0
65c5cf8cf174b289770373b9	Q8	3	0.1717618704340414	0.3437880876649921	0.4844500419009664	0.0
65c5c73ef174b289770373a2	Q8	1	0.3687545332223317	0.2537249486785097	0.3775194652978966	0.0
65c5b90bf174b28977037378	Q8	1	0.4144236801530123	0.1504204589532971	0.43515558444786	0.0
65c5b4b9f174b2897703736a	Q8	2	0.1699756812882063	0.4633399767075689	0.3666838290678387	0.0
65ca24fff174b28977037c42	Q7	4	0.030841057898952	0.1814291557254757	0.52532018397198	0.2624096024035923
65ca2480f174b28977037c3c	Q7	2	0.0338211235405374	0.3274876236912193	0.5668665214478231	0.0718247313204201
65ca23c7f174b28977037c35	Q7	3	0.013864045021427	0.1328877782873572	0.6574411141217457	0.1958070625694701
65ca2346f174b28977037c2e	Q7	3	0.0302876480575728	0.3515548956809768	0.5083124789603938	0.1098449773010564
65ca225cf174b28977037c27	Q7	3	0.0681862306081911	0.2693229581053241	0.5872129302420394	0.0752778810444453
65ca2184f174b28977037c20	Q7	3	0.0172287075256187	0.1227074582991283	0.6702191407834076	0.1898446933918452
65ca207af174b28977037c1a	Q7	2	0.0254405047433207	0.2799957372131014	0.6179986412399624	0.0765651168036154
65ca1fe6f174b28977037c13	Q7	4	0.0356988362652622	0.2597347429053772	0.486275867101953	0.2182905537274076
65ca1f4df174b28977037c0c	Q7	3	0.0126098311303975	0.1643018291822724	0.7572876803788947	0.0658006593084353
65ca1988f174b28977037c05	Q7	2	0.0973710111375276	0.5137626762253679	0.3706547511412444	0.0182115614958599
65ca189ff174b28977037bfe	Q7	3	0.05540520870505	0.2431752578932763	0.6195879307666157	0.0818316026350579
65ca0f6ff174b28977037bf6	Q7	3	0.0636028094443868	0.4200973386114924	0.4356655418065057	0.0806343101376149
65ca0f23f174b28977037bf2	Q7	2	0.0308318521184327	0.3103997600562661	0.6189495180339357	0.0398188697913654
65ca0d9af174b28977037be7	Q7	3	0.0702550621395212	0.4000557068528355	0.4564642184254266	0.0732250125822167
65ca0d19f174b28977037bde	Q7	3	0.0508422231079645	0.2214656886345712	0.5818784475442795	0.1458136407131847
65ca0c58f174b28977037bd6	Q7	4	0.0483102969320736	0.2861041842089931	0.5711433077358148	0.0944422111231184
65ca0a93f174b28977037bca	Q7	3	0.0130407410399416	0.2350037997353953	0.6938744130443804	0.0580810461802828
65ca0914f174b28977037bc2	Q7	3	0.0382313331989599	0.2869344292686661	0.594439307072976	0.0803949304593977
65ca04ecf174b28977037bb5	Q7	3	0.0379221358230077	0.2392910994816509	0.5689912181904664	0.153795546504875
65ca0376f174b28977037bb3	Q7	3	0.0378319770003297	0.2425097697995413	0.5953239418042986	0.1243343113958303
65ca0179f174b28977037baa	Q7	4	0.0145980338420828	0.0749900584908661	0.6633763334827045	0.2470355741843464
65c9fdabf174b28977037b9c	Q7	2	0.0340652453611081	0.2557358221503823	0.5720657697972857	0.1381331626912236
65c9fbfdf174b28977037b96	Q7	3	0.0265676086222214	0.2881485232094567	0.5516937285944603	0.1335901395738615
65c9fb8df174b28977037b93	Q7	2	0.0206244829956293	0.183251635378167	0.5988007859150453	0.1973230957111583
65c9fb2ff174b28977037b90	Q7	3	0.0481000491082241	0.2857002539404058	0.5485159167997036	0.1176837801516664
65c9fa09f174b28977037b88	Q7	2	0.0350428753937688	0.3398456768749112	0.5511044595945742	0.0740069881367456
65c9f916f174b28977037b80	Q7	3	0.0341934666047035	0.2617183932711303	0.5711071760296925	0.1329809640944736
65c9f7cbf174b28977037b78	Q7	2	0.042659803983385	0.418698344107659	0.507093892207098	0.031547959701858
65c9f712f174b28977037b6d	Q7	2	0.0352577762938753	0.3257449812101684	0.5691434828367583	0.0698537596591978
65c9f62ef174b28977037b65	Q7	3	0.0766601207636329	0.4768332911068433	0.4180702728521926	0.028436315277331
65c9f5e2f174b28977037b60	Q7	2	0.087350110173542	0.4527675222639673	0.4293025297165853	0.0305798378459053
65c9f515f174b28977037b54	Q7	3	0.0449224437289645	0.469032086206705	0.4694437861607435	0.016601683903587
65c9f4dff174b28977037b4f	Q7	2	0.0130467336730527	0.212248638207519	0.7022367930510683	0.0724678350683598
65c9f3b1f174b28977037b3f	Q7	4	0.00591768593031	0.0442551382044773	0.4076253620602812	0.5422018138049314
65c9f34df174b28977037b34	Q7	4	0.0145955541425049	0.1724613186393677	0.6383220468109019	0.1746210804072253
65c9f2fff174b28977037b2e	Q7	3	0.0827968531812361	0.4817907328736354	0.4113098467941424	0.0241025671509858
65c9f2f5f174b28977037b2c	Q7	3	0.0595767130620853	0.2458234455598188	0.4840063745972508	0.2105934667808452
65c9f24ef174b28977037b1c	Q7	2	0.0386408572332385	0.3601450958305326	0.5540003143818866	0.0472137325543421
65c9f117f174b28977037b14	Q7	4	0.032750353971909	0.2561360811718626	0.5000183112869088	0.2110952535693193
65c9f0b2f174b28977037b10	Q7	3	0.0206342494031704	0.1888305378286858	0.610873467936842	0.1796617448313015
65c9f033f174b28977037b08	Q7	3	0.0360643463220897	0.1966703822396809	0.6021770113030697	0.1650882601351596
65c9efadf174b28977037af7	Q7	2	0.0677666045105807	0.4015851837958766	0.4625039117517822	0.0681442999417604
65c9ef9ff174b28977037af4	Q7	2	0.0456185823357371	0.3361318994684881	0.4848236617840607	0.1334258564117138
65c9ef50f174b28977037aee	Q7	2	0.0641065023608111	0.3516690377611638	0.4952644982050216	0.0889599616730033
65c9eeb1f174b28977037ae0	Q7	1	0.0469702357177786	0.414447835940031	0.4847687913967991	0.0538131369453912
65c9ee66f174b28977037ad8	Q7	2	0.0781597043299673	0.3927345564742242	0.4878328344663697	0.0412729047294387
65c9edf6f174b28977037ad1	Q7	3	0.0490971784671178	0.2347143089836717	0.5926343320794155	0.1235541804697947
65c9edf0f174b28977037ace	Q7	2	0.0450488632488206	0.2986018410330401	0.5109325322349257	0.1454167634832135
65c9ece5f174b28977037abe	Q7	3	0.0578849411096578	0.4844558325506546	0.442552382640015	0.0151068436996723
65c9eccdf174b28977037abc	Q7	3	0.0321843561219962	0.1227832001519334	0.5652230317833989	0.2798094119426714
65c9ec9af174b28977037ab9	Q7	3	0.0696019104625634	0.3976258732129369	0.4505132895360682	0.0822589267884314
65c9ebedf174b28977037aad	Q7	3	0.039379867095221	0.2704215393279836	0.5433859268189516	0.1468126667578437
65c9ebb6f174b28977037aa5	Q7	3	0.0401549149487583	0.2917249328660641	0.5231809806767294	0.1449391715084481
65c9eb68f174b28977037a99	Q7	3	0.021780785279392	0.150164351646562	0.3998429607608714	0.4282119023131745
65c9eb09f174b28977037a90	Q7	3	0.0427566516591732	0.4205567117108456	0.5041129638832081	0.0325736727467729
65c9eae6f174b28977037a8b	Q7	3	0.0100023761360862	0.0925921512533727	0.5434511479675113	0.3539543246430297
65c9ea9cf174b28977037a84	Q7	2	0.0290451310376933	0.2921477194785095	0.6174395215987176	0.0613676278850794
65c9ea70f174b28977037a7f	Q7	4	0.0495718403022055	0.2550276413322518	0.5927817199205498	0.1026187984449926
65c9e885f174b28977037a5f	Q7	3	0.0560682860435869	0.3411063622870428	0.5224885561605499	0.0803367955088203
65c9e81df174b28977037a53	Q7	1	0.0600632919480338	0.3986173252321409	0.4926531230533376	0.0486662597664876
65c9e7eaf174b28977037a45	Q7	3	0.0611757987700194	0.4169537925285687	0.4715585471028022	0.0503118615986095
65c9e7d9f174b28977037a3f	Q7	3	0.041211181408325	0.2356380904489031	0.4586362961946069	0.2645144319481649
65c9e75bf174b28977037a2e	Q7	4	0.0295138469107673	0.371829211516542	0.5441419063088023	0.0545150352638882
65c9e716f174b28977037a23	Q7	4	0.0536777392709193	0.3025372701089595	0.5137633273836334	0.1300216632364876
65c9e6b5f174b28977037a16	Q7	2	0.0052143312017031	0.114088280049295	0.6700271976773351	0.2106701910716668
65c9e641f174b28977037a04	Q7	3	0.0311879711254071	0.2353982073880257	0.6054229711494866	0.1279908503370806
65c9e579f174b289770379f3	Q7	3	0.0426691350572964	0.238074208736047	0.587210856948727	0.1320457992579294
65c9e4c9f174b289770379e2	Q7	3	0.0177972566782031	0.2278758415939603	0.5762694383395552	0.1780574633882812
65c9e49df174b289770379dd	Q7	3	0.0228335748382673	0.2453034053121166	0.5009871206167159	0.2308758992329
65c9e3f6f174b289770379c7	Q7	2	0.0212040307540941	0.3087630621221108	0.6079954348792355	0.0620374722445595
65c9e3f1f174b289770379c5	Q7	3	0.0625477117376508	0.2888780865643907	0.5174680185427849	0.1311061831551734
65c9e2f0f174b289770379ac	Q7	3	0.0286450438247441	0.1807527793683858	0.6135910953374658	0.177011081469404
65c9e29cf174b2897703799d	Q7	2	0.0515260604649024	0.2344945644090076	0.5193120049396196	0.1946673701864702
65c9e259f174b28977037999	Q7	3	0.0110774979006765	0.1117804337896853	0.6143832595149901	0.262758808794648
65c9e117f174b28977037986	Q7	2	0.0437966545391771	0.4475241192738736	0.4697478841509959	0.0389313420359534
65c9e0a9f174b2897703797c	Q7	3	0.031925879005775	0.1782075593980749	0.565079977938217	0.2247865836579329
65c9e093f174b28977037977	Q7	4	0.0242077869817197	0.2213709181936492	0.6576096429631985	0.0968116518614326
65c9e011f174b28977037970	Q7	3	0.0531205451673692	0.2827390727886472	0.554421577767559	0.1097188042764245
65c9dfe8f174b2897703796d	Q7	2	0.0353229669722075	0.3618078879979118	0.5283265375178834	0.0745426075119974
65c9dd5df174b28977037959	Q7	3	0.022818599906364	0.273452242015469	0.5699429332750412	0.1337862248031257
65c9db5df174b2897703794a	Q7	4	0.0123589322716756	0.0644691401815145	0.5882538147570542	0.3349181127897557
65c9da77f174b28977037941	Q7	3	0.0403308286389468	0.3209548808462842	0.5646778689714593	0.0740364215433096
65c9d8e5f174b28977037939	Q7	3	0.0293817784722453	0.3399492366001755	0.5702794092246406	0.0603895757029386
65c9d7f6f174b28977037923	Q7	3	0.0123098468146169	0.2116142615071194	0.6668274362259159	0.1092484554523476
65c9d7c6f174b2897703791b	Q7	2	0.0431385749689047	0.3603814694189589	0.5419819008984268	0.0544980547137096
65c9d78ff174b28977037916	Q7	3	0.0108906228289993	0.115029478242023	0.525627048536915	0.3484528503920626
65c9cfb3f174b28977037906	Q7	3	0.0555553769125612	0.2847457296874154	0.5045427005242993	0.155156192875724
65c9ccf8f174b289770378fe	Q7	4	0.0794133762517169	0.29273911523997	0.4971801924805165	0.1306673160277964
65c9cccaf174b289770378f9	Q7	3	0.0149158406817526	0.1301820012835918	0.5276077876371855	0.32729437039747
65c9ccbcf174b289770378f7	Q7	2	0.0536725554984875	0.3013246636032348	0.5908118807675933	0.0541909001306843
65c9caaef174b289770378e8	Q7	3	0.056819001568928	0.3894637155337553	0.4696458520725997	0.0840714308247169
65c9caa7f174b289770378e6	Q7	3	0.0223880558701381	0.1841989266226242	0.6424037670015634	0.1510092505056741
65c9c8d9f174b289770378cc	Q7	2	0.0690651030218946	0.4634232029346693	0.4559879491290284	0.0115237449144076
65c9c8caf174b289770378c8	Q7	2	0.0445699680052116	0.3371218268742532	0.5585565513197137	0.0597516538008214
65c9c8c9f174b289770378c7	Q7	3	0.0202362128078889	0.2126124899298786	0.613524877024761	0.1536264202374714
65c9c8b2f174b289770378c3	Q7	3	0.066785266611332	0.3717643316717888	0.4459904309429948	0.1154599707738844
65c9c844f174b289770378b3	Q7	4	0.017879238045317	0.175938948954759	0.5881474336223214	0.2180343793776026
65c9c70ff174b28977037891	Q7	3	0.0427640273805937	0.267359572913063	0.5740215088164012	0.1158548908899419
65c9c66df174b28977037880	Q7	4	0.0277802234194488	0.1729671651651077	0.449894647978015	0.3493579634374285
65c9c665f174b2897703787e	Q7	4	0.0194959118818457	0.1758811875797554	0.6412065247372071	0.1634163758011916
65c9c416f174b28977037868	Q7	2	0.0126441966946868	0.1803177460693591	0.6306300825364363	0.1764079746995177
65c9c33df174b28977037860	Q7	3	0.0232850957196238	0.2293862782794387	0.5720441577196392	0.1752844682812981
65c9c29ff174b28977037855	Q7	2	0.0461388512317582	0.2877599296716049	0.6234320358870074	0.0426691832096293
65c9c22ef174b2897703784e	Q7	3	0.0834175285170112	0.4663824946154262	0.4102463616631003	0.0399536152044622
65c9c181f174b28977037839	Q7	2	0.0471595873076889	0.3726835114639547	0.5350769266732087	0.0450799745551477
65c9c129f174b2897703782a	Q7	2	0.0667597679958495	0.5146699150851385	0.4099520180036951	0.0086182989153168
65c9c0fcf174b28977037825	Q7	3	0.0559339566013784	0.3436174066138283	0.5472421645043262	0.0532064722804672
65c9c078f174b28977037818	Q7	3	0.0085855011561097	0.2387856454259608	0.6418428029115928	0.1107860505063367
65c9c047f174b28977037813	Q7	2	0.0617497600886561	0.3922137180366731	0.4509851130937581	0.0950514087809125
65c9bffaf174b28977037806	Q7	3	0.0647987744501012	0.3533326238174973	0.4696842640638923	0.112184337668509
65c9bf9ef174b289770377fe	Q7	2	0.0439110871934308	0.2517561206845137	0.5310032511166014	0.1733295410054539
65c9bf20f174b289770377f7	Q7	3	0.0208428478998215	0.1325866326391127	0.5859644739088552	0.2606060455522105
65c9bec3f174b289770377ee	Q7	2	0.0501094324642183	0.4764426709758269	0.4593542335687813	0.0140936629911734
65c9be48f174b289770377de	Q7	3	0.0298864518888967	0.2017023031579906	0.568960330418057	0.1994509145350556
65c9bde8f174b289770377d8	Q7	2	0.0326755246363458	0.2426147308940299	0.6206099380995251	0.104099806370099
65c9bd38f174b289770377c2	Q7	2	0.0298218389972183	0.3113095258990845	0.5638345443410917	0.0950340907626053
65c9bce0f174b289770377bd	Q7	3	0.0451827215158479	0.1747654075641445	0.6202167888803242	0.1598350820396834
65c9bc12f174b289770377a9	Q7	4	0.0302485682476104	0.1910598352790967	0.512457588119401	0.2662340083538916
65c9bbf2f174b289770377a6	Q7	4	0.0292936318962723	0.2515617159724568	0.5995495066612984	0.1195951454699725
65c9bb88f174b28977037799	Q7	3	0.0351032945810239	0.2634131175057126	0.5427696913357879	0.1587138965774755
65c9bb67f174b28977037793	Q7	2	0.024291140365436	0.2590775894107472	0.5480719915992281	0.1685592786245885
65c9badaf174b28977037781	Q7	3	0.0327264405039561	0.1900090170671764	0.6228837344387348	0.1543808079901327
65c9bac3f174b2897703777e	Q7	3	0.044930540925272	0.2716602384916781	0.4907379910735728	0.1926712295094771
65c9b894f174b28977037769	Q7	3	0.0521994333846916	0.2944056682188921	0.5444630284840728	0.1089318699123435
65c9b861f174b28977037763	Q7	1	0.0421349755934025	0.2752444384575657	0.4806427496728051	0.2019778362762266
65c9b859f174b28977037761	Q7	3	0.055362549966178	0.3618308986106739	0.4933243023012602	0.0894822491218877
65c9b659f174b2897703774d	Q7	2	0.037970199862819	0.3425746663667189	0.5253053895916584	0.0941497441788035
65c9b62af174b28977037748	Q7	2	0.041268951355535	0.3909615564599988	0.5404090614984789	0.0273604306859873
65c9b4a0f174b2897703772f	Q7	3	0.0120578756274515	0.1371859391195526	0.6225089000392833	0.2282472852137127
65c9b444f174b28977037727	Q7	2	0.0616685412357236	0.3557298286202934	0.4478588896617799	0.134742740482203
65c9b31ef174b28977037718	Q7	3	0.0247266518697041	0.2985433609126258	0.5999054653015862	0.0768245219160838
65c9b2abf174b2897703770d	Q7	3	0.0986667428790418	0.2428392830927298	0.5017338541464516	0.1567601198817766
65c9b28ef174b2897703770b	Q7	3	0.0245671932302369	0.1304134964296445	0.5028140120486634	0.3422052982914551
65c9b257f174b28977037706	Q7	2	0.0267460503011398	0.3364069575127973	0.4610441046657332	0.1758028875203295
65c9b0eef174b289770376fb	Q7	3	0.0444140448398813	0.3876761184014383	0.4911961724899678	0.0767136642687125
65c9af74f174b289770376f4	Q7	3	0.0484513146210574	0.2585979584108309	0.5737990865013494	0.119151640466762
65c9aea5f174b289770376f1	Q7	2	0.0541388859013142	0.3226357267591984	0.5409380195693101	0.0822873677701772
65c9ac70f174b289770376e1	Q7	3	0.0116557774690245	0.1088033448626241	0.6096859857542627	0.2698548919140887
65c9ab5ef174b289770376d8	Q7	2	0.0319644404447849	0.3080195172986376	0.5514015495624149	0.1086144926941624
65c9a5c0f174b289770376c9	Q7	2	0.0700536359211728	0.2742990613878067	0.5175789356125774	0.138068367078443
65c9a360f174b289770376bf	Q7	3	0.0435984022615002	0.2772098233075001	0.6037129304885642	0.0754788439424354
65c9a1b9f174b289770376b6	Q7	2	0.0697636858721378	0.3996889480311189	0.4760703867746274	0.0544769793221158
65c99f2df174b289770376af	Q7	2	0.0426108695318349	0.3424717505171534	0.5064870795371895	0.1084303004138221
65c99962f174b289770376a7	Q7	3	0.0554956160472614	0.4015862490962284	0.4773468461823725	0.0655712886741375
65c99858f174b289770376a2	Q7	3	0.0917167276920231	0.3067495695118457	0.4674135071675314	0.1341201956285996
65c966f2f174b28977037698	Q7	1	0.0500943665742172	0.4708383636435684	0.4503143201426308	0.0287529496395835
65c96644f174b28977037693	Q7	3	0.0467821099283094	0.1305593696756279	0.6522119353671273	0.1704465850289353
65c964abf174b2897703768c	Q7	3	0.0537829191857933	0.4088728303704818	0.4735171016510081	0.0638271487927167
65c96204f174b28977037687	Q7	3	0.0294554368711129	0.2475515162165333	0.4895283892328518	0.2334646576795019
65c95f37f174b28977037681	Q7	3	0.0549230811559245	0.363723070205844	0.5179041476274862	0.0634497010107452
65c907cdf174b2897703766d	Q7	3	0.0358543926230458	0.2033863734222181	0.6047112596793182	0.1560479742754178
65c903e2f174b28977037665	Q7	3	0.0738968479555729	0.2743705525218707	0.5165036081012822	0.1352289914212741
65c90311f174b2897703765d	Q7	3	0.0285831063189358	0.2997445929316914	0.5972217501135195	0.0744505506358532
65c8ffd5f174b28977037654	Q7	3	0.0424078655523268	0.2922453102991864	0.5717816303365085	0.0935651938119783
65c8ee9ff174b28977037645	Q7	3	0.023888827786477	0.2074809426936613	0.6612445975039566	0.1073856320159051
65c8df27f174b28977037641	Q7	4	0.0520905549008013	0.3099621038719372	0.5347050007931098	0.1032423404341515
65c7e61df174b28977037629	Q7	2	0.0175339199221945	0.1852573215911434	0.6322475599017942	0.1649611985848679
65c7e363f174b2897703761b	Q7	3	0.0414684636457819	0.4300459339866683	0.5001062251747059	0.0283793771928437
65c7e116f174b28977037610	Q7	4	0.0163558691895563	0.1687744663070639	0.6998336435768373	0.1150360209265424
65c7dcdaf174b28977037605	Q7	3	0.0504625869817677	0.347823793098333	0.5262707477479778	0.0754428721719215
65c7da9bf174b289770375fc	Q7	4	0.0326036558511226	0.3483116847504208	0.5457234931992491	0.0733611661992074
65c7c59ff174b289770375f8	Q7	4	0.024661950801866	0.173999461181205	0.590743789172467	0.210594798844462
65c7c103f174b289770375f1	Q7	2	0.0393358387592363	0.4641593412017472	0.4671515536494588	0.0293532663895575
65c7bf51f174b289770375e3	Q7	2	0.05399217645168	0.3170558545083598	0.5363030620429564	0.0926489069970036
65c7bcc7f174b289770375d4	Q7	2	0.0298628835892259	0.2626724602539	0.6498602616824342	0.0576043944744398
65c7b5cbf174b289770375c0	Q7	2	0.0309085623368745	0.3046265937578226	0.5392530513712198	0.125211792534083
65c7b249f174b289770375b8	Q7	3	0.0189110691096805	0.2856280436818888	0.6051522128099128	0.0903086743985177
65c7770cf174b289770375ab	Q7	3	0.0442183218286869	0.4179041183206098	0.4997594907544423	0.0381180690962607
65c76b8ef174b289770375a3	Q7	3	0.0383159629939386	0.2651611349759935	0.5608345811087876	0.1356883209212802
65c74569f174b28977037599	Q7	4	0.0382986850522016	0.2262821705518845	0.5026392232518254	0.2327799211440884
65c73a1cf174b28977037591	Q7	3	0.014946878176389	0.2377995900668585	0.5874750989760382	0.1597784327807141
65c7387ef174b28977037588	Q7	2	0.0513395575132449	0.453870246555171	0.4375204977295114	0.0572696982020726
65c73879f174b28977037586	Q7	3	0.0208525198347376	0.2244681208262919	0.6058674885052223	0.148811870833748
65c7374ff174b2897703757b	Q7	3	0.0481658591967687	0.3645340470616111	0.494805994115055	0.0924940996265652
65c73512f174b2897703756c	Q7	4	0.0467606016165201	0.4594978682814402	0.4461657646431828	0.0475757654588567
65c73027f174b28977037564	Q7	3	0.0309317179264524	0.1126944672994299	0.6306319788169708	0.225741835957147
65c72a1af174b2897703755b	Q7	3	0.0075911044924433	0.0192816448674796	0.4525870861697865	0.5205401644702905
65c729b5f174b28977037559	Q7	2	0.0210392671411016	0.2906209833648941	0.5546569727605839	0.1336827767334203
65c7276bf174b2897703754a	Q7	2	0.0382322885684347	0.3661969520684464	0.5284876352327567	0.0670831241303621
65c72722f174b28977037547	Q7	2	0.0451361898739312	0.3168584236289022	0.5192888196472379	0.1187165668499287
65c7269df174b2897703753e	Q7	3	0.024389775881006	0.3426245780891001	0.5994194018924455	0.0335662441374484
65c72472f174b28977037529	Q7	3	0.0319807506430305	0.2322985457180097	0.5794680800577624	0.1562526235811973
65c71e43f174b2897703751e	Q7	2	0.0670277742923216	0.3574141434711215	0.4789557605290606	0.0966023217074961
65c71946f174b2897703750e	Q7	1	0.0708437027600027	0.2785075534459435	0.4859189890885135	0.1647297547055402
65c71597f174b289770374ff	Q7	3	0.0747694089448677	0.3674409149216007	0.4873375138729829	0.0704521622605485
65c70e7df174b289770374f6	Q7	3	0.011266695912795	0.1620815671797342	0.4960249161455767	0.330626820761894
65c709e9f174b289770374ec	Q7	3	0.0130416606634228	0.4348162551420219	0.5452912741505667	0.0068508100439885
65c706f8f174b289770374e4	Q7	3	0.0215299564814432	0.2107013209383987	0.6013643858586613	0.1664043367214967
65c70385f174b289770374db	Q7	4	0.0213932905509427	0.1605588187200144	0.5774252386955676	0.2406226520334752
65c701b4f174b289770374d4	Q7	2	0.0499180481506123	0.3430409829164432	0.555721919165149	0.0513190497677954
65c6fffdf174b289770374cd	Q7	3	0.0303729496867351	0.3143072464440881	0.5634726798592566	0.0918471240099201
65c68f93f174b289770374c1	Q7	3	0.0379601998256161	0.2778532336682235	0.5642188667515716	0.1199676997545887
65c666e9f174b289770374b3	Q7	2	0.0436750255776035	0.4354611618221812	0.478523318237686	0.0423404943625292
65c65992f174b289770374aa	Q7	2	0.0389790278313521	0.2676368310708907	0.598976552880586	0.094407588217171
65c64d82f174b2897703749a	Q7	3	0.0752769424436515	0.5005879855784238	0.4116625163764745	0.0124725556014502
65c6356ef174b28977037493	Q7	3	0.0464973417653583	0.3896607327972854	0.5156497802613667	0.0481921451759896
65c622bff174b28977037486	Q7	1	0.068252520671301	0.3080211859918896	0.5600099583258974	0.063716335010912
65c6213df174b2897703747f	Q7	3	0.0472091625842633	0.3601569455470257	0.5218747603002577	0.070759131568453
65c61b9bf174b28977037476	Q7	3	0.0222031852730415	0.090257379334851	0.5920672339835581	0.2954722014085493
65c61587f174b2897703746f	Q7	3	0.0368385179072706	0.2314893064567	0.5759721910179786	0.1556999846180506
65c6133af174b2897703746a	Q7	3	0.0314731850471369	0.16303250774683	0.6240764425494502	0.1814178646565828
65c60f9af174b2897703745a	Q7	3	0.0706061317421843	0.3353890470918075	0.5365249803055328	0.0574798408604752
65c609f1f174b28977037454	Q7	2	0.0329345174082231	0.3889402485536037	0.5312777048211258	0.0468475292170472
65c605e3f174b28977037447	Q7	1	0.047854391974149	0.3241909519243591	0.5412964253627013	0.0866582307387905
65c60309f174b28977037442	Q7	2	0.058552706889166	0.2171302103044986	0.5822210351254502	0.1420960476808852
65c602a2f174b2897703743c	Q7	2	0.1012130390920471	0.4299173768380024	0.4410478589861406	0.0278217250838097
65c60280f174b2897703743a	Q7	3	0.066557511555089	0.382417104425079	0.4674760228172454	0.0835493612025866
65c60203f174b28977037433	Q7	2	0.0662645679871815	0.3580363919905798	0.4978718750164581	0.0778271650057805
65c60166f174b2897703742d	Q7	3	0.0508839670625257	0.4772556231753028	0.4425973698005185	0.029263039961653
65c60093f174b28977037424	Q7	1	0.0671724191201515	0.3916020570268477	0.4721235611953465	0.0691019626576542
65c5ffe4f174b2897703741f	Q7	2	0.0073780397432028	0.2039720318921866	0.7221774511261791	0.0664724772384313
65c5fe6cf174b28977037419	Q7	4	0.0099312304961537	0.1473278517520482	0.6070268277803959	0.2357140899714022
65c5fd8df174b28977037412	Q7	2	0.1046419339715523	0.4615618754862526	0.4144909619702996	0.0193052285718955
65c5fc3bf174b2897703740b	Q7	4	0.0674575224839721	0.3277657260224443	0.4990086365187582	0.1057681149748252
65c5f77ff174b289770373fa	Q7	3	0.06282495909843	0.3452434541566933	0.4960783025898338	0.0958532841550428
65c5f6c4f174b289770373f8	Q7	3	0.0358733918722684	0.1932072114089242	0.5111210482677528	0.2597983484510545
65c5efbaf174b289770373e9	Q7	3	0.0245138924627059	0.1788467682872728	0.6118825890433509	0.1847567502066703
65c5eccaf174b289770373e4	Q7	3	0.0301014901748155	0.3711266125098625	0.5322007022142771	0.0665711951010447
65c5d5f9f174b289770373d6	Q7	3	0.0484514818990274	0.3242231859008557	0.5607997130386487	0.0665256191614682
65c5cf8cf174b289770373b9	Q7	4	0.0175178427064592	0.0906686311722153	0.5531819078584107	0.3386316182629146
65c5c73ef174b289770373a2	Q7	3	0.0369585933709223	0.3259826267938439	0.5893939985237697	0.047664781311464
65c5b90bf174b28977037378	Q7	2	0.0482957574542409	0.2944517696567969	0.5754714911568762	0.0817809817320858
65c5b4b9f174b2897703736a	Q7	2	0.0481481820217904	0.4504130636581882	0.4594245742938028	0.0420141800262187
65ca24fff174b28977037c42	Q6	3	0.0222327298758779	0.5009154988406634	0.4752071061094388	0.0016446651740198
65ca2480f174b28977037c3c	Q6	2	0.0136380411808792	0.7022397104825028	0.2835746867115025	0.0005475616251153
65ca23c7f174b28977037c35	Q6	3	0.0003752690326971	0.1369328843165984	0.8626342511420868	5.759550861761481e-05
65ca2346f174b28977037c2e	Q6	2	0.0195602540664238	0.6485156094835016	0.3318813593192787	4.277713079589664e-05
65ca225cf174b28977037c27	Q6	2	0.0402611329424993	0.594498272583561	0.3651319008386472	0.0001086936352925
65ca2184f174b28977037c20	Q6	3	0.0015652169414483	0.2434740181334403	0.7549241307440231	3.663418108828116e-05
65ca207af174b28977037c1a	Q6	2	0.0023343977641004	0.4696383079930358	0.5279892591503809	3.8035092482747606e-05
65ca1fe6f174b28977037c13	Q6	2	0.011130822855306	0.5060952809578297	0.4826395461817896	0.0001343500050743
65ca1f4df174b28977037c0c	Q6	2	0.0178928544421887	0.6259437870191523	0.355920125809309	0.0002432327293499
65ca1988f174b28977037c05	Q6	2	0.0497672442128282	0.8158870292963113	0.13410169377447	0.0002440327163904
65ca189ff174b28977037bfe	Q6	3	0.0076306801311556	0.488710642107846	0.5035685150210257	9.016273997257496e-05
65ca0f6ff174b28977037bf6	Q6	2	0.0678866031269297	0.6733097269363437	0.257461762030252	0.0013419079064744
65ca0f23f174b28977037bf2	Q6	3	0.0019868203753673	0.3990318185970436	0.5989423139577026	3.9047069886346134e-05
65ca0d9af174b28977037be7	Q6	2	0.0348197018999443	0.5709527593979697	0.3930973979626637	0.0011301407394222
65ca0d19f174b28977037bde	Q6	3	0.0022775609765229	0.2466973109116613	0.751003958888379	2.11692234367167e-05
65ca0c58f174b28977037bd6	Q6	2	0.0087988477110056	0.5420292143378254	0.4490915304516076	8.040749956138566e-05
65ca0a93f174b28977037bca	Q6	3	0.0042410379718091	0.3110426198026608	0.6835323219700836	0.0011840202554464
65ca0914f174b28977037bc2	Q6	3	0.0109687631154248	0.4937775520968802	0.4951922724659224	6.141232177265e-05
65ca04ecf174b28977037bb5	Q6	3	0.0421513040680133	0.6703299157196941	0.2872952471569607	0.0002235330553318
65ca0376f174b28977037bb3	Q6	2	0.015552835983921	0.5459596655425718	0.4383187302560265	0.0001687682174804
65ca0179f174b28977037baa	Q6	3	0.0019447663930441	0.1442803040585414	0.8524362560950496	0.0013386734533646
65c9fdabf174b28977037b9c	Q6	3	0.0158315433721151	0.5972282662252976	0.3864160604551958	0.0005241299473916
65c9fbfdf174b28977037b96	Q6	2	0.0034715061127999	0.5328571825442098	0.4632343530212111	0.0004369583217792
65c9fb8df174b28977037b93	Q6	3	0.0010877329994314	0.4011670978519212	0.59770188727208	4.328187656741563e-05
65c9fb2ff174b28977037b90	Q6	3	0.0502359388972852	0.48660469789869	0.4606079212160043	0.0025514419880203
65c9fa09f174b28977037b88	Q6	3	0.0310528243584327	0.6296436571992272	0.338613542973296	0.0006899754690439
65c9f916f174b28977037b80	Q6	3	0.0060670773268307	0.3628768405120162	0.6308335526842396	0.0002225294769135
65c9f7cbf174b28977037b78	Q6	2	0.0052690414018209	0.6466122102051084	0.3481039523508453	1.4796042225361762e-05
65c9f712f174b28977037b6d	Q6	2	0.0260892783343799	0.6058796313133792	0.3671629805411547	0.0008681098110861
65c9f62ef174b28977037b65	Q6	2	0.0437024404492959	0.696710968950526	0.2594342363618008	0.0001523542383771
65c9f5e2f174b28977037b60	Q6	2	0.078789401640761	0.6758642355404982	0.2452145375571417	0.0001318252615989
65c9f515f174b28977037b54	Q6	2	0.0581916571874964	0.5610196867586089	0.3776917728204324	0.0030968832334622
65c9f4dff174b28977037b4f	Q6	2	0.0010795928022329	0.1479425962087235	0.8509076515106117	7.015947843174575e-05
65c9f3b1f174b28977037b3f	Q6	3	0.0112517359760773	0.5606983866447266	0.4273011037518051	0.000748773627391
65c9f34df174b28977037b34	Q6	2	0.0211065969706246	0.5441449939031776	0.424636582981855	0.0101118261443426
65c9f2fff174b28977037b2e	Q6	1	0.027099419401481	0.7025252427879426	0.2702979592627481	7.737854782829896e-05
65c9f2f5f174b28977037b2c	Q6	2	0.0383996044849986	0.4759561935650331	0.4846876969285476	0.0009565050214207
65c9f24ef174b28977037b1c	Q6	2	0.007747114196186	0.511505742564611	0.4804143747597693	0.0003327684794335
65c9f117f174b28977037b14	Q6	3	0.033328143080697	0.6246015195088848	0.3416318439682301	0.0004384934421881
65c9f0b2f174b28977037b10	Q6	2	0.0112924795211091	0.4744421415743461	0.5141511174419233	0.0001142614626214
65c9f033f174b28977037b08	Q6	3	0.0033034749228207	0.3803244717349287	0.6163486670628416	2.338627940891963e-05
65c9efadf174b28977037af7	Q6	2	0.0046270526930546	0.4437694620764356	0.5515463055169743	5.717971353556599e-05
65c9ef9ff174b28977037af4	Q6	2	0.0367777580747461	0.6473959866610927	0.3154494231976485	0.0003768320665125
65c9ef50f174b28977037aee	Q6	2	0.0419691986911172	0.5445296174508607	0.4126097721777419	0.0008914116802801
65c9eeb1f174b28977037ae0	Q6	2	0.0422312288406388	0.6537834610256753	0.3035450296237932	0.0004402805098927
65c9ee66f174b28977037ad8	Q6	3	0.0420552857928548	0.6384196214925724	0.3193929558074763	0.0001321369070965
65c9edf6f174b28977037ad1	Q6	2	0.0169355563600115	0.6101128001817209	0.3725584500525254	0.000393193405742
65c9edf0f174b28977037ace	Q6	2	0.0268728071559187	0.5957925815266616	0.3768677533057508	0.0004668580116688
65c9ece5f174b28977037abe	Q6	3	0.0314522996000206	0.6857889996382006	0.2826975504183251	6.115034345360014e-05
65c9eccdf174b28977037abc	Q6	2	0.0046938704878397	0.2481682655081296	0.7464325560758394	0.0007053079281912
65c9ec9af174b28977037ab9	Q6	2	0.0376945705529383	0.6501523804776952	0.3118269438941982	0.0003261050751683
65c9ebedf174b28977037aad	Q6	2	0.0208371477117891	0.5611372575610856	0.4179700760149376	5.551871218771518e-05
65c9ebb6f174b28977037aa5	Q6	3	0.0304703875949865	0.5628736687117637	0.4057630885157761	0.0008928551774736
65c9eb68f174b28977037a99	Q6	3	0.0757156579965074	0.4814250847032841	0.4417863887151745	0.001072868585034
65c9eb09f174b28977037a90	Q6	2	0.0217874779066404	0.653780257183846	0.3240332055502977	0.0003990593592159
65c9eae6f174b28977037a8b	Q6	3	0.0012972043199096	0.334683639396448	0.6639977066470186	2.1449636623641432e-05
65c9ea9cf174b28977037a84	Q6	2	0.0126077463552594	0.5210033205509423	0.4662838249570353	0.0001051081367628
65c9ea70f174b28977037a7f	Q6	2	0.0018210364215035	0.3778728114569332	0.620264482261786	4.1669859777306625e-05
65c9e885f174b28977037a5f	Q6	3	0.0364137832408245	0.6021016732145777	0.3613821058206783	0.0001024377239193
65c9e81df174b28977037a53	Q6	2	0.0598859680720679	0.5439200079243605	0.3943776772205045	0.0018163467830668
65c9e7eaf174b28977037a45	Q6	3	0.0557111387981813	0.5350531594210287	0.4073895061511284	0.0018461956296614
65c9e7d9f174b28977037a3f	Q6	2	0.0189097482810482	0.5873065241365836	0.3933802381287383	0.0004034894536299
65c9e75bf174b28977037a2e	Q6	3	0.0165429426943408	0.634988797862797	0.3478794416024561	0.000588817840406
65c9e716f174b28977037a23	Q6	3	0.0212947192709816	0.5492797751897459	0.4293768065780655	4.869896120702098e-05
65c9e6b5f174b28977037a16	Q6	3	0.0061035949942027	0.3666540795014196	0.626438146553703	0.0008041789506746
65c9e641f174b28977037a04	Q6	2	0.0048224234530481	0.7108028407276552	0.2843673797305457	7.356088750927814e-06
65c9e579f174b289770379f3	Q6	2	0.009950739061499	0.5312503217840809	0.4587777215315263	2.1217622893603183e-05
65c9e4c9f174b289770379e2	Q6	2	0.0025037883841592	0.4079299785799855	0.5895214396622659	4.4793373589403475e-05
65c9e49df174b289770379dd	Q6	2	0.0488458574117686	0.7017631982418359	0.2492239955675851	0.0001669487788102
65c9e3f6f174b289770379c7	Q6	2	0.0356655179055813	0.7122017421691713	0.2520089586354912	0.0001237812897561
65c9e3f1f174b289770379c5	Q6	2	0.0245543103966462	0.5452927001913469	0.4291765681696759	0.0009764212423308
65c9e2f0f174b289770379ac	Q6	3	0.0065147972858344	0.4557097050696906	0.5372317980522868	0.0005436995921882
65c9e29cf174b2897703799d	Q6	2	0.0017070309268714	0.2568960070876248	0.7413440935837367	5.286840176712739e-05
65c9e259f174b28977037999	Q6	3	0.0014230964292264	0.2925420103692509	0.7060143065710167	2.058663050594149e-05
65c9e117f174b28977037986	Q6	2	0.0069838052548247	0.543573011688979	0.4493958538196827	4.732923651349111e-05
65c9e0a9f174b2897703797c	Q6	3	0.0386350161212463	0.4659696571790378	0.4930678141579788	0.002327512541737
65c9e093f174b28977037977	Q6	2	0.0286983830845584	0.6726334649392007	0.2984815979911216	0.0001865539851192
65c9e011f174b28977037970	Q6	3	0.0364843146976179	0.5437715609368177	0.4192766371448911	0.000467487220673
65c9dfe8f174b2897703796d	Q6	2	0.0163252321335717	0.5424943304495399	0.440937104271388	0.0002433331455004
65c9dd5df174b28977037959	Q6	2	0.0127637957600468	0.659232478557611	0.3278766947414293	0.0001270309409127
65c9db5df174b2897703794a	Q6	3	0.0008118771807595	0.1106814210958645	0.8881588876470758	0.0003478140763
65c9da77f174b28977037941	Q6	2	0.0423494838272535	0.73448989125725	0.2230700243629526	9.06005525437702e-05
65c9d8e5f174b28977037939	Q6	2	0.0325536204775515	0.6782922828254719	0.288990723984587	0.0001633727123895
65c9d7f6f174b28977037923	Q6	3	0.011525331190261	0.471877158903193	0.5163750203632378	0.0002224895433081
65c9d7c6f174b2897703791b	Q6	2	0.0027480497250864	0.377776102691395	0.61946265031671	1.319726680847122e-05
65c9d78ff174b28977037916	Q6	2	0.0011249458400456	0.1894030704950811	0.8086050821552322	0.0008669015096412
65c9cfb3f174b28977037906	Q6	3	0.0137259394821232	0.563015413654088	0.4228476993862461	0.0004109474775426
65c9ccf8f174b289770378fe	Q6	2	0.055015678280487	0.5757847968223291	0.3689537635864738	0.00024576131071
65c9cccaf174b289770378f9	Q6	2	0.0213773498344208	0.4996447982942538	0.4784268580907667	0.0005509937805586
65c9ccbcf174b289770378f7	Q6	3	0.0360833699721111	0.6949752223312693	0.2687798367130914	0.0001615709835281
65c9caaef174b289770378e8	Q6	3	0.0599203190855315	0.6307195083053094	0.3088886217120912	0.0004715508970678
65c9caa7f174b289770378e6	Q6	3	0.0024321673573241	0.2744201638102618	0.7229884279474709	0.000159240884943
65c9c8d9f174b289770378cc	Q6	2	0.0795128286432365	0.6807650063936292	0.2393149280736349	0.0004072368894992
65c9c8caf174b289770378c8	Q6	3	0.0056029730097071	0.5334461889505349	0.4609192437743265	3.1594265431541326e-05
65c9c8c9f174b289770378c7	Q6	2	0.0038708009839528	0.4134234036398386	0.5826413740495743	6.442132663420989e-05
65c9c8b2f174b289770378c3	Q6	3	0.0267999248293359	0.6472798479783934	0.3257944570388864	0.0001257701533842
65c9c844f174b289770378b3	Q6	2	0.0304403631325285	0.6543276647152998	0.3148337313147766	0.000398240837395
65c9c70ff174b28977037891	Q6	3	0.0307527569123201	0.5454696113937453	0.4231148037633857	0.0006628279305487
65c9c66df174b28977037880	Q6	3	0.0112081916120824	0.4236906139906805	0.5620380796028874	0.0030631147943495
65c9c665f174b2897703787e	Q6	2	0.0026216132807189	0.4876691400795837	0.509687597583426	2.1649056271226067e-05
65c9c416f174b28977037868	Q6	3	0.0373568778549056	0.4225241651041325	0.5367646716796485	0.0033542853613135
65c9c33df174b28977037860	Q6	2	0.0101586506187763	0.4768483044161619	0.5127470379875992	0.0002460069774626
65c9c29ff174b28977037855	Q6	3	0.0002313003311834	0.0325382630708664	0.9672148725443172	1.556405363284344e-05
65c9c22ef174b2897703784e	Q6	2	0.0405725703936173	0.5401242265212604	0.4185435439614379	0.0007596591236844
65c9c181f174b28977037839	Q6	3	0.001638293571889	0.2740249046633087	0.7242890370695205	4.776469528174272e-05
65c9c129f174b2897703782a	Q6	2	0.0430974318993361	0.6339357829801164	0.3227315007924453	0.0002352843281021
65c9c0fcf174b28977037825	Q6	3	0.0044598246391181	0.5010009547018673	0.4945025000068649	3.672065214951904e-05
65c9c078f174b28977037818	Q6	2	0.0345651689564447	0.575932834694752	0.3885489648299112	0.000953031518892
65c9c047f174b28977037813	Q6	2	0.0535848633724796	0.68579797579464	0.260155629886668	0.0004615309462123
65c9bffaf174b28977037806	Q6	3	0.0413369849377141	0.639801785547742	0.3165865355590361	0.0022746939555075
65c9bf9ef174b289770377fe	Q6	3	0.0061448180699479	0.2730621804285096	0.7193599198360687	0.0014330816654736
65c9bf20f174b289770377f7	Q6	3	0.0168703777835265	0.4189173479135724	0.5637321121002079	0.0004801622026931
65c9bec3f174b289770377ee	Q6	3	0.0194805662357392	0.6741703105948654	0.3062462954619567	0.0001028277074385
65c9be48f174b289770377de	Q6	2	0.0472921458542973	0.5732524136054683	0.3787760495385738	0.0006793910016605
65c9bde8f174b289770377d8	Q6	3	0.0115955811358621	0.442539970407864	0.5455609977839267	0.000303450672347
65c9bd38f174b289770377c2	Q6	2	0.018792474664996	0.7077776607779973	0.2732819936734036	0.0001478708836029
65c9bce0f174b289770377bd	Q6	3	0.0087157292717911	0.5678746998550084	0.4233243184419759	8.525243122463044e-05
65c9bc12f174b289770377a9	Q6	1	0.0443577667824326	0.5932027156189169	0.3610812196356621	0.0013582979629882
65c9bbf2f174b289770377a6	Q6	2	0.0036365065065451	0.3840920855058466	0.6122001795780969	7.122840951137312e-05
65c9bb88f174b28977037799	Q6	3	0.0398591485034341	0.6256475618865097	0.3343916304620307	0.0001016591480254
65c9bb67f174b28977037793	Q6	3	0.0020176065389916	0.3445040433323059	0.6534109955283165	6.735460038599803e-05
65c9badaf174b28977037781	Q6	3	0.0192165209620568	0.3659651373850597	0.6065545859000505	0.0082637557528328
65c9bac3f174b2897703777e	Q6	3	0.0058260606344888	0.3711468350270903	0.622950876681769	7.622765665207623e-05
65c9b894f174b28977037769	Q6	2	0.019875456927274	0.560663806412145	0.4188003649136956	0.0006603717468854
65c9b861f174b28977037763	Q6	2	0.0348557599611157	0.5828499060669472	0.3807992876331534	0.0014950463387836
65c9b859f174b28977037761	Q6	3	0.0023255283597476	0.2943539529267874	0.7031724198801277	0.0001480988333371
65c9b659f174b2897703774d	Q6	3	0.0423973767456896	0.6683392748737816	0.2884597008565018	0.0008036475240268
65c9b62af174b28977037748	Q6	2	0.016180352055305	0.6758283407977104	0.3076278490371917	0.0003634581097927
65c9b4a0f174b2897703772f	Q6	2	0.0079496509864552	0.3652560909586691	0.6260668513096226	0.0007274067452529
65c9b444f174b28977037727	Q6	2	0.0358663804403507	0.5536912820129597	0.4071488643897857	0.0032934731569036
65c9b31ef174b28977037718	Q6	2	0.0025299530316533	0.4330988565233651	0.5643547866121463	1.6403832835160294e-05
65c9b2abf174b2897703770d	Q6	2	0.0618430036994168	0.5779586782568945	0.3593647448991848	0.0008335731445037
65c9b28ef174b2897703770b	Q6	3	0.0283985981314891	0.5380955154320411	0.4333287519842335	0.000177134452236
65c9b257f174b28977037706	Q6	2	0.0115257751765882	0.5416543389971903	0.4466298819589441	0.0001900038672773
65c9b0eef174b289770376fb	Q6	2	0.0296508117289629	0.6385179718743806	0.331616573397049	0.0002146429996073
65c9af74f174b289770376f4	Q6	2	0.0165965530228652	0.7012836381834049	0.2818377144397499	0.00028209435398
65c9aea5f174b289770376f1	Q6	2	0.0284503551290881	0.6874902124915329	0.2838900862671393	0.0001693461122397
65c9ac70f174b289770376e1	Q6	2	0.0208978941089691	0.4451698272168924	0.5334198011408632	0.0005124775332751
65c9ab5ef174b289770376d8	Q6	2	0.0742073012884971	0.671818030190851	0.2536129397334417	0.0003617287872103
65c9a5c0f174b289770376c9	Q6	2	0.0066786337724877	0.3986163962599606	0.5946701080613392	3.486190621239458e-05
65c9a360f174b289770376bf	Q6	2	0.0353921478464291	0.6738039433017469	0.2906852257581703	0.0001186830936537
65c9a1b9f174b289770376b6	Q6	2	0.0776380127053833	0.7548239639263451	0.1673033884796104	0.000234634888661
65c99f2df174b289770376af	Q6	3	0.0109393590258004	0.5013503235433412	0.4876449137862872	6.540364457102317e-05
65c99962f174b289770376a7	Q6	3	0.0504424054830825	0.5924363848773115	0.3567998213301164	0.0003213883094894
65c99858f174b289770376a2	Q6	2	0.0126411239896149	0.3860272288327067	0.6006155451976852	0.0007161019799931
65c966f2f174b28977037698	Q6	2	0.0192448821529793	0.7005026390870419	0.2802049397735088	4.75389864700496e-05
65c96644f174b28977037693	Q6	2	0.0099095347029663	0.5082933771548616	0.4815363082637079	0.0002607798784641
65c964abf174b2897703768c	Q6	2	0.0476872139098677	0.7506091746826032	0.2015268473051509	0.000176764102378
65c96204f174b28977037687	Q6	2	0.0266559939717756	0.5669637903293695	0.4052703761660474	0.0011098395328076
65c95f37f174b28977037681	Q6	2	0.0701719121319643	0.6742541512793089	0.2549329116270938	0.0006410249616328
65c907cdf174b2897703766d	Q6	3	0.0023072581177662	0.4600918104626679	0.5375356898564776	6.524156308821143e-05
65c903e2f174b28977037665	Q6	3	0.0461249920761746	0.6368244383313525	0.3158052198220358	0.0012453497704369
65c90311f174b2897703765d	Q6	2	0.0188479378872291	0.5866565835037624	0.394400098315417	9.538029359143728e-05
65c8ffd5f174b28977037654	Q6	2	0.0306674236350747	0.6076375029020289	0.3613740862616556	0.0003209872012407
65c8ee9ff174b28977037645	Q6	2	0.0023417966846838	0.2973870380120747	0.7002529652698696	1.8200033371880016e-05
65c8df27f174b28977037641	Q6	3	0.009502178588681	0.3687120169398694	0.6216301100302168	0.0001556944412327
65c7e61df174b28977037629	Q6	2	0.0064563630485813	0.347774563449344	0.6453906831112385	0.0003783903908363
65c7e363f174b2897703761b	Q6	3	0.0541707427983309	0.7057887007199735	0.2393620027683974	0.0006785537132981
65c7e116f174b28977037610	Q6	3	0.0201747916245695	0.5742116265294533	0.4034623543970661	0.0021512274489108
65c7dcdaf174b28977037605	Q6	2	0.0032773856494465	0.3537320998267797	0.6428135456212003	0.0001769689025734
65c7da9bf174b289770375fc	Q6	2	0.0475819315664099	0.6576041603145086	0.294309784164624	0.0005041239544573
65c7c59ff174b289770375f8	Q6	2	0.0062274778093356	0.563075377612924	0.4305678224140772	0.000129322163663
65c7c103f174b289770375f1	Q6	2	0.0097797539910929	0.5429282253087809	0.447203223252341	8.879744778520701e-05
65c7bf51f174b289770375e3	Q6	3	0.0424198875927447	0.6522526450432279	0.3049964384324118	0.0003310289316154
65c7bcc7f174b289770375d4	Q6	2	0.0029919697822264	0.3550805838719661	0.6419030697145137	2.437663129384205e-05
65c7b5cbf174b289770375c0	Q6	2	0.0277294905936133	0.6687213319854692	0.3033524677149454	0.000196709705972
65c7b249f174b289770375b8	Q6	2	0.0166480825564743	0.620475374938984	0.3628462707547648	3.0271749776744192e-05
65c7770cf174b289770375ab	Q6	2	0.037259227340262	0.7340046237503718	0.2285994460163214	0.0001367028930447
65c76b8ef174b289770375a3	Q6	2	0.018889151878712	0.6278285455848531	0.3529882190596762	0.0002940834767585
65c74569f174b28977037599	Q6	2	0.0282089211932481	0.5126747775725352	0.4570926393539108	0.0020236618803058
65c73a1cf174b28977037591	Q6	2	0.0354725768000172	0.6524881600108103	0.3112103385938196	0.0008289245953527
65c7387ef174b28977037588	Q6	2	0.0439224449669761	0.6219063286041315	0.3340005248220037	0.0001707016068886
65c73879f174b28977037586	Q6	2	0.004024634764137	0.3563226230290011	0.6393172403322522	0.0003355018746095
65c7374ff174b2897703757b	Q6	2	0.0193091449688547	0.5820010292908058	0.398506686105232	0.0001831396351073
65c73512f174b2897703756c	Q6	2	0.0383488959533793	0.778049976062498	0.1835129319217529	8.819606236969508e-05
65c73027f174b28977037564	Q6	3	0.0400826757243496	0.5737979404005735	0.3845513823192913	0.0015680015557854
65c72a1af174b2897703755b	Q6	3	0.011867866729781	0.5546367045366877	0.4322514905853233	0.0012439381482079
65c729b5f174b28977037559	Q6	3	0.0459923716324472	0.7037040742147944	0.2495693540377977	0.0007342001149605
65c7276bf174b2897703754a	Q6	3	0.0487280009944589	0.6548660650867055	0.2955690064480745	0.0008369274707609
65c72722f174b28977037547	Q6	2	0.0147847086113611	0.5476271897266931	0.4374391868778233	0.0001489147841224
65c7269df174b2897703753e	Q6	2	0.0167980801670871	0.6265315010706464	0.3566091999285223	6.121883374412009e-05
65c72472f174b28977037529	Q6	3	0.0031939025325867	0.4240924159141969	0.5726402786041722	7.340294904407798e-05
65c71e43f174b2897703751e	Q6	2	0.0134760970466911	0.7446077331029055	0.2417078406951784	0.0002083291552249
65c71946f174b2897703750e	Q6	2	0.0212295882006136	0.5812071759929582	0.3972601034113711	0.0003031323950569
65c71597f174b289770374ff	Q6	3	0.0091898322674766	0.4784981212563484	0.5121564703819977	0.0001555760941773
65c70e7df174b289770374f6	Q6	3	0.025105658552517	0.4975803748659861	0.4769392675428814	0.0003746990386153
65c709e9f174b289770374ec	Q6	2	0.0196510690937924	0.5860063019171705	0.3937435636198885	0.0005990653691485
65c706f8f174b289770374e4	Q6	1	0.0268025008054405	0.6364823747963421	0.3361885276480039	0.0005265967502135
65c70385f174b289770374db	Q6	3	0.0025225375617028	0.2921000743120612	0.7049114300603151	0.0004659580659207
65c701b4f174b289770374d4	Q6	3	0.0128097140461373	0.5397333346980723	0.4472729000388273	0.0001840512169629
65c6fffdf174b289770374cd	Q6	1	0.1164462771806537	0.7487657517228264	0.1346314609556846	0.0001565101408351
65c68f93f174b289770374c1	Q6	2	0.0098357648576201	0.7401104396011273	0.2498827025021689	0.0001710930390836
65c666e9f174b289770374b3	Q6	2	0.006341196025065	0.693768060686693	0.2997183793128196	0.0001723639754221
65c65992f174b289770374aa	Q6	3	0.0046117792867062	0.3808070227921307	0.6145465476474858	3.4650273677162125e-05
65c64d82f174b2897703749a	Q6	2	0.0341353600528353	0.7551671222463238	0.2106423978413416	5.5119859499256346e-05
65c6356ef174b28977037493	Q6	2	0.0258000611226989	0.6128958142320917	0.3612352691015402	6.885554366915412e-05
65c622bff174b28977037486	Q6	2	0.0410967322240393	0.5645325482135521	0.3939764596415543	0.0003942599208541
65c6213df174b2897703747f	Q6	2	0.0019217646714518	0.3489859151461685	0.6490645442711478	2.777591123206949e-05
65c61b9bf174b28977037476	Q6	3	0.0158293868049668	0.3932276227226007	0.5900243084892627	0.0009186819831697
65c61587f174b2897703746f	Q6	3	0.0032172462928029	0.3894780755813051	0.6072006551825274	0.0001040229433645
65c6133af174b2897703746a	Q6	2	0.0034604877612407	0.3211333478045455	0.6746902863853965	0.0007158780488172
65c60f9af174b2897703745a	Q6	2	0.0230679659389504	0.7570481662363064	0.2192040868310583	0.0006797809936847
65c609f1f174b28977037454	Q6	2	0.0510382466817699	0.7019925185271556	0.2460787450648449	0.0008904897262296
65c605e3f174b28977037447	Q6	2	0.0296749244268479	0.7810554560604015	0.1890893384896662	0.0001802810230843
65c60309f174b28977037442	Q6	2	0.0071101028850406	0.3689091892576558	0.6235732337895821	0.0004074740677213
65c602a2f174b2897703743c	Q6	3	0.0212035516768177	0.6711208530164676	0.3074051239294378	0.0002704713772766
65c60280f174b2897703743a	Q6	3	0.0151295589583831	0.6295455924022683	0.3547105756998669	0.0006142729394817
65c60203f174b28977037433	Q6	2	0.0287164949161289	0.5440597870169932	0.4269999488425149	0.0002237692243627
65c60166f174b2897703742d	Q6	2	0.0301066955760953	0.630486530142718	0.3392887081536457	0.0001180661275409
65c60093f174b28977037424	Q6	3	0.0575329392579068	0.7252624145305566	0.2165856411686837	0.0006190050428528
65c5ffe4f174b2897703741f	Q6	3	0.0004448663514148	0.3072705482549446	0.6922204014934654	6.418390017510937e-05
65c5fe6cf174b28977037419	Q6	3	0.0499634966727068	0.5955503715798487	0.3535916698091416	0.0008944619383027
65c5fd8df174b28977037412	Q6	3	0.0413495902112025	0.627268852862294	0.331193703504196	0.0001878534223075
65c5fc3bf174b2897703740b	Q6	3	0.0135676190421228	0.5305040015381796	0.4558060549649247	0.0001223244547728
65c5f77ff174b289770373fa	Q6	2	0.0067265924781679	0.4971523394724804	0.4959939837836156	0.0001270842657359
65c5f6c4f174b289770373f8	Q6	3	0.020093073438907	0.5267373570778301	0.4519900700367076	0.0011794994465551
65c5efbaf174b289770373e9	Q6	2	0.0360504719999555	0.6482884372768634	0.3151284257621664	0.0005326649610145
65c5eccaf174b289770373e4	Q6	3	0.0128809463676243	0.5544111689709319	0.4315840139789119	0.0011238706825316
65c5d5f9f174b289770373d6	Q6	3	0.0076733785131783	0.5498669624494004	0.4423043865927534	0.0001552724446678
65c5cf8cf174b289770373b9	Q6	3	0.0025598392075752	0.4463708224242048	0.5510241221096082	4.521625861175202e-05
65c5c73ef174b289770373a2	Q6	3	0.0441336998322265	0.6266973690720911	0.3281873581435517	0.0009815729521307
65c5b90bf174b28977037378	Q6	2	0.004731196781067	0.4429530089230131	0.5522500262057594	6.576809016044226e-05
65c5b4b9f174b2897703736a	Q6	2	0.0158823168993441	0.5928569125141643	0.3911391369405786	0.0001216336459127
65ca24fff174b28977037c42	Q5	3	0.0392946905425658	0.1603918219927819	0.5581315844735764	0.2421819029910758
65ca2480f174b28977037c3c	Q5	3	0.0440745152075304	0.2843522905078198	0.5679167999106537	0.1036563943739959
65ca23c7f174b28977037c35	Q5	3	0.030389810403845	0.0974631607498115	0.7162688233778765	0.1558782054684669
65ca2346f174b28977037c2e	Q5	3	0.0320259552460472	0.1596768643803421	0.7244043315369864	0.0838928488366243
65ca225cf174b28977037c27	Q5	3	0.0376089169712939	0.2263980369942328	0.5843680902320851	0.1516249558023881
65ca2184f174b28977037c20	Q5	3	0.0256276604958229	0.0380268753689396	0.5102157657239563	0.426129698411281
65ca207af174b28977037c1a	Q5	3	0.0324690336604023	0.1607117077317156	0.7417129842631208	0.065106274344761
65ca1fe6f174b28977037c13	Q5	3	0.0298919733975288	0.0772199695196264	0.6834674934793671	0.2094205636034776
65ca1f4df174b28977037c0c	Q5	3	0.0246721836175669	0.2581292270855294	0.6646466058975885	0.0525519833993151
65ca1988f174b28977037c05	Q5	3	0.0629624634630959	0.4317838737346756	0.4615493262940346	0.0437043365081937
65ca189ff174b28977037bfe	Q5	2	0.018499536049441	0.0797720548568493	0.6472623527090874	0.2544660563846223
65ca0f6ff174b28977037bf6	Q5	2	0.0429589334541176	0.2551766941420095	0.5848031082026212	0.1170612642012517
65ca0f23f174b28977037bf2	Q5	3	0.025811917225405	0.1139470530120071	0.7789437795513011	0.0812972502112867
65ca0d9af174b28977037be7	Q5	3	0.0998567907423331	0.2995234066692626	0.4949810935480256	0.1056387090403786
65ca0d19f174b28977037bde	Q5	3	0.0330906815453232	0.0828098750722263	0.6834309783739104	0.20066846500854
65ca0c58f174b28977037bd6	Q5	4	0.0300677215710357	0.1706210001459094	0.6333320709807534	0.1659792073023014
65ca0a93f174b28977037bca	Q5	4	0.0462541775870459	0.2300425946910285	0.6142571282187392	0.1094460995031862
65ca0914f174b28977037bc2	Q5	3	0.0551598790294285	0.3396871543756571	0.5731207341473017	0.0320322324476126
65ca04ecf174b28977037bb5	Q5	3	0.0267859990572912	0.2025492420840584	0.5964971285948202	0.1741676302638301
65ca0376f174b28977037bb3	Q5	3	0.0461646299052571	0.2389829996931119	0.5555472246904638	0.159305145711167
65ca0179f174b28977037baa	Q5	4	0.0274382474501292	0.0107268670371617	0.3303675202156208	0.6314673652970882
65c9fdabf174b28977037b9c	Q5	3	0.0338796654473088	0.2141456937088769	0.685149905933157	0.0668247349106573
65c9fbfdf174b28977037b96	Q5	3	0.0277244439817702	0.1202059808408946	0.7049504581920218	0.1471191169853132
65c9fb8df174b28977037b93	Q5	3	0.0199672773945513	0.0626532279374955	0.636638138900327	0.280741355767626
65c9fb2ff174b28977037b90	Q5	4	0.0921763427030569	0.3157197682816842	0.5045437981061173	0.0875600909091416
65c9fa09f174b28977037b88	Q5	3	0.057115440785514	0.2556243021109209	0.5648721015962292	0.1223881555073357
65c9f916f174b28977037b80	Q5	2	0.0247270618074863	0.0478433658525425	0.5304049246517656	0.3970246476882054
65c9f7cbf174b28977037b78	Q5	1	0.0445763686145327	0.1947067668255063	0.6963347566571534	0.0643821079028075
65c9f712f174b28977037b6d	Q5	3	0.0345864812460042	0.2228166621034017	0.6146852451445871	0.1279116115060069
65c9f62ef174b28977037b65	Q5	3	0.0731836796755634	0.296472789196043	0.51354257681441	0.1168009543139835
65c9f5e2f174b28977037b60	Q5	2	0.056548967572247	0.3158689920470665	0.5573061810034096	0.0702758593772769
65c9f515f174b28977037b54	Q5	2	0.0424313384249973	0.2077225101137858	0.5029035805838097	0.2469425708774071
65c9f4dff174b28977037b4f	Q5	4	0.0185222401889841	0.0420068702560573	0.5524062205540086	0.38706466900095
65c9f3b1f174b28977037b3f	Q5	4	0.0645053297307613	0.2264765826846802	0.5051171344941521	0.2039009530904062
65c9f34df174b28977037b34	Q5	3	0.0834836189272695	0.2344273969594623	0.558175200281405	0.123913783831863
65c9f2fff174b28977037b2e	Q5	3	0.0679005576359225	0.2972235790871697	0.5454051140898317	0.0894707491870759
65c9f2f5f174b28977037b2c	Q5	3	0.0598042672203116	0.2722236079477498	0.5385069251617767	0.1294651996701618
65c9f24ef174b28977037b1c	Q5	3	0.0557847507536629	0.2747629286022663	0.6494530051423596	0.019999315501711
65c9f117f174b28977037b14	Q5	3	0.0337977799644259	0.1815055476506284	0.578386666854572	0.2063100055303736
65c9f0b2f174b28977037b10	Q5	2	0.0407235830532966	0.2849860868022124	0.5446677418872837	0.1296225882572072
65c9f033f174b28977037b08	Q5	3	0.0349750984091709	0.0615070950145137	0.5885764555577552	0.3149413510185602
65c9efadf174b28977037af7	Q5	2	0.0449778954225048	0.1285146308042263	0.6486822362641776	0.1778252375090912
65c9ef9ff174b28977037af4	Q5	4	0.0653130281712325	0.3254321947726977	0.5318681546165722	0.0773866224394975
65c9ef50f174b28977037aee	Q5	1	0.0416468650147574	0.2286932523054702	0.4970153922933538	0.2326444903864185
65c9eeb1f174b28977037ae0	Q5	3	0.0611736861803398	0.2482815867968408	0.5511762509484852	0.139368476074334
65c9ee66f174b28977037ad8	Q5	3	0.0319940304943578	0.2606650209448182	0.6040586152525415	0.1032823333082824
65c9edf6f174b28977037ad1	Q5	2	0.0551053134070765	0.2452917807026992	0.5363441594680581	0.1632587464221661
65c9edf0f174b28977037ace	Q5	3	0.0440891404272717	0.2696294215100084	0.5785901701160929	0.1076912679466268
65c9ece5f174b28977037abe	Q5	3	0.0744624376149579	0.2946743372875711	0.5535935787456783	0.0772696463517927
65c9eccdf174b28977037abc	Q5	4	0.0272575215550897	0.0926104052817622	0.5630537551336611	0.3170783180294869
65c9ec9af174b28977037ab9	Q5	2	0.0505765431782836	0.4068812587195947	0.5096916806997834	0.0328505174023381
65c9ebedf174b28977037aad	Q5	1	0.0397988905883744	0.2741342739426484	0.5747013630315322	0.1113654724374449
65c9ebb6f174b28977037aa5	Q5	2	0.0334746892503539	0.2236673287643939	0.608929732023917	0.133928249961335
65c9eb68f174b28977037a99	Q5	2	0.0565766768875132	0.3319388718930534	0.5333728076476157	0.0781116435718177
65c9eb09f174b28977037a90	Q5	3	0.0513314786078801	0.2391917620940921	0.5281446909616301	0.1813320683363976
65c9eae6f174b28977037a8b	Q5	3	0.0202545239437251	0.0932198771627125	0.6897219209404124	0.1968036779531499
65c9ea9cf174b28977037a84	Q5	2	0.0253590402060714	0.1325430743578142	0.8216740487835518	0.0204238366525626
65c9ea70f174b28977037a7f	Q5	3	0.0329852211160835	0.1098395446841673	0.557618683671511	0.2995565505282381
65c9e885f174b28977037a5f	Q5	2	0.0739870797900305	0.2712665672823809	0.4858843246895034	0.1688620282380851
65c9e81df174b28977037a53	Q5	3	0.0746251950451836	0.2351216607217876	0.5085825209349975	0.1816706232980312
65c9e7eaf174b28977037a45	Q5	4	0.0516504944466566	0.24700126758631	0.5974094167477457	0.1039388212192874
65c9e7d9f174b28977037a3f	Q5	3	0.0401933319380746	0.3327541435633105	0.500293541761692	0.1267589827369226
65c9e75bf174b28977037a2e	Q5	1	0.0371780531043869	0.2585319067931409	0.6482319869691564	0.0560580531333157
65c9e716f174b28977037a23	Q5	3	0.0662967916984819	0.2198019921399441	0.6641339130014247	0.0497673031601491
65c9e6b5f174b28977037a16	Q5	2	0.0584071765878528	0.224624758294375	0.5112677211040618	0.2057003440137101
65c9e641f174b28977037a04	Q5	3	0.0304832397906336	0.1529319448466366	0.6772403943254115	0.1393444210373182
65c9e579f174b289770379f3	Q5	3	0.0346300087714103	0.0898073132860957	0.6672083538360608	0.208354324106433
65c9e4c9f174b289770379e2	Q5	3	0.0534438842009815	0.1323112114272212	0.6942072103880886	0.1200376939837085
65c9e49df174b289770379dd	Q5	3	0.0372034836553901	0.3548020057288755	0.58193933304552	0.0260551775702143
65c9e3f6f174b289770379c7	Q5	3	0.0308912263901063	0.2398820413133106	0.5652046104573473	0.1640221218392357
65c9e3f1f174b289770379c5	Q5	3	0.0689557995070244	0.2524883508690608	0.4847043475980869	0.1938515020258277
65c9e2f0f174b289770379ac	Q5	3	0.0338458861373749	0.0701097772344562	0.6722644634079271	0.2237798732202417
65c9e29cf174b2897703799d	Q5	3	0.0155315889703587	0.0464254940051687	0.674831849584252	0.2632110674402205
65c9e259f174b28977037999	Q5	4	0.0161859976807917	0.0330052661087678	0.46791377046056	0.4828949657498804
65c9e117f174b28977037986	Q5	3	0.0528229258209218	0.1865747191321736	0.7375669749837732	0.0230353800631314
65c9e0a9f174b2897703797c	Q5	2	0.068837767312722	0.214383322178365	0.5415170961736344	0.1752618143352785
65c9e093f174b28977037977	Q5	3	0.0499511591064478	0.2519875068170362	0.5717425542950137	0.1263187797815022
65c9e011f174b28977037970	Q5	2	0.0665890238296843	0.2244858455909516	0.5071996720846568	0.2017254584947073
65c9dfe8f174b2897703796d	Q5	2	0.0396760045156289	0.1252174573559762	0.7666039186774826	0.0685026194509122
65c9dd5df174b28977037959	Q5	3	0.0233180837436588	0.2067599349844955	0.6631706753089189	0.1067513059629267
65c9db5df174b2897703794a	Q5	4	0.1091443385811909	0.0181968301877687	0.3958832772580354	0.476775553973005
65c9da77f174b28977037941	Q5	3	0.0372823329449926	0.2307838058450087	0.6580678666788555	0.073865994531143
65c9d8e5f174b28977037939	Q5	3	0.0315378798642991	0.2341463292849992	0.6314431466877273	0.1028726441629743
65c9d7f6f174b28977037923	Q5	3	0.0621783575789683	0.2241136502343929	0.6747597558810378	0.0389482363056009
65c9d7c6f174b2897703791b	Q5	3	0.0438971142464755	0.092012872267801	0.6561559590985403	0.2079340543871831
65c9d78ff174b28977037916	Q5	3	0.1249300316744369	0.0625769584193546	0.5658041332484369	0.2466888766577715
65c9cfb3f174b28977037906	Q5	2	0.0513840830088942	0.2089409665600805	0.5053134831595235	0.2343614672715017
65c9ccf8f174b289770378fe	Q5	2	0.0619492847503535	0.2209958144974661	0.5718566925058989	0.1451982082462815
65c9cccaf174b289770378f9	Q5	2	0.0337977519720207	0.1548145099938945	0.5699385400683182	0.2414491979657664
65c9ccbcf174b289770378f7	Q5	3	0.0442579730435897	0.2232454942448762	0.6089520670636233	0.1235444656479107
65c9caaef174b289770378e8	Q5	3	0.0601754061335612	0.2896399305829275	0.5293777355246091	0.1208069277589021
65c9caa7f174b289770378e6	Q5	3	0.0227370362352644	0.0769650672754623	0.6653257345800953	0.234972161909178
65c9c8d9f174b289770378cc	Q5	2	0.044567436936362	0.3177646704619178	0.5734899307241748	0.0641779618775454
65c9c8caf174b289770378c8	Q5	3	0.035362247012265	0.0983965736161036	0.7664248208949328	0.0998163584766985
65c9c8c9f174b289770378c7	Q5	4	0.0510112640732116	0.1102338229025248	0.6369256772307145	0.2018292357935491
65c9c8b2f174b289770378c3	Q5	2	0.0522873922073613	0.2846256975725708	0.5857509945111228	0.077335915708945
65c9c844f174b289770378b3	Q5	3	0.0485309396322645	0.2301803714127726	0.5399140310442077	0.1813746579107552
65c9c70ff174b28977037891	Q5	2	0.0401008796895801	0.2309676532435118	0.6456714812459943	0.0832599858209137
65c9c66df174b28977037880	Q5	2	0.0359731439643899	0.1628942242323125	0.4477257407244359	0.3534068910788615
65c9c665f174b2897703787e	Q5	4	0.0292398549130797	0.1235887810791998	0.6674549603964021	0.1797164036113182
65c9c416f174b28977037868	Q5	3	0.0799676555439772	0.266900531347593	0.5588302988664219	0.0943015142420079
65c9c33df174b28977037860	Q5	3	0.0408737033385085	0.2492596704063917	0.6230811306734874	0.0867854955816123
65c9c29ff174b28977037855	Q5	4	0.01547110534531	0.0316029797781839	0.5549545469055511	0.3979713679709549
65c9c22ef174b2897703784e	Q5	2	0.2366293349175919	0.0787291774288344	0.5525648649582923	0.1320766226952814
65c9c181f174b28977037839	Q5	3	0.0070015990090536	0.1275466592855497	0.849373698697843	0.0160780430075535
65c9c129f174b2897703782a	Q5	2	0.0433420531935016	0.2833083751091615	0.6200027410552826	0.053346830642054
65c9c0fcf174b28977037825	Q5	3	0.0325385730430325	0.1858010817407001	0.6959190516245394	0.0857412935917279
65c9c078f174b28977037818	Q5	3	0.0816979901000042	0.2941670492144467	0.4764076763441437	0.1477272843414052
65c9c047f174b28977037813	Q5	3	0.0654003231949456	0.3271638449387295	0.5331309614497366	0.0743048704165881
65c9bffaf174b28977037806	Q5	3	0.0648576262618278	0.2652205124280802	0.4996015408102608	0.1703203204998311
65c9bf9ef174b289770377fe	Q5	4	0.1034571945151397	0.0319355576085027	0.4694596946601229	0.3951475532162346
65c9bf20f174b289770377f7	Q5	3	0.0540783310643011	0.1952024784276058	0.5678833743335349	0.1828358161745581
65c9bec3f174b289770377ee	Q5	3	0.0891272519199072	0.1388963324826054	0.727240268022689	0.0447361475747983
65c9be48f174b289770377de	Q5	3	0.0589568894667217	0.3107925319777361	0.580332427270671	0.049918151284871
65c9bde8f174b289770377d8	Q5	2	0.0537831604154332	0.2857890967223677	0.570679790272124	0.0897479525900751
65c9bd38f174b289770377c2	Q5	3	0.0499248082706113	0.2717230744267839	0.5912042030403231	0.0871479142622817
65c9bce0f174b289770377bd	Q5	3	0.0450851693327219	0.0741072340319731	0.6680772782174447	0.2127303184178603
65c9bc12f174b289770377a9	Q5	3	0.0427737689489743	0.2417196393989312	0.5172619088114937	0.1982446828406007
65c9bbf2f174b289770377a6	Q5	4	0.0163630554653699	0.0497332179034783	0.5932081374900371	0.3406955891411145
65c9bb88f174b28977037799	Q5	3	0.0444859470439787	0.2339189861863577	0.5569211358352036	0.1646739309344598
65c9bb67f174b28977037793	Q5	3	0.0247990066580214	0.1221241314371148	0.7579855318997498	0.0950913300051138
65c9badaf174b28977037781	Q5	3	0.0962766615443876	0.2702057046150553	0.5515067278858545	0.0820109059547025
65c9bac3f174b2897703777e	Q5	3	0.0660027681877139	0.1211945473043297	0.6582804678119711	0.1545222166959851
65c9b894f174b28977037769	Q5	3	0.0563248598129747	0.2121935006766769	0.4945725219410386	0.2369091175693098
65c9b861f174b28977037763	Q5	3	0.0676773655366802	0.2313847453410593	0.5435875011368873	0.1573503879853731
65c9b859f174b28977037761	Q5	1	0.0419943621950586	0.1060120827498744	0.6232547700113962	0.2287387850436708
65c9b659f174b2897703774d	Q5	2	0.0585322341448155	0.2716520755529964	0.5520591926057424	0.1177564976964455
65c9b62af174b28977037748	Q5	3	0.0973426896561924	0.3323037750240352	0.5088800016357815	0.0614735336839907
65c9b4a0f174b2897703772f	Q5	2	0.0679840589907282	0.2499397405697427	0.4619464711636636	0.2201297292758652
65c9b444f174b28977037727	Q5	2	0.0250649534993951	0.2354154664497686	0.5856057815788545	0.1539137984719818
65c9b31ef174b28977037718	Q5	3	0.0436718148392752	0.1124237174639943	0.6577324216990514	0.1861720459976789
65c9b2abf174b2897703770d	Q5	2	0.0909161234570212	0.2896409815042683	0.4416969490192637	0.1777459460194464
65c9b28ef174b2897703770b	Q5	4	0.0381735181182923	0.1906140364936663	0.5730777989223984	0.1981346464656429
65c9b257f174b28977037706	Q5	4	0.1451039100572811	0.1669202589150936	0.5770549562971421	0.1109208747304831
65c9b0eef174b289770376fb	Q5	2	0.0668466723956186	0.3109022409957462	0.5454173574779723	0.0768337291306629
65c9af74f174b289770376f4	Q5	2	0.0528661846825369	0.2892423168819439	0.569860773237669	0.08803072519785
65c9aea5f174b289770376f1	Q5	3	0.0948476404481824	0.306620743101457	0.5108711058807047	0.0876605105696558
65c9ac70f174b289770376e1	Q5	2	0.0876970365233306	0.2223771485427341	0.462565009307278	0.2273608056266572
65c9ab5ef174b289770376d8	Q5	1	0.0787754093346299	0.3243635919189343	0.5185124940357847	0.078348504710651
65c9a5c0f174b289770376c9	Q5	2	0.0476559823323769	0.0519256075173172	0.4897436885194193	0.4106747216308865
65c9a360f174b289770376bf	Q5	3	0.0295131297961343	0.1784618123938314	0.6776195821269253	0.1144054756831088
65c9a1b9f174b289770376b6	Q5	3	0.0638211859015603	0.3766375437800883	0.5117870664274677	0.0477542038908835
65c99f2df174b289770376af	Q5	2	0.039720699222888	0.0755502307377637	0.6433820674153351	0.2413470026240131
65c99962f174b289770376a7	Q5	2	0.0787023415956697	0.286412852011069	0.5163919697571291	0.1184928366361321
65c99858f174b289770376a2	Q5	3	0.0542683896763249	0.0476353253495791	0.4455618701134912	0.4525344148606046
65c966f2f174b28977037698	Q5	2	0.05604844389055	0.3575810273032975	0.535891484483489	0.0504790443226634
65c96644f174b28977037693	Q5	3	0.063199389833466	0.226663524424404	0.5757654924155334	0.1343715933265965
65c964abf174b2897703768c	Q5	2	0.0338936523626332	0.3108964973733736	0.5793352067592628	0.0758746435047304
65c96204f174b28977037687	Q5	3	0.0327535037652725	0.1719666979603758	0.5098087429491542	0.2854710553251974
65c95f37f174b28977037681	Q5	3	0.1009799851499266	0.336011414250962	0.5081761199814225	0.0548324806176888
65c907cdf174b2897703766d	Q5	4	0.0268000639176286	0.0731193525511666	0.5861361922166947	0.3139443913145101
65c903e2f174b28977037665	Q5	3	0.0774936345292184	0.3312522261991875	0.5328911585037278	0.0583629807678663
65c90311f174b2897703765d	Q5	2	0.07579150527807	0.2783921187012091	0.5040424641543354	0.1417739118663855
65c8ffd5f174b28977037654	Q5	3	0.0473297273426491	0.2887580623859973	0.5832783887677128	0.0806338215036408
65c8ee9ff174b28977037645	Q5	4	0.0210237165028285	0.0398798728892086	0.4254799210195658	0.513616489588397
65c8df27f174b28977037641	Q5	3	0.0583687264528354	0.2929115658597482	0.5848264756763004	0.0638932320111158
65c7e61df174b28977037629	Q5	4	0.0386242657806742	0.1367978688004005	0.4335031905292839	0.3910746748896413
65c7e363f174b2897703761b	Q5	3	0.1000952131545685	0.273400011005499	0.5618209835510256	0.0646837922889067
65c7e116f174b28977037610	Q5	2	0.0777761867611794	0.3398083225964811	0.5130047998553969	0.0694106907869426
65c7dcdaf174b28977037605	Q5	3	0.0504077745462524	0.1728849976617606	0.7015684841294056	0.0751387436625813
65c7da9bf174b289770375fc	Q5	3	0.0582408870002551	0.3229437417355583	0.5625641285318808	0.0562512427323058
65c7c59ff174b289770375f8	Q5	3	0.0091457001311236	0.0370110951943784	0.7065032963147937	0.2473399083597043
65c7c103f174b289770375f1	Q5	2	0.0594922240517313	0.2847976464985999	0.5470751319898011	0.1086349974598677
65c7bf51f174b289770375e3	Q5	3	0.0455353365600956	0.1826567397250109	0.5603455137068292	0.2114624100080642
65c7bcc7f174b289770375d4	Q5	3	0.0117476832156376	0.0867821320061241	0.7707252911110477	0.1307448936671904
65c7b5cbf174b289770375c0	Q5	3	0.0629905799971652	0.1450477489560268	0.5095923138117445	0.2823693572350635
65c7b249f174b289770375b8	Q5	3	0.0177867679582325	0.1022221522020026	0.6811583519815696	0.1988327278581952
65c7770cf174b289770375ab	Q5	2	0.0724813702679412	0.2758592486608403	0.5564449071699639	0.0952144739012545
65c76b8ef174b289770375a3	Q5	2	0.0320305190511329	0.2260522051069674	0.5660374650301581	0.1758798108117416
65c74569f174b28977037599	Q5	3	0.0757017425344273	0.2220533524005784	0.5582878999897039	0.1439570050752903
65c73a1cf174b28977037591	Q5	4	0.0312665213973439	0.1921933547338995	0.4607938307639033	0.3157462931048531
65c7387ef174b28977037588	Q5	2	0.0486940617851344	0.2762661155759895	0.5694186670675503	0.1056211555713256
65c73879f174b28977037586	Q5	3	0.032657019891231	0.07456412824504	0.5448513128258471	0.3479275390378818
65c7374ff174b2897703757b	Q5	4	0.0492201504951079	0.2622683464145577	0.5051537824183514	0.1833577206719828
65c73512f174b2897703756c	Q5	1	0.0423713993702045	0.248910150872228	0.5817182078201556	0.1270002419374117
65c73027f174b28977037564	Q5	2	0.0508002148892616	0.2441270007302959	0.5773464471613825	0.1277263372190599
65c72a1af174b2897703755b	Q5	1	0.0559845397432881	0.1299439594820826	0.4260032079356701	0.3880682928389592
65c729b5f174b28977037559	Q5	4	0.0367956300271484	0.2038590021324289	0.5105325971071882	0.2488127707332343
65c7276bf174b2897703754a	Q5	4	0.0592091914895845	0.3166558354459147	0.5388470645922642	0.0852879084722367
65c72722f174b28977037547	Q5	3	0.0933513020352205	0.2324230767922352	0.6029964730934311	0.0712291480791132
65c7269df174b2897703753e	Q5	2	0.0733656978215756	0.1809995408017413	0.5793785909400282	0.1662561704366547
65c72472f174b28977037529	Q5	3	0.0413822415708596	0.0912492470793331	0.6274576265046138	0.2399108848451934
65c71e43f174b2897703751e	Q5	3	0.0738299861424709	0.3038253608285856	0.4845004525450805	0.1378442004838629
65c71946f174b2897703750e	Q5	3	0.0374545974919991	0.2773195262894225	0.5144772136214609	0.1707486625971173
65c71597f174b289770374ff	Q5	2	0.0623105852234684	0.1295816155639827	0.70492393166238	0.1031838675501687
65c70e7df174b289770374f6	Q5	2	0.0645433658560701	0.2496103836363188	0.5050034882801844	0.1808427622274267
65c709e9f174b289770374ec	Q5	4	0.0347452577264848	0.2054788264652548	0.563035338511077	0.1967405772971832
65c706f8f174b289770374e4	Q5	4	0.0414090476908362	0.2289981672417513	0.5859396513392539	0.1436531337281586
65c70385f174b289770374db	Q5	3	0.053513116662273	0.067103848371324	0.6902947740348848	0.1890882609315181
65c701b4f174b289770374d4	Q5	3	0.0322890620876404	0.1773508967905629	0.5701311019604475	0.2202289391613491
65c6fffdf174b289770374cd	Q5	2	0.0876467404702812	0.3393565154158088	0.4815149370455304	0.0914818070683795
65c68f93f174b289770374c1	Q5	3	0.0346272363961496	0.2419595471097323	0.5915503553918243	0.1318628611022936
65c666e9f174b289770374b3	Q5	4	0.0521074788416354	0.2068104733714311	0.4874159602183242	0.2536660875686092
65c65992f174b289770374aa	Q5	3	0.0197427990177121	0.1249843610860752	0.741392947426897	0.1138798924693155
65c64d82f174b2897703749a	Q5	3	0.0535640224231892	0.2945633585253169	0.6115176506703848	0.040354968381109
65c6356ef174b28977037493	Q5	3	0.0576521613924761	0.3013707208492649	0.5424864660023904	0.0984906517558685
65c622bff174b28977037486	Q5	3	0.0498372206225851	0.2145264641877918	0.6011163663001305	0.1345199488894923
65c6213df174b2897703747f	Q5	3	0.0385375099367407	0.1881457166293956	0.6951954652996231	0.0781213081342405
65c61b9bf174b28977037476	Q5	3	0.0535995028113318	0.2747456311915783	0.6027920885270065	0.0688627774700834
65c61587f174b2897703746f	Q5	4	0.0228750699613581	0.0396541524247398	0.6980088903531831	0.2394618872607188
65c6133af174b2897703746a	Q5	4	0.0243164091882414	0.0738590832747667	0.4631790830218637	0.438645424515128
65c60f9af174b2897703745a	Q5	2	0.0652731109565857	0.2227866694603463	0.5602928673290769	0.1516473522539909
65c609f1f174b28977037454	Q5	2	0.0407485505181743	0.2652162070359746	0.6201942397838855	0.0738410026619653
65c605e3f174b28977037447	Q5	3	0.0796173522438098	0.2540190748684209	0.5485864956105447	0.1177770772772244
65c60309f174b28977037442	Q5	3	0.0735172828877366	0.0925355152897481	0.5612726080827822	0.2726745937397329
65c602a2f174b2897703743c	Q5	4	0.0611858177201356	0.3365406775619863	0.5373331891483626	0.0649403155695153
65c60280f174b2897703743a	Q5	4	0.0474900931073322	0.2194412456540098	0.4786404997216949	0.2544281615169629
65c60203f174b28977037433	Q5	2	0.0399931751208194	0.2811045650067159	0.57132114525917	0.1075811146132947
65c60166f174b2897703742d	Q5	3	0.0557748102829556	0.2483292133015537	0.5899655166535668	0.1059304597619238
65c60093f174b28977037424	Q5	3	0.0589346706175586	0.2880559847543133	0.5535251630161097	0.0994841816120183
65c5ffe4f174b2897703741f	Q5	4	0.0052970407008172	0.0250337848431024	0.5287861867315277	0.4408829877245527
65c5fe6cf174b28977037419	Q5	3	0.0424575996757577	0.252904443385239	0.5705630402820557	0.1340749166569476
65c5fd8df174b28977037412	Q5	3	0.0428596463023069	0.2508245617598687	0.6070709907103915	0.0992448012274328
65c5fc3bf174b2897703740b	Q5	2	0.085897711741479	0.1056215360137023	0.5614187095703954	0.247062042674423
65c5f77ff174b289770373fa	Q5	3	0.0715204555656227	0.1554212077469814	0.6853386808069559	0.0877196558804398
65c5f6c4f174b289770373f8	Q5	3	0.073311092523474	0.2549634822176247	0.6053018310449406	0.0664235942139606
65c5efbaf174b289770373e9	Q5	2	0.0569516549716667	0.2374824080951322	0.560493838480171	0.1450720984530301
65c5eccaf174b289770373e4	Q5	3	0.0533527424484189	0.2610353349920215	0.5119916832577752	0.1736202393017843
65c5d5f9f174b289770373d6	Q5	2	0.0407762724496235	0.2109981898718	0.6397427897975834	0.108482747880993
65c5cf8cf174b289770373b9	Q5	3	0.0192437257640082	0.0570106945128735	0.6153228400657742	0.308422739657344
65c5c73ef174b289770373a2	Q5	3	0.0593059301768029	0.2279729323138536	0.6103770335308075	0.1023441039785358
65c5b90bf174b28977037378	Q5	4	0.0194531378125313	0.0948930135824448	0.7155721869864978	0.1700816616185261
65c5b4b9f174b2897703736a	Q5	3	0.0197459205865086	0.2611010291865003	0.6718973107284968	0.0472557394984943
65ca24fff174b28977037c42	Q4	3	0.0007888309347009	0.0510579335999109	0.9438924985039696	0.0042607369614185
65ca2480f174b28977037c3c	Q4	3	0.0060608753825207	0.1929843007264643	0.8004516991058395	0.0005031247851754
65ca23c7f174b28977037c35	Q4	3	0.0025127497247568	0.0775339776355003	0.919643947350132	0.0003093252896106
65ca2346f174b28977037c2e	Q4	3	0.0042425598246076	0.1190623516444858	0.876020987768895	0.0006741007620114
65ca225cf174b28977037c27	Q4	3	0.0053214629564451	0.1774534209621159	0.8170053370725727	0.0002197790088662
65ca2184f174b28977037c20	Q4	3	0.0092831049425382	0.1261892261419046	0.8631038631897697	0.0014238057257874
65ca207af174b28977037c1a	Q4	3	0.003959003161276	0.1088300364492815	0.8865899986023239	0.0006209617871185
65ca1fe6f174b28977037c13	Q4	3	0.0101885582077472	0.1810397184830836	0.8076010820934313	0.0011706412157379
65ca1f4df174b28977037c0c	Q4	3	0.0098369169657492	0.2048201640269076	0.7849971957487166	0.0003457232586265
65ca1988f174b28977037c05	Q4	2	0.0091849876660927	0.4288268934976077	0.5593031734812021	0.0026849453550973
65ca189ff174b28977037bfe	Q4	3	0.0030546480407645	0.0626141429545973	0.9323133796063112	0.0020178293983269
65ca0f6ff174b28977037bf6	Q4	3	0.0124102471579749	0.278139980808666	0.7009677954097253	0.0084819766236337
65ca0f23f174b28977037bf2	Q4	3	0.0028226356387845	0.1108578968008883	0.8862286897522658	9.077780806143772e-05
65ca0d9af174b28977037be7	Q4	2	0.021082379093856	0.3138608006372282	0.6634644133174364	0.0015924069514793
65ca0d19f174b28977037bde	Q4	2	0.0022899397241029	0.0540811553846325	0.9431414787495184	0.0004874261417461
65ca0c58f174b28977037bd6	Q4	3	0.0048180875456472	0.144826051083113	0.8491524246780991	0.0012034366931405
65ca0a93f174b28977037bca	Q4	3	0.0124680937716123	0.2188441609897625	0.7652395965229778	0.0034481487156472
65ca0914f174b28977037bc2	Q4	3	0.0049412732187024	0.1623981497618981	0.8322555245901953	0.0004050524292041
65ca04ecf174b28977037bb5	Q4	3	0.0049124593392789	0.1412357952219997	0.8516926481765233	0.0021590972621978
65ca0376f174b28977037bb3	Q4	3	0.0058872877416691	0.2076326487113465	0.7853735436012422	0.0011065199457421
65ca0179f174b28977037baa	Q4	3	0.1435749352456354	0.255916314802792	0.596461815796365	0.0040469341552075
65c9fdabf174b28977037b9c	Q4	2	0.0325594159030175	0.3953315982141434	0.5719395773959166	0.0001694084869223
65c9fbfdf174b28977037b96	Q4	3	0.0030967981169987	0.1099643708799429	0.886690402276134	0.0002484287269242
65c9fb8df174b28977037b93	Q4	3	0.0011265378987824	0.0416830980156607	0.9567221484253162	0.0004682156602404
65c9fb2ff174b28977037b90	Q4	2	0.0175285432236975	0.2372830170796131	0.7429920565272918	0.0021963831693975
65c9fa09f174b28977037b88	Q4	2	0.0049473815520394	0.1692997237189771	0.8250117405768583	0.0007411541521251
65c9f916f174b28977037b80	Q4	3	0.0013217436203673	0.0312622653214843	0.96611214293145	0.0013038481266983
65c9f7cbf174b28977037b78	Q4	2	0.0225117562983374	0.2437777561798069	0.7334730057301854	0.0002374817916702
65c9f712f174b28977037b6d	Q4	3	0.0021603586545052	0.1161811779666511	0.8793452369981212	0.0023132263807224
65c9f62ef174b28977037b65	Q4	3	0.0116253660139352	0.2694069700261483	0.7165888649656796	0.0023787989942368
65c9f5e2f174b28977037b60	Q4	2	0.0066492198892528	0.1723967036866285	0.8178346590731438	0.0031194173509747
65c9f515f174b28977037b54	Q4	3	0.0017073584240019	0.2000603747662094	0.7951620296946306	0.0030702371151579
65c9f4dff174b28977037b4f	Q4	3	0.0030361551308068	0.070717958838258	0.9254450059418752	0.0008008800890599
65c9f3b1f174b28977037b3f	Q4	3	0.0013294732126354	0.0640216804514101	0.9269201122482202	0.0077287340877343
65c9f34df174b28977037b34	Q4	3	0.0018429534813404	0.0948431465062463	0.8932834713644996	0.0100304286479137
65c9f2fff174b28977037b2e	Q4	3	0.0061073528658555	0.1587914860574225	0.8346813983093478	0.000419762767374
65c9f2f5f174b28977037b2c	Q4	2	0.005881100152207	0.13396458113509	0.854964899711335	0.0051894190013678
65c9f24ef174b28977037b1c	Q4	3	0.0050824799784206	0.158449784675871	0.8357735449931123	0.000694190352596
65c9f117f174b28977037b14	Q4	3	0.0073588761571248	0.2080972305485366	0.7814925563864411	0.0030513369078973
65c9f0b2f174b28977037b10	Q4	3	0.0195826294058763	0.3573960027724537	0.6221736404423437	0.0008477273793262
65c9f033f174b28977037b08	Q4	3	0.0041418364882754	0.0931814144170396	0.9008179461811052	0.0018588029135795
65c9efadf174b28977037af7	Q4	3	0.0042812668669191	0.0872911045739264	0.9082592883911614	0.0001683401679929
65c9ef9ff174b28977037af4	Q4	3	0.0116925847184851	0.2902638846017513	0.6941242479649969	0.0039192827147664
65c9ef50f174b28977037aee	Q4	3	0.0034685241312391	0.0873615348480919	0.8979326963194261	0.0112372447012429
65c9eeb1f174b28977037ae0	Q4	3	0.002357225128556	0.1189355481576254	0.8734205890881737	0.0052866376256448
65c9ee66f174b28977037ad8	Q4	2	0.0108099403575293	0.2701701144978337	0.7172944919900532	0.0017254531545837
65c9edf6f174b28977037ad1	Q4	3	0.0050302310187621	0.1034117313092036	0.8894186537274212	0.0021393839446129
65c9edf0f174b28977037ace	Q4	3	0.0043147748458443	0.1313488477545319	0.862816496245441	0.0015198811541827
65c9ece5f174b28977037abe	Q4	1	0.0105094203810611	0.2546364735440045	0.7330065619926015	0.0018475440823327
65c9eccdf174b28977037abc	Q4	4	0.0059740400835915	0.1664574846631354	0.8247354180017394	0.0028330572515334
65c9ec9af174b28977037ab9	Q4	3	0.0049872361144504	0.2324127466657181	0.759843044405396	0.0027569728144355
65c9ebedf174b28977037aad	Q4	3	0.0065489207792377	0.1744712321902247	0.8184483319619037	0.0005315150686336
65c9ebb6f174b28977037aa5	Q4	3	0.002291258270615	0.1383765828514012	0.8553821428768797	0.0039500160011039
65c9eb68f174b28977037a99	Q4	2	0.0046023148896991	0.248402524687246	0.7412281212120984	0.0057670392109564
65c9eb09f174b28977037a90	Q4	2	0.0097960478190861	0.2830854004709941	0.7062016363200868	0.0009169153898329
65c9eae6f174b28977037a8b	Q4	3	0.0006437693637969	0.0265475178115765	0.970840507839671	0.0019682049849554
65c9ea9cf174b28977037a84	Q4	3	0.0103318993780412	0.1921940879774974	0.7973733205374631	0.000100692106998
65c9ea70f174b28977037a7f	Q4	2	0.0057774332585382	0.1468018783117093	0.8467707451545775	0.0006499432751747
65c9e885f174b28977037a5f	Q4	3	0.0039938674600268	0.1391622404089806	0.8494207781014266	0.0074231140295659
65c9e81df174b28977037a53	Q4	3	0.0031871938244741	0.1636924153698018	0.8293966351241759	0.0037237556815481
65c9e7eaf174b28977037a45	Q4	3	0.0092847684474079	0.1747701629493509	0.8059109529097483	0.0100341156934928
65c9e7d9f174b28977037a3f	Q4	3	0.0022066417497908	0.1337509100120649	0.8618563673550257	0.0021860808831184
65c9e75bf174b28977037a2e	Q4	3	0.0128107564986948	0.2744645392345976	0.7123754711174969	0.0003492331492105
65c9e716f174b28977037a23	Q4	3	0.0027559802100136	0.0959514920322032	0.9009310534559708	0.0003614743018123
65c9e6b5f174b28977037a16	Q4	3	0.0011805752958472	0.0837182804879651	0.9122619407064444	0.0028392035097432
65c9e641f174b28977037a04	Q4	3	0.0063798684029517	0.1554108057594007	0.8381374517899483	7.187404769935827e-05
65c9e579f174b289770379f3	Q4	2	0.0037721464732187	0.1107590693349044	0.885367617469277	0.0001011667225997
65c9e4c9f174b289770379e2	Q4	3	0.0007374511624851	0.0411811194968279	0.9569789397500664	0.0011024895906202
65c9e49df174b289770379dd	Q4	3	0.0005251723107448	0.0896373369938191	0.9079889516153148	0.0018485390801212
65c9e3f6f174b289770379c7	Q4	3	0.0108501409331697	0.2534246573356429	0.7348515228912352	0.000873678839952
65c9e3f1f174b289770379c5	Q4	3	0.0120827657093333	0.2263926125574073	0.7599423808611121	0.0015822408721472
65c9e2f0f174b289770379ac	Q4	3	0.0110239915610754	0.1364117450035138	0.8517907846617111	0.0007734787736994
65c9e29cf174b2897703799d	Q4	3	0.0003471095723577	0.0112883274363578	0.9871196841342408	0.0012448788570437
65c9e259f174b28977037999	Q4	3	0.001169304404411	0.0553577986287387	0.942746605847822	0.0007262911190282
65c9e117f174b28977037986	Q4	3	0.0073684805703085	0.1580703079080079	0.8341855593275143	0.0003756521941691
65c9e0a9f174b2897703797c	Q4	3	0.0029011288920532	0.1325440753637423	0.8619335886507455	0.0026212070934588
65c9e093f174b28977037977	Q4	3	0.0028770278410955	0.1099177722932761	0.8810894575053668	0.0061157423602615
65c9e011f174b28977037970	Q4	3	0.0070005585785212	0.1819249870051283	0.8095651428314926	0.0015093115848578
65c9dfe8f174b2897703796d	Q4	3	0.0144367819595782	0.2848548785872016	0.7004519661670214	0.0002563732861986
65c9dd5df174b28977037959	Q4	3	0.0057264551365428	0.242388058523772	0.7512259330523788	0.0006595532873063
65c9db5df174b2897703794a	Q4	3	0.0088079541225791	0.0412514552439089	0.9351881049308984	0.0147524857026133
65c9da77f174b28977037941	Q4	3	0.0146135366051193	0.2605409805773137	0.7246248581451527	0.0002206246724143
65c9d8e5f174b28977037939	Q4	2	0.0044311254269956	0.1784831856098352	0.815696923358327	0.001388765604842
65c9d7f6f174b28977037923	Q4	2	0.2357798675200106	0.3834947553576803	0.3806170703392721	0.000108306783037
65c9d7c6f174b2897703791b	Q4	3	0.0032849840799243	0.0590346822314962	0.9372920028765768	0.0003883308120024
65c9d78ff174b28977037916	Q4	2	0.1608302279876252	0.2740420670753122	0.5646062378798983	0.0005214670571642
65c9cfb3f174b28977037906	Q4	3	0.0111505145195503	0.1948269915820493	0.788513022728729	0.0055094711696714
65c9ccf8f174b289770378fe	Q4	3	0.0040735919738056	0.1103196277366896	0.8780736018288106	0.0075331784606941
65c9cccaf174b289770378f9	Q4	3	0.0029176604866632	0.0957633929037581	0.8971278404795212	0.0041911061300573
65c9ccbcf174b289770378f7	Q4	3	0.0090496830266258	0.2362473696171556	0.7532453708454097	0.0014575765108088
65c9caaef174b289770378e8	Q4	2	0.0052967430692428	0.1759099851915789	0.812312669031851	0.0064806027073273
65c9caa7f174b289770378e6	Q4	3	0.0011747974613488	0.053111939877312	0.9452931049943613	0.000420157666978
65c9c8d9f174b289770378cc	Q4	3	0.0046469289721812	0.2482626765644295	0.7414879609163079	0.0056024335470814
65c9c8caf174b289770378c8	Q4	3	0.0010339637686173	0.0403181619211296	0.9585037735881048	0.0001441007221484
65c9c8c9f174b289770378c7	Q4	3	0.0007841957668623	0.054725375930265	0.9442816765643788	0.0002087517384938
65c9c8b2f174b289770378c3	Q4	3	0.0040296143616239	0.1576688235064387	0.83720877298378	0.0010927891481572
65c9c844f174b289770378b3	Q4	3	0.0017149526637546	0.0819123422827241	0.8993725548600414	0.0170001501934798
65c9c70ff174b28977037891	Q4	3	0.0048966068483605	0.1746553642933705	0.8167066520085491	0.0037413768497196
65c9c66df174b28977037880	Q4	3	0.004847730169739	0.1292543268160009	0.8511348095766728	0.0147631334375871
65c9c665f174b2897703787e	Q4	3	0.0032260976123392	0.1389501641092773	0.8574152730803096	0.0004084651980738
65c9c416f174b28977037868	Q4	3	0.0034471104177412	0.1583187680732619	0.8343517199525036	0.0038824015564932
65c9c33df174b28977037860	Q4	3	0.0036428735668031	0.1698667169545557	0.8247283436065921	0.0017620658720491
65c9c29ff174b28977037855	Q4	3	0.0231861116436108	0.1889698471356072	0.7868534073196954	0.0009906339010863
65c9c22ef174b2897703784e	Q4	3	0.1863796448621279	0.2474069606837482	0.5645105795717004	0.0017028148824234
65c9c181f174b28977037839	Q4	3	0.0099879060443143	0.2263018133213283	0.7632976159980378	0.0004126646363195
65c9c129f174b2897703782a	Q4	3	0.0145371048269982	0.3004027079907637	0.6849413159632847	0.0001188712189533
65c9c0fcf174b28977037825	Q4	3	0.0033643243523734	0.1050938915805596	0.8903808798997056	0.0011609041673612
65c9c078f174b28977037818	Q4	3	0.007003796419447	0.2177388366664808	0.7737170959561146	0.0015402709579574
65c9c047f174b28977037813	Q4	2	0.0048372529335896	0.2551735709225191	0.738569209496064	0.0014199666478274
65c9bffaf174b28977037806	Q4	3	0.0106789176727721	0.2829926673535062	0.7031764013731265	0.003152013600595
65c9bf9ef174b289770377fe	Q4	1	0.0841029712438422	0.3220708319153675	0.5920976651815254	0.0017285316592649
65c9bf20f174b289770377f7	Q4	3	0.0026273327330091	0.1680779502896874	0.8286732116761069	0.0006215053011964
65c9bec3f174b289770377ee	Q4	3	0.126766580203977	0.4023918415911614	0.4694908662273146	0.0013507119775468
65c9be48f174b289770377de	Q4	3	0.0049750179247395	0.1782551540435633	0.8082270839812918	0.0085427440504053
65c9bde8f174b289770377d8	Q4	2	0.0022988809574594	0.1312134995726364	0.8642797527498448	0.0022078667200592
65c9bd38f174b289770377c2	Q4	3	0.0373429255187999	0.414972076806973	0.5470844691974656	0.0006005284767614
65c9bce0f174b289770377bd	Q4	2	0.0027674465008614	0.0953864995413384	0.9011608172528932	0.0006852367049068
65c9bc12f174b289770377a9	Q4	3	0.0048047993238046	0.2145679513075728	0.7730058585321563	0.0076213908364662
65c9bbf2f174b289770377a6	Q4	3	0.0063193605653052	0.1310073366591155	0.8622323972143479	0.0004409055612313
65c9bb88f174b28977037799	Q4	3	0.0014696578250211	0.1313527958761086	0.8659467452685243	0.0012308010303459
65c9bb67f174b28977037793	Q4	3	0.0008064820700758	0.0541769307848958	0.944382615033372	0.0006339721116563
65c9badaf174b28977037781	Q4	3	0.0051765652989885	0.1657051437752937	0.8217395179107897	0.0073787730149279
65c9bac3f174b2897703777e	Q4	3	0.003481310390888	0.083696500954455	0.9127049445587878	0.000117244095869
65c9b894f174b28977037769	Q4	3	0.0057022992147935	0.2196217754932519	0.7728298009994624	0.0018461242924918
65c9b861f174b28977037763	Q4	3	0.0074890769551189	0.1746881794690792	0.8079163233662368	0.0099064202095651
65c9b859f174b28977037761	Q4	3	0.0012927949630129	0.0526659487318822	0.9457688197418588	0.000272436563246
65c9b659f174b2897703774d	Q4	3	0.0028680768710988	0.103513446838492	0.8841726203036193	0.0094458559867898
65c9b62af174b28977037748	Q4	3	0.0126742884213167	0.2745106361537111	0.7111713842855745	0.0016436911393975
65c9b4a0f174b2897703772f	Q4	3	0.0005261471826817	0.0476106278082922	0.9468562311363322	0.0050069938726937
65c9b444f174b28977037727	Q4	2	0.0026699184690246	0.1479155253281135	0.8360475889117266	0.0133669672911351
65c9b31ef174b28977037718	Q4	3	0.0047360305108505	0.0560415477574624	0.9377628481293276	0.0014595736023592
65c9b2abf174b2897703770d	Q4	3	0.0007392463436221	0.0463215702935811	0.9461056973970732	0.0068334859657236
65c9b28ef174b2897703770b	Q4	3	0.0089885105857978	0.2020435079718544	0.7884046081560306	0.000563373286317
65c9b257f174b28977037706	Q4	3	0.0203788724632614	0.1221760088591276	0.8518014507234177	0.0056436679541931
65c9b0eef174b289770376fb	Q4	3	0.0034745634224005	0.1400997876001039	0.8547047325815531	0.0017209163959423
65c9af74f174b289770376f4	Q4	3	0.0060525468035068	0.2077923871903836	0.78197478260845	0.0041802833976594
65c9aea5f174b289770376f1	Q4	3	0.0032827698168248	0.1376536878035446	0.8588001858338679	0.0002633565457628
65c9ac70f174b289770376e1	Q4	3	0.0021617595536097	0.1498354958922425	0.8477561353837894	0.0002466091703583
65c9ab5ef174b289770376d8	Q4	2	0.0147753180372167	0.3809957607491076	0.6031417166424604	0.0010872045712151
65c9a5c0f174b289770376c9	Q4	3	0.0010716269925873	0.0318246150146322	0.9659446528863428	0.0011591051064376
65c9a360f174b289770376bf	Q4	3	0.0109545633312585	0.2450686589826493	0.7432053990186804	0.0007713786674116
65c9a1b9f174b289770376b6	Q4	3	0.0132230079161298	0.3322451620249696	0.6539429506551591	0.0005888794037415
65c99f2df174b289770376af	Q4	3	0.0737262131702374	0.3514624964795985	0.574525630522572	0.0002856598275921
65c99962f174b289770376a7	Q4	3	0.0110162042629043	0.3055709835410541	0.683226051708127	0.0001867604879145
65c99858f174b289770376a2	Q4	3	0.0042215146492939	0.0474346362906742	0.9408298314912812	0.0075140175687505
65c966f2f174b28977037698	Q4	3	0.0052066889796439	0.2434309041824665	0.7501575425442707	0.0012048642936189
65c96644f174b28977037693	Q4	3	0.0054940530935257	0.1198246772507745	0.8725877844251644	0.0020934852305354
65c964abf174b2897703768c	Q4	3	0.0019508229388021	0.1918925353186968	0.8059246916378375	0.0002319501046635
65c96204f174b28977037687	Q4	3	0.0141750025039904	0.2645050189255417	0.7196605239172055	0.0016594546532624
65c95f37f174b28977037681	Q4	2	0.0311817063366913	0.2934032338087478	0.673505274630708	0.0019097852238528
65c907cdf174b2897703766d	Q4	2	0.0019832122030148	0.0783144282543107	0.919612480919034	8.987862364027664e-05
65c903e2f174b28977037665	Q4	3	0.0055279214744025	0.1882778093310514	0.8047828434197258	0.0014114257748202
65c90311f174b2897703765d	Q4	3	0.0033093578343488	0.2283429722227689	0.7673668605500907	0.0009808093927915
65c8ffd5f174b28977037654	Q4	3	0.0031154330082298	0.2281658895268009	0.7669985263404878	0.0017201511244813
65c8ee9ff174b28977037645	Q4	3	0.01056072867037	0.1796259761521337	0.8092999694665847	0.0005133257109114
65c8df27f174b28977037641	Q4	2	0.0017556455134755	0.0680868572929315	0.9265373271314128	0.0036201700621801
65c7e61df174b28977037629	Q4	3	0.0010901287751893	0.0592530722883195	0.9368288532799368	0.0028279456565542
65c7e363f174b2897703761b	Q4	3	0.0007419087291246	0.1039681549708686	0.892806917817671	0.0024830184823356
65c7e116f174b28977037610	Q4	3	0.0043682525509685	0.1393194162112133	0.8360312771271381	0.02028105411068
65c7dcdaf174b28977037605	Q4	3	0.0012864860846159	0.0459541259168554	0.952487378709869	0.0002720092886596
65c7da9bf174b289770375fc	Q4	3	0.0026051364475695	0.1802168148436715	0.8158056176634341	0.0013724310453248
65c7c59ff174b289770375f8	Q4	3	0.0117474969613365	0.1644812518724576	0.8224109697618246	0.0013602814043811
65c7c103f174b289770375f1	Q4	3	0.0259977840729893	0.3545049135654358	0.6188096457615824	0.0006876565999924
65c7bf51f174b289770375e3	Q4	2	0.0022294828745435	0.1081172583654785	0.8879283508496231	0.0017249079103548
65c7bcc7f174b289770375d4	Q4	3	0.001372684247264	0.0713748614971229	0.9268788229839448	0.0003736312716683
65c7b5cbf174b289770375c0	Q4	3	0.0025993505863629	0.1520081046290552	0.8437871403012753	0.0016054044833064
65c7b249f174b289770375b8	Q4	3	0.0072638435395743	0.1937144179178372	0.7985117094946219	0.0005100290479665
65c7770cf174b289770375ab	Q4	3	0.009476031996019	0.2471120216650381	0.7416200224108277	0.001791923928115
65c76b8ef174b289770375a3	Q4	3	0.0051064459347747	0.254241130775826	0.7403359801948294	0.0003164430945699
65c74569f174b28977037599	Q4	3	0.0033727152278822	0.1419801452384527	0.8503127862009793	0.0043343533326857
65c73a1cf174b28977037591	Q4	3	0.0109450056778227	0.2772917912407888	0.7108296078915223	0.0009335951898661
65c7387ef174b28977037588	Q4	3	0.0036135303946353	0.1322693062561233	0.860158275090467	0.0039588882587742
65c73879f174b28977037586	Q4	3	0.0014444954826195	0.0424758557127003	0.9510140664181576	0.0050655823865226
65c7374ff174b2897703757b	Q4	3	0.017488153586599	0.273879222056485	0.7066601475532669	0.0019724768036488
65c73512f174b2897703756c	Q4	3	0.0252682737455044	0.4436617761266116	0.5307647582808168	0.0003051918470671
65c73027f174b28977037564	Q4	2	0.0030390332616761	0.1073075229786455	0.8854232053258034	0.0042302384338748
65c72a1af174b2897703755b	Q4	3	0.0002045802055902	0.034360237973656	0.9625366688899754	0.0028985129307782
65c729b5f174b28977037559	Q4	2	0.0103438738396537	0.3180280685989278	0.6695950622164277	0.0020329953449905
65c7276bf174b2897703754a	Q4	3	0.005719779120073	0.2604720832110369	0.7315842508389523	0.0022238868299378
65c72722f174b28977037547	Q4	3	0.0059702939940489	0.1559363126153866	0.8363836685058718	0.0017097248846926
65c7269df174b2897703753e	Q4	2	0.0068421528844325	0.1955744902786702	0.7960273235295188	0.0015560333073785
65c72472f174b28977037529	Q4	3	0.0012055605430901	0.0491539072447993	0.9488429602870552	0.0007975719250552
65c71e43f174b2897703751e	Q4	3	0.0057978886929612	0.262311815819805	0.7305051366280594	0.0013851588591742
65c71946f174b2897703750e	Q4	2	0.0064641593557777	0.1701251893076243	0.8206566756448903	0.0027539756917076
65c71597f174b289770374ff	Q4	3	0.0023928701167331	0.0778773249158724	0.9193626434657984	0.0003671615015959
65c70e7df174b289770374f6	Q4	3	0.0063833406990464	0.1969161455188496	0.7936841378724587	0.0030163759096451
65c709e9f174b289770374ec	Q4	3	0.0009994792977544	0.108510979579514	0.8899083342009306	0.0005812069218007
65c706f8f174b289770374e4	Q4	3	0.0125831646891703	0.3216506712504677	0.6644239367785139	0.0013422272818478
65c70385f174b289770374db	Q4	3	0.0017506555823218	0.0370597745052573	0.9587346347849224	0.0024549351274983
65c701b4f174b289770374d4	Q4	3	0.0054676152625592	0.1811972568590714	0.8114581826913314	0.0018769451870378
65c6fffdf174b289770374cd	Q4	3	0.0062858636563623	0.2644500662661029	0.7260427142090645	0.0032213558684699
65c68f93f174b289770374c1	Q4	2	0.0123584965222595	0.2122554716304581	0.7736531171203895	0.0017329147268927
65c666e9f174b289770374b3	Q4	3	0.0114932346104327	0.1926554706516094	0.7951000434152731	0.0007512513226847
65c65992f174b289770374aa	Q4	3	0.0018783995933849	0.080936033611044	0.9165837507580078	0.0006018160375632
65c64d82f174b2897703749a	Q4	3	0.0053453194919792	0.1882914477999099	0.8062669222130674	9.631049504338696e-05
65c6356ef174b28977037493	Q4	3	0.007925314175824	0.2406882824858481	0.7507810484722368	0.000605354866091
65c622bff174b28977037486	Q4	3	0.0071964507749346	0.2042386486758894	0.7872152960896747	0.0013496044595012
65c6213df174b2897703747f	Q4	3	0.0078687921710784	0.1502896118256522	0.8411951414772058	0.0006464545260635
65c61b9bf174b28977037476	Q4	3	0.0066565434307258	0.1215199498292465	0.8556476995058565	0.016175807234171
65c61587f174b2897703746f	Q4	3	0.0017409852292374	0.0428577750509942	0.9545888590335708	0.0008123806861977
65c6133af174b2897703746a	Q4	3	0.0039907132667761	0.1190348941796031	0.8762986333820401	0.0006757591715805
65c60f9af174b2897703745a	Q4	3	0.0045617952927402	0.1347118496999228	0.8569248803826184	0.0038014746247184
65c609f1f174b28977037454	Q4	3	0.0076047427270963	0.2536228943002165	0.7373899197351981	0.001382443237489
65c605e3f174b28977037447	Q4	3	0.0061679487034471	0.2151520569256086	0.7768432865897255	0.0018367077812187
65c60309f174b28977037442	Q4	3	0.080058956495332	0.2111526474293819	0.7041664616721188	0.0046219344031671
65c602a2f174b2897703743c	Q4	3	0.0053230243696387	0.1938004908768285	0.7996470096510446	0.0012294751024879
65c60280f174b2897703743a	Q4	3	0.0009687489673367	0.0854258574755503	0.9107218808649662	0.0028835126921467
65c60203f174b28977037433	Q4	3	0.0065375138752691	0.1044217880844361	0.8882609139057612	0.0007797841345334
65c60166f174b2897703742d	Q4	3	0.0169272498019005	0.2835129036630684	0.6993775587605714	0.0001822877744597
65c60093f174b28977037424	Q4	3	0.00262360479878	0.1706966747481807	0.8236175711699112	0.0030621492831279
65c5ffe4f174b2897703741f	Q4	3	0.0006119140235102	0.0267882540359109	0.9723452036524228	0.0002546282881558
65c5fe6cf174b28977037419	Q4	3	0.0010472092440383	0.092558165485918	0.9027883395258484	0.0036062857441951
65c5fd8df174b28977037412	Q4	3	0.005879509520762	0.153001181501546	0.840236267897834	0.0008830410798578
65c5fc3bf174b2897703740b	Q4	3	0.0235313476409042	0.2307767226332476	0.7435524769707686	0.0021394527550793
65c5f77ff174b289770373fa	Q4	2	0.0019709380651114	0.0866175979577568	0.91133260060539	7.886337174168006e-05
65c5f6c4f174b289770373f8	Q4	3	0.0021098741535916	0.0875993083936659	0.8842003372954501	0.0260904801572922
65c5efbaf174b289770373e9	Q4	3	0.0037932143805453	0.1671858355009213	0.8253792116052812	0.0036417385132521
65c5eccaf174b289770373e4	Q4	3	0.0010896685452474	0.1404117620079705	0.8569021228809094	0.0015964465658725
65c5d5f9f174b289770373d6	Q4	3	0.0319199113205823	0.2810874959628957	0.6852025132843189	0.001790079432203
65c5cf8cf174b289770373b9	Q4	3	0.0014391233829128	0.053037974996569	0.9447707470525548	0.0007521545679632
65c5c73ef174b289770373a2	Q4	3	0.0068513917455216	0.232684999677524	0.7601486651312854	0.0003149434456689
65c5b90bf174b28977037378	Q4	3	0.019656232065111	0.2229269281875538	0.7571933004287962	0.0002235393185389
65c5b4b9f174b2897703736a	Q4	3	0.01652962745632	0.3058464792165772	0.6773138969368288	0.0003099963902738
65ca24fff174b28977037c42	Q3	3	0.0065390679601351	0.2090942780855763	0.7722038669881468	0.0121627869661416
65ca2480f174b28977037c3c	Q3	2	0.0050191762859517	0.299940113714067	0.6944747009243504	0.0005660090756309
65ca23c7f174b28977037c35	Q3	2	0.0281607938068213	0.4440663374998215	0.5275148518159631	0.0002580168773938
65ca2346f174b28977037c2e	Q3	2	0.3234675730400818	0.5393617904264595	0.1363460134198206	0.0008246231136379
65ca225cf174b28977037c27	Q3	3	0.0014721924435832	0.0784393290712898	0.917024562756184	0.0030639157289428
65ca2184f174b28977037c20	Q3	2	0.2224471939456033	0.4514466448829684	0.3257576639623309	0.0003484972090973
65ca207af174b28977037c1a	Q3	2	0.1453024350836858	0.5779259980628605	0.2766627428197081	0.0001088240337456
65ca1fe6f174b28977037c13	Q3	3	0.7166269590312049	0.2207857876746334	0.0623296817497476	0.0002575715444141
65ca1f4df174b28977037c0c	Q3	3	0.0395474728553107	0.4866392285282653	0.4733143212316199	0.000498977384804
65ca1988f174b28977037c05	Q3	3	0.00102403396272	0.1194606457406248	0.8738081930221072	0.0057071272745478
65ca189ff174b28977037bfe	Q3	1	0.0652966208635465	0.5823854927030544	0.3520045448657293	0.0003133415676696
65ca0f6ff174b28977037bf6	Q3	2	0.0094281858883054	0.3242847219991059	0.6625055011846214	0.0037815909279672
65ca0f23f174b28977037bf2	Q3	2	0.1110265476881298	0.7675641208688678	0.1211020817896988	0.0003072496533034
65ca0d9af174b28977037be7	Q3	3	0.0147751418460739	0.3361735564499132	0.6461538049856458	0.0028974967183669
65ca0d19f174b28977037bde	Q3	2	0.1201955560853342	0.5882745851320526	0.2911359238581198	0.0003939349244933
65ca0c58f174b28977037bd6	Q3	2	0.0565595835377078	0.7726449265547677	0.1703567654584533	0.0004387244490709
65ca0a93f174b28977037bca	Q3	2	0.0247829490399797	0.4063363959540347	0.5668927475059448	0.0019879075000407
65ca0914f174b28977037bc2	Q3	3	0.0014404494947229	0.0716819314669911	0.9240789243828468	0.0027986946554391
65ca04ecf174b28977037bb5	Q3	3	0.0059150400052142	0.2763426167114363	0.7148803748234944	0.0028619684598549
65ca0376f174b28977037bb3	Q3	3	0.0146191445252757	0.2678610400080092	0.7114651238908624	0.0060546915758526
65ca0179f174b28977037baa	Q3	1	0.8670579080272659	0.1094377534323315	0.0231977600818645	0.0003065784585379
65c9fdabf174b28977037b9c	Q3	2	0.1871735277945239	0.640171559845424	0.1721664674352297	0.0004884449248223
65c9fbfdf174b28977037b96	Q3	1	0.171057122767358	0.6858153360051723	0.143063752414417	6.378881305260896e-05
65c9fb8df174b28977037b93	Q3	2	0.1706017977197703	0.5918929984183824	0.2372966562745542	0.0002085475872931
65c9fb2ff174b28977037b90	Q3	3	0.010595254737078	0.2991805192649876	0.6827325724949942	0.0074916535029401
65c9fa09f174b28977037b88	Q3	2	0.011841246632136	0.2348254362838976	0.7509699320830787	0.0023633850008874
65c9f916f174b28977037b80	Q3	2	0.1811661227463759	0.5274501009755216	0.2911822662404998	0.0002015100376025
65c9f7cbf174b28977037b78	Q3	3	0.0499620325725523	0.578194240489331	0.3715613413001095	0.000282385638007
65c9f712f174b28977037b6d	Q3	3	0.0076639190108879	0.2598464223280811	0.7302767509144951	0.0022129077465359
65c9f62ef174b28977037b65	Q3	3	0.0030143671027126	0.1568219353525528	0.8365723198352767	0.0035913777094577
65c9f5e2f174b28977037b60	Q3	3	0.0077864878435522	0.218429630123237	0.769092373386848	0.0046915086463627
65c9f515f174b28977037b54	Q3	3	0.0059177730030196	0.2949376553473933	0.6970932128632181	0.0020513587863688
65c9f4dff174b28977037b4f	Q3	2	0.0270990182449674	0.4228453460870217	0.5492635605137243	0.0007920751542866
65c9f3b1f174b28977037b3f	Q3	3	0.0092305524913891	0.2393973455047753	0.7463312712281472	0.0050408307756883
65c9f34df174b28977037b34	Q3	3	0.002382590167802	0.2026840579170478	0.7905677843740634	0.0043655675410867
65c9f2fff174b28977037b2e	Q3	3	0.0072342291905966	0.2947955942848774	0.6973902930980956	0.0005798834264302
65c9f2f5f174b28977037b2c	Q3	3	0.0108230648451999	0.2084904403861276	0.7774438794843596	0.0032426152843128
65c9f24ef174b28977037b1c	Q3	2	0.1355343677649978	0.6792143718911559	0.1850832908928125	0.0001679694510337
65c9f117f174b28977037b14	Q3	3	0.0102996499199295	0.4448820568728729	0.5441262549872131	0.0006920382199843
65c9f0b2f174b28977037b10	Q3	2	0.0410445370384704	0.6463820233261653	0.3115515288984745	0.0010219107368896
65c9f033f174b28977037b08	Q3	2	0.1471152287793571	0.6159852503199285	0.2366762915262339	0.0002232293744804
65c9efadf174b28977037af7	Q3	1	0.1788637690124507	0.6380288802135727	0.1828373846111999	0.0002699661627765
65c9ef9ff174b28977037af4	Q3	3	0.0319319195830322	0.4847883109552763	0.4812083437425614	0.00207142571913
65c9ef50f174b28977037aee	Q3	3	0.0010030551826929	0.1097003464139734	0.88621317021827	0.0030834281850636
65c9eeb1f174b28977037ae0	Q3	3	0.0052279689275558	0.1827130614877323	0.8092952864691729	0.0027636831155389
65c9ee66f174b28977037ad8	Q3	2	0.0074358528037047	0.3100035269189777	0.6800220367106363	0.0025385835666812
65c9edf6f174b28977037ad1	Q3	2	0.002338021726567	0.1487675552287941	0.8473048403019557	0.0015895827426831
65c9edf0f174b28977037ace	Q3	3	0.0092195784642376	0.2277090726002728	0.7612333042846413	0.0018380446508482
65c9ece5f174b28977037abe	Q3	2	0.00293239412721	0.1520901744102636	0.8423077258799329	0.0026697055825935
65c9eccdf174b28977037abc	Q3	3	0.0318921161406837	0.3912204204531495	0.5734964441683682	0.0033910192377983
65c9ec9af174b28977037ab9	Q3	2	0.0013530900519268	0.2117058908586545	0.7850105398084417	0.0019304792809768
65c9ebedf174b28977037aad	Q3	2	0.0048079967318289	0.3793053363340372	0.6143219980632636	0.0015646688708702
65c9ebb6f174b28977037aa5	Q3	3	0.0232696380205558	0.437672021958721	0.5374685902585487	0.0015897497621744
65c9eb68f174b28977037a99	Q3	3	0.0298525927947242	0.4027810148789946	0.5653177694559091	0.0020486228703721
65c9eb09f174b28977037a90	Q3	3	0.0050051103202555	0.2297680345429016	0.7622668220255133	0.0029600331113294
65c9eae6f174b28977037a8b	Q3	2	0.2498086376193101	0.5170092030567304	0.2326896462264355	0.0004925130975238
65c9ea9cf174b28977037a84	Q3	1	0.252492390438062	0.5871430232734021	0.160227216566706	0.0001373697218297
65c9ea70f174b28977037a7f	Q3	2	0.0712769934614621	0.6785818006334348	0.249927381833419	0.0002138240716841
65c9e885f174b28977037a5f	Q3	3	0.004209830424429	0.1325350405772011	0.8588980304396723	0.0043570985586975
65c9e81df174b28977037a53	Q3	3	0.0077694099870452	0.2568080263933429	0.7306311186642801	0.0047914449553316
65c9e7eaf174b28977037a45	Q3	3	0.0045328850833833	0.1626841548157629	0.8304360302665363	0.0023469298343171
65c9e7d9f174b28977037a3f	Q3	2	0.0018531119037111	0.1228958853117033	0.8738246061387972	0.0014263966457884
65c9e75bf174b28977037a2e	Q3	2	0.0299559079989583	0.490091112245043	0.4795048779078661	0.0004481018481324
65c9e716f174b28977037a23	Q3	1	0.2388136062071441	0.6406605716813047	0.120387782962142	0.000138039149409
65c9e6b5f174b28977037a16	Q3	2	0.0071029584509308	0.2554014141256662	0.7356686403894065	0.0018269870339964
65c9e641f174b28977037a04	Q3	2	0.0609434403644348	0.6810234409416329	0.2577901616130414	0.0002429570808908
65c9e579f174b289770379f3	Q3	2	0.3324700395223164	0.5428472915426664	0.124485936456591	0.000196732478426
65c9e4c9f174b289770379e2	Q3	2	0.2962312327661678	0.5869009939546602	0.1165656392209998	0.0003021340581721
65c9e49df174b289770379dd	Q3	3	0.0157980398849613	0.5145898493967282	0.4665089074994226	0.0031032032188878
65c9e3f6f174b289770379c7	Q3	2	0.019065513042646	0.4197353833729389	0.5599597483115896	0.0012393552728254
65c9e3f1f174b289770379c5	Q3	3	0.018096189082471	0.4331507839318333	0.5469547462382199	0.0017982807474756
65c9e2f0f174b289770379ac	Q3	2	0.445507875389789	0.4271409380232808	0.1268767730399145	0.0004744135470155
65c9e29cf174b2897703799d	Q3	3	0.0777762234052188	0.4884607756279605	0.4336156803834142	0.0001473205834064
65c9e259f174b28977037999	Q3	2	0.108750916502725	0.5513574881225803	0.3396102707145658	0.0002813246601288
65c9e117f174b28977037986	Q3	1	0.3926213399232586	0.566066388643507	0.0412120819981582	0.0001001894350761
65c9e0a9f174b2897703797c	Q3	3	0.0049154931577586	0.14823156595824	0.8412671910288185	0.0055857498551827
65c9e093f174b28977037977	Q3	3	0.0065787838259042	0.2133613910030433	0.7770154539041062	0.003044371266946
65c9e011f174b28977037970	Q3	3	0.0091004113203745	0.2070003972907414	0.7757635285882101	0.0081356628006738
65c9dfe8f174b2897703796d	Q3	2	0.622031773378296	0.3436299851933257	0.0340741780000737	0.0002640634283046
65c9dd5df174b28977037959	Q3	3	0.0039038044977289	0.2947413493481059	0.7008353073677233	0.0005195387864418
65c9db5df174b2897703794a	Q3	1	0.9707194008576376	0.0219345104680559	0.0073169612864225	2.9127387884086782e-05
65c9da77f174b28977037941	Q3	3	0.0151994977841308	0.4016659555293272	0.5828731532568578	0.0002613934296839
65c9d8e5f174b28977037939	Q3	3	0.0103192956083036	0.4065986181805235	0.5821557378334875	0.0009263483776853
65c9d7f6f174b28977037923	Q3	2	0.2937802263193667	0.4438652646008059	0.2610175791900641	0.0013369298897633
65c9d7c6f174b2897703791b	Q3	2	0.2382813439962675	0.617502114724882	0.1440757629986148	0.0001407782802355
65c9d78ff174b28977037916	Q3	1	0.5382495348409486	0.3570085646248896	0.1045657721559106	0.0001761283782509
65c9cfb3f174b28977037906	Q3	3	0.0155900590156085	0.4003136514805009	0.5780966206988721	0.0059996688050184
65c9ccf8f174b289770378fe	Q3	3	0.0032001253201848	0.0758106490522468	0.903485784952702	0.0175034406748663
65c9cccaf174b289770378f9	Q3	3	0.0042665958074936	0.1921398850079502	0.8004255746223328	0.0031679445622233
65c9ccbcf174b289770378f7	Q3	2	0.0125067031649982	0.4342931442963622	0.5518314766692366	0.001368675869403
65c9caaef174b289770378e8	Q3	3	0.0211214754022637	0.4240113206237438	0.5511301644962786	0.0037370394777139
65c9caa7f174b289770378e6	Q3	1	0.0111952366601561	0.2652899528792011	0.7229010768539874	0.0006137336066552
65c9c8d9f174b289770378cc	Q3	2	0.0035741146399723	0.2519862675860096	0.7430001542486863	0.0014394635253317
65c9c8caf174b289770378c8	Q3	3	0.2062466495779282	0.7069437213040164	0.0866252705391443	0.000184358578911
65c9c8c9f174b289770378c7	Q3	2	0.0880011152023462	0.6847120926104814	0.2272197673291303	6.702485804200172e-05
65c9c8b2f174b289770378c3	Q3	3	0.0184427597249386	0.344222574359598	0.6349665158988289	0.0023681500166343
65c9c844f174b289770378b3	Q3	3	0.0244101345633543	0.4482363485464707	0.5252191463014005	0.0021343705887742
65c9c70ff174b28977037891	Q3	3	0.0023839860568518	0.1242561922242761	0.8693366595581999	0.004023162160672
65c9c66df174b28977037880	Q3	3	0.007753816467563	0.2757906792816801	0.7144234612940991	0.0020320429566578
65c9c665f174b2897703787e	Q3	2	0.0999245560587589	0.6147505414393012	0.2851715593641583	0.0001533431377816
65c9c416f174b28977037868	Q3	3	0.0229964676804158	0.3248700073790704	0.649757674567914	0.0023758503725996
65c9c33df174b28977037860	Q3	3	0.0036348456829116	0.1981449348214128	0.7958313224865389	0.0023888970091366
65c9c29ff174b28977037855	Q3	2	0.1884116873400419	0.3836135612371792	0.4275691778988187	0.0004055735239601
65c9c22ef174b2897703784e	Q3	1	0.8404179797508804	0.148237930738578	0.0112502890653665	9.38004451748745e-05
65c9c181f174b28977037839	Q3	2	0.0547064767252207	0.5910773016469063	0.353619510820729	0.0005967108071438
65c9c129f174b2897703782a	Q3	3	0.0272220103782022	0.4185916997219596	0.5528995011788862	0.0012867887209518
65c9c0fcf174b28977037825	Q3	3	0.0304690276390022	0.4266265372112147	0.5422512638257462	0.0006531713240369
65c9c078f174b28977037818	Q3	2	0.0048014939728281	0.2005678741354622	0.7915157070819582	0.0031149248097514
65c9c047f174b28977037813	Q3	3	0.0154335101944194	0.2735702192462911	0.7073655754066757	0.0036306951526137
65c9bffaf174b28977037806	Q3	2	0.0157910373012792	0.5476384024828733	0.4353323183546133	0.0012382418612342
65c9bf9ef174b289770377fe	Q3	1	0.7802622862636237	0.1926226083750815	0.0268643566828089	0.0002507486784858
65c9bf20f174b289770377f7	Q3	2	0.0304767959155876	0.4356435418572096	0.5330972388607325	0.0007824233664704
65c9bec3f174b289770377ee	Q3	1	0.7921398340179504	0.1955313284343878	0.0121705574880221	0.0001582800596396
65c9be48f174b289770377de	Q3	2	0.0217429952393217	0.3408919100470116	0.6319993260063703	0.0053657687072962
65c9bde8f174b289770377d8	Q3	3	0.0087685425181167	0.2408137234968489	0.7489819639672167	0.0014357700178175
65c9bd38f174b289770377c2	Q3	2	0.0247833412434831	0.5718485613318183	0.4025153542798484	0.00085274314485
65c9bce0f174b289770377bd	Q3	2	0.1685084350599323	0.6024341159362194	0.2287345379574246	0.0003229110464236
65c9bc12f174b289770377a9	Q3	2	0.0041324575363107	0.3609137012751701	0.6301347687224683	0.0048190724660508
65c9bbf2f174b289770377a6	Q3	1	0.8644252253759619	0.1251115033813601	0.0104175862824574	4.568496022049097e-05
65c9bb88f174b28977037799	Q3	3	0.0027105748062948	0.2645193004084257	0.7305785233665201	0.0021916014187593
65c9bb67f174b28977037793	Q3	1	0.3993617987555534	0.4748974613201903	0.1254111964158957	0.0003295435083605
65c9badaf174b28977037781	Q3	3	0.0118367815682792	0.3821749566665779	0.6040871438956973	0.0019011178694455
65c9bac3f174b2897703777e	Q3	2	0.1274669201465638	0.6476268690288413	0.2247721182307602	0.0001340925938345
65c9b894f174b28977037769	Q3	2	0.0281674037735147	0.4836180850852767	0.4867868340455966	0.0014276770956118
65c9b861f174b28977037763	Q3	3	0.0194379332981687	0.3549718113086045	0.6211096656290225	0.0044805897642042
65c9b859f174b28977037761	Q3	2	0.1905805870970612	0.6867116869570123	0.1222492061283113	0.0004585198176151
65c9b659f174b2897703774d	Q3	3	0.0047732230044396	0.1924960548057481	0.7988211824283538	0.0039095397614583
65c9b62af174b28977037748	Q3	3	0.0081417766762561	0.2367103687698891	0.7513391450415025	0.0038087095123521
65c9b4a0f174b2897703772f	Q3	3	0.0222262088164148	0.4199068243419185	0.5548651270341705	0.0030018398074961
65c9b444f174b28977037727	Q3	3	0.0042825053298537	0.2188626569307918	0.7580564201449808	0.0187984175943736
65c9b31ef174b28977037718	Q3	2	0.1935151204265103	0.5856745156113387	0.2203963135933738	0.0004140503687772
65c9b2abf174b2897703770d	Q3	3	0.0029361216439012	0.1525032400026025	0.8418532416647231	0.0027073966887731
65c9b28ef174b2897703770b	Q3	3	0.0064690415493923	0.2319457852028749	0.7602555447743516	0.0013296284733809
65c9b257f174b28977037706	Q3	1	0.5358192427199449	0.3917319365211971	0.0721649283144815	0.0002838924443764
65c9b0eef174b289770376fb	Q3	2	0.0067141413658696	0.2314111396243486	0.7601585680763838	0.0017161509333978
65c9af74f174b289770376f4	Q3	2	0.0019756389410775	0.1278533955833247	0.8689247697882209	0.0012461956873768
65c9aea5f174b289770376f1	Q3	3	0.0022279625452563	0.1404291668337243	0.8559905967681629	0.0013522738528565
65c9ac70f174b289770376e1	Q3	2	0.0277612967548813	0.4759213681482392	0.4955373095070635	0.0007800255898159
65c9ab5ef174b289770376d8	Q3	3	0.0487273229182375	0.4525277640663216	0.495670612445949	0.0030743005694917
65c9a5c0f174b289770376c9	Q3	2	0.1000029242693783	0.5128493966327892	0.3867802793790935	0.000367399718739
65c9a360f174b289770376bf	Q3	3	0.0114427442798184	0.3521686364796074	0.6348696751111467	0.0015189441294274
65c9a1b9f174b289770376b6	Q3	2	0.0084421811557891	0.3277860490277092	0.6617496458936198	0.0020221239228817
65c99f2df174b289770376af	Q3	1	0.4950233311099062	0.4379703416751177	0.0668816336466729	0.0001246935683031
65c99962f174b289770376a7	Q3	2	0.0147370298143776	0.3406061625646905	0.6433913762593818	0.00126543136155
65c99858f174b289770376a2	Q3	2	0.1361897118324114	0.3738884547715229	0.4881645558657497	0.0017572775303159
65c966f2f174b28977037698	Q3	3	0.0031067718631048	0.2021285135842214	0.7914519428845415	0.0033127716681323
65c96644f174b28977037693	Q3	3	0.0191323052145521	0.3204176108176913	0.6598336440519021	0.0006164399158544
65c964abf174b2897703768c	Q3	2	0.0052668378266772	0.3489352411612215	0.644866390981442	0.0009315300306593
65c96204f174b28977037687	Q3	3	0.0103457771895114	0.589550472477495	0.3992607193467593	0.0008430309862342
65c95f37f174b28977037681	Q3	2	0.1445798405140359	0.5899602811053046	0.2640983005668844	0.0013615778137749
65c907cdf174b2897703766d	Q3	3	0.2962907935918635	0.6503572731310269	0.0531865998902439	0.0001653333868654
65c903e2f174b28977037665	Q3	1	0.0177489478395338	0.4366403408231903	0.544356888896988	0.0012538224402879
65c90311f174b2897703765d	Q3	2	0.0025249084248426	0.2345252820560192	0.7612661734278114	0.0016836360913266
65c8ffd5f174b28977037654	Q3	2	0.0059347344866156	0.3008044813833544	0.6921455529829995	0.0011152311470303
65c8ee9ff174b28977037645	Q3	3	0.1354902678585465	0.5972207698741939	0.2670956980425055	0.000193264224754
65c8df27f174b28977037641	Q3	3	0.0057481815818041	0.1881029949225122	0.8017354239781425	0.004413399517541
65c7e61df174b28977037629	Q3	3	0.0045959944027614	0.1938144662911071	0.7991878241220598	0.0024017151840714
65c7e363f174b2897703761b	Q3	3	0.0006978857941985	0.0626990810835381	0.9337830229510224	0.0028200101712409
65c7e116f174b28977037610	Q3	3	0.0090655377363141	0.2805195340105096	0.7094880917838722	0.000926836469304
65c7dcdaf174b28977037605	Q3	2	0.110531895547459	0.704181613630498	0.1848866115803432	0.0003998792416997
65c7da9bf174b289770375fc	Q3	2	0.0028018781637947	0.1983600998696345	0.7968474339812633	0.0019905879853074
65c7c59ff174b289770375f8	Q3	3	0.099861389097646	0.3743789858260289	0.5256289078785007	0.0001307171978242
65c7c103f174b289770375f1	Q3	2	0.0388234906845225	0.4022548461647846	0.5581188281835728	0.0008028349671199
65c7bf51f174b289770375e3	Q3	3	0.0023164062070183	0.1736562266402203	0.8227418450570902	0.0012855220956711
65c7bcc7f174b289770375d4	Q3	2	0.0181139534392936	0.2935730936099248	0.6880403465966078	0.0002726063541735
65c7b5cbf174b289770375c0	Q3	2	0.007645404057479	0.360154422368157	0.6316122582863704	0.0005879152879936
65c7b249f174b289770375b8	Q3	3	0.0814876151955657	0.6169893593119852	0.3012741501030822	0.0002488753893669
65c7770cf174b289770375ab	Q3	3	0.0037026385779184	0.1799042553518656	0.814928447299008	0.0014646587712078
65c76b8ef174b289770375a3	Q3	3	0.011420006248595	0.408180011349498	0.5799593131799703	0.0004406692219364
65c74569f174b28977037599	Q3	3	0.0078769637902194	0.2506644078014433	0.7388982488209809	0.0025603795873563
65c73a1cf174b28977037591	Q3	3	0.0068730566142291	0.3285321260371988	0.6634189355543599	0.0011758817942122
65c7387ef174b28977037588	Q3	2	0.0032430749605753	0.1505383910414929	0.8431567481944859	0.0030617858034456
65c73879f174b28977037586	Q3	2	0.1508736521841419	0.5116553971772172	0.3373003723734066	0.0001705782652342
65c7374ff174b2897703757b	Q3	3	0.1005342884719147	0.5514282597239154	0.3465432214692466	0.0014942303349232
65c73512f174b2897703756c	Q3	3	0.0093724277059664	0.4222119149744617	0.5667898817814228	0.001625775538149
65c73027f174b28977037564	Q3	2	0.0161792098997125	0.3843048579509573	0.5980030047054377	0.0015129274438924
65c72a1af174b2897703755b	Q3	3	0.0069277297814849	0.2643800540712624	0.726059499479253	0.0026327166679996
65c729b5f174b28977037559	Q3	2	0.0062640607976835	0.2912040035054121	0.6990885425521237	0.0034433931447805
65c7276bf174b2897703754a	Q3	3	0.0054803802734718	0.2353611378903342	0.7579299230159963	0.0012285588201976
65c72722f174b28977037547	Q3	2	0.3662895045910983	0.5149053291536178	0.1183854133590393	0.0004197528962446
65c7269df174b2897703753e	Q3	2	0.4271222822895721	0.5348849342611519	0.0378039784700091	0.0001888049792667
65c72472f174b28977037529	Q3	3	0.0556507953711985	0.434326827740724	0.5097221737870594	0.0003002031010179
65c71e43f174b2897703751e	Q3	3	0.0052169564747905	0.2547198416640361	0.7362245233062676	0.0038386785549056
65c71946f174b2897703750e	Q3	3	0.001976434080084	0.1547876304572943	0.8382884480645721	0.0049474873980493
65c71597f174b289770374ff	Q3	2	0.1507667129127449	0.5819399097536502	0.2671693947657959	0.000123982567809
65c70e7df174b289770374f6	Q3	3	0.0086159060606599	0.2459599546978023	0.7414672600291105	0.0039568792124271
65c709e9f174b289770374ec	Q3	2	0.0058021456320217	0.3707602160384131	0.622618981925573	0.0008186564039922
65c706f8f174b289770374e4	Q3	2	0.03184666769768	0.4411045850629702	0.52477067186673	0.0022780753726196
65c70385f174b289770374db	Q3	1	0.5437372305537321	0.3818466690429032	0.0742554249332588	0.0001606754701056
65c701b4f174b289770374d4	Q3	3	0.0053947150684346	0.1944759457762294	0.7979408032512545	0.0021885359040814
65c6fffdf174b289770374cd	Q3	3	0.0066892713808327	0.2272909822028004	0.7637092214508255	0.0023105249655412
65c68f93f174b289770374c1	Q3	3	0.0077701699346769	0.275990331623848	0.7148329755353003	0.0014065229061746
65c666e9f174b289770374b3	Q3	2	0.0117923816048585	0.3903923489061141	0.5970362884735172	0.0007789810155101
65c65992f174b289770374aa	Q3	2	0.023288765441405	0.7632076581852841	0.213366463736659	0.0001371126366516
65c64d82f174b2897703749a	Q3	3	0.0013049807097899	0.0991045108927927	0.898863353776907	0.0007271546205102
65c6356ef174b28977037493	Q3	3	0.0035556894385038	0.1898815353095567	0.8042809105068771	0.0022818647450623
65c622bff174b28977037486	Q3	3	0.0039666940519037	0.1631656455670493	0.8297068248055629	0.0031608355754839
65c6213df174b2897703747f	Q3	2	0.123857117599858	0.7200821147726914	0.1557666920199091	0.0002940756075413
65c61b9bf174b28977037476	Q3	2	0.0224344184030052	0.3076023309445957	0.6674918066023706	0.0024714440500283
65c61587f174b2897703746f	Q3	2	0.1823289774062839	0.6541156518784035	0.1634545424019691	0.0001008283133434
65c6133af174b2897703746a	Q3	3	0.0003679210137086	0.0506383705146655	0.9485287049967224	0.0004650034749033
65c60f9af174b2897703745a	Q3	3	0.0050074793826643	0.1951724001402894	0.7960304439315421	0.0037896765455042
65c609f1f174b28977037454	Q3	3	0.0241540217842473	0.4918586604647347	0.4812535343806557	0.0027337833703621
65c605e3f174b28977037447	Q3	3	0.006231888182019	0.2559565147660745	0.7345290942989999	0.0032825027529064
65c60309f174b28977037442	Q3	3	0.1950302643579902	0.3488680771678158	0.4549091271055736	0.0011925313686202
65c602a2f174b2897703743c	Q3	3	0.0030176258459227	0.1655913619544013	0.8254623210109839	0.0059286911886919
65c60280f174b2897703743a	Q3	3	0.0016556708200764	0.130212750626234	0.8633226194600186	0.0048089590936709
65c60203f174b28977037433	Q3	3	0.0067205899071741	0.2529166112228778	0.7391048815477593	0.0012579173221887
65c60166f174b2897703742d	Q3	3	0.0069463508266602	0.2240159961684714	0.7675464361604425	0.0014912168444257
65c60093f174b28977037424	Q3	3	0.0106208761719012	0.4427275256108096	0.5436788724030763	0.0029727258142128
65c5ffe4f174b2897703741f	Q3	3	0.0568580004935062	0.3807204124567187	0.5623185420772745	0.0001030449725004
65c5fe6cf174b28977037419	Q3	3	0.0642909402521969	0.5442334676245112	0.3899392560274032	0.0015363360958884
65c5fd8df174b28977037412	Q3	3	0.005011703474231	0.1802479624576482	0.8137319338101823	0.0010084002579384
65c5fc3bf174b2897703740b	Q3	2	0.3505836139976398	0.5477064533550418	0.1014421448372727	0.0002677878100458
65c5f77ff174b289770373fa	Q3	2	0.2692474272519619	0.5874245784976955	0.1432525792619931	7.541498834943926e-05
65c5f6c4f174b289770373f8	Q3	3	0.0017956192987961	0.0997543312314282	0.8909543625654773	0.0074956869042982
65c5efbaf174b289770373e9	Q3	3	0.0030264514100146	0.1815147978756468	0.8139321033264207	0.0015266473879176
65c5eccaf174b289770373e4	Q3	3	0.013614825795087	0.349346697251225	0.6356511909391735	0.0013872860145143
65c5d5f9f174b289770373d6	Q3	2	0.1619661927727392	0.6825134316005544	0.1544457847311585	0.0010745908955477
65c5cf8cf174b289770373b9	Q3	1	0.4278199010679673	0.5117463464176059	0.0600703343664511	0.0003634181479756
65c5c73ef174b289770373a2	Q3	3	0.0061926426239746	0.2590002207055066	0.7327991942751675	0.0020079423953514
65c5b90bf174b28977037378	Q3	1	0.2070913407039947	0.7241859637257351	0.0685341770157784	0.0001885185544917
65c5b4b9f174b2897703736a	Q3	3	0.0413122236460048	0.5199279416556586	0.43821755511372	0.0005422795846164
65ca24fff174b28977037c42	Q1	3	0.0017129573796683	0.1513761408629791	0.7639191572973862	0.0829917444599661
65ca2480f174b28977037c3c	Q1	3	0.0031757028460198	0.2244618987338502	0.6784596761767479	0.0939027222433821
65ca23c7f174b28977037c35	Q1	3	0.0001449777727484	0.0114478033026532	0.9375944001773072	0.0508128187472911
65ca2346f174b28977037c2e	Q1	4	8.745056934537133e-05	0.0249773754465296	0.8585311234627111	0.1164040505214138
65ca225cf174b28977037c27	Q1	3	0.0006988312628346	0.097935395937924	0.7304423329334641	0.1709234398657773
65ca2184f174b28977037c20	Q1	3	0.0030049062392135	0.0883077052438505	0.794894416108232	0.1137929724087039
65ca207af174b28977037c1a	Q1	4	0.0002099410724683	0.0365412005090656	0.7602651127850929	0.2029837456333731
65ca1fe6f174b28977037c13	Q1	3	0.000125373522884	0.0170256254012281	0.8267634461940154	0.1560855548818725
65ca1f4df174b28977037c0c	Q1	2	0.0314683923031826	0.316970155615913	0.5697725369054911	0.081788915175413
65ca1988f174b28977037c05	Q1	3	0.0634616181664392	0.4389467840253577	0.4250857379062377	0.0725058599019651
65ca189ff174b28977037bfe	Q1	3	0.0002612048030546	0.0234257467668025	0.8771319846586592	0.0991810637714837
65ca0f6ff174b28977037bf6	Q1	2	0.0529860051747992	0.4034088183631506	0.4296206136406056	0.1139845628214445
65ca0f23f174b28977037bf2	Q1	3	0.000210135816528	0.0717593233284134	0.8639319879519384	0.06409855290312
65ca0d9af174b28977037be7	Q1	3	0.011650215852459	0.2264167228881492	0.679393689912697	0.0825393713466946
65ca0d19f174b28977037bde	Q1	3	0.0001262178744373	0.0270211879430955	0.8489201642861443	0.1239324298963228
65ca0c58f174b28977037bd6	Q1	3	3.429697528479982e-05	0.0060453409664635	0.8691097372260855	0.1248106248321661
65ca0a93f174b28977037bca	Q1	3	0.0283964381508264	0.3867988034353549	0.543932995959196	0.0408717624546226
65ca0914f174b28977037bc2	Q1	2	0.0131391241201141	0.2737682794941333	0.6546774183867935	0.0584151779989589
65ca04ecf174b28977037bb5	Q1	3	0.0188127821584148	0.3150159715427442	0.5708631997620148	0.0953080465368262
65ca0376f174b28977037bb3	Q1	3	0.0134825892660033	0.2973978988943955	0.5890370995895124	0.1000824122500886
65ca0179f174b28977037baa	Q1	3	0.0004292671770776	0.0153069693305228	0.7864614655781702	0.1978022979142293
65c9fdabf174b28977037b9c	Q1	3	0.0206235068382093	0.3078685585330448	0.5878927503374223	0.0836151842913236
65c9fbfdf174b28977037b96	Q1	3	0.0005384660864017	0.0675316608631083	0.798084361264698	0.1338455117857919
65c9fb8df174b28977037b93	Q1	3	0.0002629204593575	0.0491381231068513	0.8361965319741888	0.1144024244596021
65c9fb2ff174b28977037b90	Q1	3	0.0135969655301866	0.2665027720035399	0.647102046782352	0.0727982156839214
65c9fa09f174b28977037b88	Q1	3	0.0060780105742349	0.2219207495765085	0.7069772267317816	0.0650240131174748
65c9f916f174b28977037b80	Q1	3	0.0001672464414711	0.021672289069838	0.867549397961885	0.1106110665268055
65c9f7cbf174b28977037b78	Q1	3	0.0006265334005668	0.091042725460738	0.8542780676080409	0.0540526735306541
65c9f712f174b28977037b6d	Q1	2	0.0063763759328581	0.2830230096045372	0.6627364304599465	0.0478641840026581
65c9f62ef174b28977037b65	Q1	3	0.0294465787389114	0.3350933103824549	0.536400665183615	0.0990594456950186
65c9f5e2f174b28977037b60	Q1	1	0.0359871395311239	0.3438112927905353	0.566495524054605	0.0537060436237357
65c9f515f174b28977037b54	Q1	2	0.0183504342404233	0.363782273354589	0.5743459634579277	0.04352132894706
65c9f4dff174b28977037b4f	Q1	2	0.0005005024921235	0.0646986864429877	0.8282340131473458	0.1065667979175429
65c9f3b1f174b28977037b3f	Q1	2	0.0153872382659488	0.3049497112428004	0.6250315208607435	0.054631529630507
65c9f34df174b28977037b34	Q1	3	0.0230940356593534	0.2900778071827433	0.5598225942880047	0.1270055628698985
65c9f2fff174b28977037b2e	Q1	3	0.028380760383275	0.2646544900889878	0.6388367307523974	0.0681280187753397
65c9f2f5f174b28977037b2c	Q1	2	0.0106099801635852	0.2644650173560987	0.6457085125746604	0.0792164899056557
65c9f24ef174b28977037b1c	Q1	3	0.0013056816343593	0.101836901599836	0.8541218709093635	0.042735545856441
65c9f117f174b28977037b14	Q1	3	0.0155234082963521	0.3250288986724292	0.5766087483363965	0.0828389446948221
65c9f0b2f174b28977037b10	Q1	3	0.0080343685767712	0.2471388716422446	0.6539756589302155	0.0908511008507686
65c9f033f174b28977037b08	Q1	3	0.0014161021003263	0.069990533516267	0.8178403753670216	0.1107529890163851
65c9efadf174b28977037af7	Q1	3	0.0001948537455821	0.053925079983948	0.8446395054153645	0.1012405608551051
65c9ef9ff174b28977037af4	Q1	2	0.0189164000106437	0.395151435025168	0.5363179208988108	0.0496142440653775
65c9ef50f174b28977037aee	Q1	3	0.0130055703097845	0.3193393246427223	0.5645337961963199	0.1031213088511731
65c9eeb1f174b28977037ae0	Q1	3	0.0069319486176166	0.294229377722792	0.6532085885805314	0.0456300850790599
65c9ee66f174b28977037ad8	Q1	2	0.0378213128365384	0.3326648994606316	0.5532438182710385	0.0762699694317914
65c9edf6f174b28977037ad1	Q1	3	0.0043425308481446	0.2297232728182411	0.708824031273681	0.057110165059933
65c9edf0f174b28977037ace	Q1	3	0.0095892149692953	0.2436938017183927	0.6544886647425558	0.092228318569756
65c9ece5f174b28977037abe	Q1	4	0.0006511291111431	0.1247433804839696	0.7702051985519314	0.1044002918529559
65c9eccdf174b28977037abc	Q1	3	0.0006735002939106	0.09264107828367	0.8475792907294778	0.0591061306929414
65c9ec9af174b28977037ab9	Q1	2	0.0247354726428496	0.3963613569677233	0.536714852613689	0.0421883177757381
65c9ebedf174b28977037aad	Q1	3	0.0037492070046411	0.1936757080138334	0.7276930991359462	0.0748819858455793
65c9ebb6f174b28977037aa5	Q1	3	0.0163821473418325	0.3178275261932543	0.6047571455822623	0.0610331808826507
65c9eb68f174b28977037a99	Q1	2	0.0756835561791609	0.5103485957598694	0.3739798478923375	0.0399880001686321
65c9eb09f174b28977037a90	Q1	3	0.0071777669172584	0.2927012664213626	0.6474456684839266	0.0526752981774522
65c9eae6f174b28977037a8b	Q1	3	3.102240001136437e-05	0.005808278605153	0.8591035188247793	0.1350571801700563
65c9ea9cf174b28977037a84	Q1	3	0.0011486349963497	0.0795711410654744	0.8318955879425743	0.0873846359956015
65c9ea70f174b28977037a7f	Q1	3	0.0003862310967005	0.0546067448651974	0.8381399132386677	0.1068671107994343
65c9e885f174b28977037a5f	Q1	3	0.0084173994321802	0.2530939147801627	0.6103452889688281	0.1281433968188289
65c9e81df174b28977037a53	Q1	3	0.0074152706036068	0.2311395103205369	0.6424908972755505	0.1189543218003055
65c9e7eaf174b28977037a45	Q1	3	0.0102172729747534	0.33443188179219	0.547210938990424	0.1081399062426326
65c9e7d9f174b28977037a3f	Q1	3	0.0139478048556802	0.237112790656643	0.6025072315525056	0.1464321729351708
65c9e75bf174b28977037a2e	Q1	3	0.0045833505483313	0.2271472058976351	0.7006575781457918	0.0676118654082417
65c9e716f174b28977037a23	Q1	3	0.0022282036255108	0.1446363862293319	0.7836033660976349	0.0695320440475223
65c9e6b5f174b28977037a16	Q1	3	0.0013415451779556	0.1467317760733691	0.8028472948132791	0.049079383935396
65c9e641f174b28977037a04	Q1	3	0.0005703364925931	0.0674337440064595	0.8089368911498427	0.1230590283511046
65c9e579f174b289770379f3	Q1	3	0.0005433594742522	0.0517625977402324	0.8641600175159778	0.0835340252695374
65c9e4c9f174b289770379e2	Q1	3	0.0023074274770634	0.1781942518310381	0.7725729652241297	0.0469253554677686
65c9e49df174b289770379dd	Q1	3	0.0260726901017658	0.3640886239024253	0.5592670629170308	0.050571623078778
65c9e3f6f174b289770379c7	Q1	3	0.0129987291487184	0.2987609618304409	0.6289917715963382	0.0592485374245024
65c9e3f1f174b289770379c5	Q1	3	0.0054436431849761	0.2689446885906754	0.6831892378832001	0.0424224303411482
65c9e2f0f174b289770379ac	Q1	3	0.0035881928444709	0.1102244443101871	0.8112838799672065	0.0749034828781354
65c9e29cf174b2897703799d	Q1	3	0.0003373169492812	0.0473531769156748	0.8868977165112588	0.065411789623785
65c9e259f174b28977037999	Q1	3	5.595502419478649e-05	0.0120204413894505	0.9016013135955654	0.0863222899907891
65c9e117f174b28977037986	Q1	3	0.001578240942437	0.1447183441479563	0.8125077553933736	0.041195659516233
65c9e0a9f174b2897703797c	Q1	3	0.0206749544936055	0.2441008451912738	0.6020732645852158	0.1331509357299047
65c9e093f174b28977037977	Q1	4	0.0113945966358483	0.3028613965502498	0.6311848224694387	0.054559184344463
65c9e011f174b28977037970	Q1	2	0.0180947845802997	0.3097031790980065	0.6173955608773781	0.0548064754443156
65c9dfe8f174b2897703796d	Q1	3	0.0037537230967674	0.144538090264361	0.8031728718351225	0.0485353148037489
65c9dd5df174b28977037959	Q1	3	0.025871036623133	0.325288820408152	0.5564921507076689	0.0923479922610462
65c9db5df174b2897703794a	Q1	3	0.003664462470307	0.0534200347885552	0.8254787564837046	0.1174367462574329
65c9da77f174b28977037941	Q1	3	0.0488261760889117	0.3510258839924476	0.5414835050100758	0.0586644349085647
65c9d8e5f174b28977037939	Q1	2	0.0091639175937241	0.2453160237388441	0.6345549215274121	0.1109651371400198
65c9d7f6f174b28977037923	Q1	3	0.0234386498146766	0.1302675693899575	0.7097430415980859	0.1365507391972798
65c9d7c6f174b2897703791b	Q1	3	0.0003252822580125	0.0343916228397955	0.842300823182507	0.122982271719685
65c9d78ff174b28977037916	Q1	3	0.0065103457866988	0.0614096734657779	0.7558480402736037	0.1762319404739194
65c9cfb3f174b28977037906	Q1	3	0.0100561459179656	0.1792692708124182	0.6944471641206026	0.1162274191490135
65c9ccf8f174b289770378fe	Q1	3	0.0009575453490725	0.1459830184426253	0.7735378505192856	0.0795215856890165
65c9cccaf174b289770378f9	Q1	3	0.0173702515778084	0.3331617352841121	0.5927344338003553	0.0567335793377241
65c9ccbcf174b289770378f7	Q1	2	0.0040022254922213	0.222092415093972	0.6371413366021808	0.1367640228116258
65c9caaef174b289770378e8	Q1	3	0.0010925153158416	0.1052885595476529	0.778594699145769	0.1150242259907364
65c9caa7f174b289770378e6	Q1	3	0.000371168712714	0.0507751890885672	0.8816802760759332	0.0671733661227854
65c9c8d9f174b289770378cc	Q1	3	0.0372778075002575	0.4158348459057083	0.4774285601132852	0.0694587864807487
65c9c8caf174b289770378c8	Q1	3	8.179953993857602e-05	0.031157835059261	0.8638902025856315	0.1048701628151689
65c9c8c9f174b289770378c7	Q1	3	0.0007251295358643	0.1221258694973923	0.8476989238084374	0.029450077158306
65c9c8b2f174b289770378c3	Q1	3	0.0160283098937016	0.2810483523941297	0.6260546872494988	0.0768686504626699
65c9c844f174b289770378b3	Q1	2	0.0018293869147271	0.1294786485451846	0.835687234311745	0.0330047302283432
65c9c70ff174b28977037891	Q1	3	0.0002638382613713	0.0895268598308941	0.8236129758754265	0.086596326032308
65c9c66df174b28977037880	Q1	4	0.0234729890731338	0.3499054793247411	0.5615510341119709	0.0650704974901542
65c9c665f174b2897703787e	Q1	4	9.745341705573228e-05	0.0164221890474973	0.8612694978322302	0.1222108597032167
65c9c416f174b28977037868	Q1	2	0.0171406993538221	0.2984831895338378	0.613407497693595	0.070968613418745
65c9c33df174b28977037860	Q1	3	0.0088626650763364	0.2652533529338721	0.6903968298979326	0.0354871520918587
65c9c29ff174b28977037855	Q1	3	0.0005773400626401	0.0269961584768704	0.8523047556078417	0.1201217458526476
65c9c22ef174b2897703784e	Q1	3	0.2073473682116427	0.2858347064076985	0.4166778553547723	0.0901400700258862
65c9c181f174b28977037839	Q1	3	0.0033601861551186	0.1223126015919783	0.8047235366905756	0.0696036755623273
65c9c129f174b2897703782a	Q1	2	0.0858787129168541	0.4278631305068301	0.4462066501718176	0.040051506404498
65c9c0fcf174b28977037825	Q1	3	0.0001806924308239	0.032097550848124	0.8672659868682697	0.1004557698527821
65c9c078f174b28977037818	Q1	3	0.0086070712208719	0.2253617751286	0.6902564811909934	0.0757746724595347
65c9c047f174b28977037813	Q1	2	0.0158227501609026	0.2707782412703894	0.6482896505014928	0.065109358067215
65c9bffaf174b28977037806	Q1	4	0.0239523364276937	0.3786937471781095	0.4885159996180097	0.1088379167761869
65c9bf9ef174b289770377fe	Q1	3	0.0068121409736081	0.0682213289718615	0.756502499669607	0.1684640303849233
65c9bf20f174b289770377f7	Q1	3	0.0039841277561312	0.1914132314591726	0.7263387519699696	0.0782638888147266
65c9bec3f174b289770377ee	Q1	3	0.0116795188427779	0.1407661751542597	0.7835255188443299	0.0640287871586325
65c9be48f174b289770377de	Q1	3	0.0059573647516832	0.2641520878312029	0.6668236562585679	0.063066891158546
65c9bde8f174b289770377d8	Q1	3	0.0012879777747076	0.1290486895951272	0.777392399749817	0.0922709328803481
65c9bd38f174b289770377c2	Q1	3	0.0073639317390237	0.1990972091763961	0.75167307879241	0.0418657802921701
65c9bce0f174b289770377bd	Q1	3	0.0006740226191218	0.065722280374107	0.875441692914174	0.0581620040925972
65c9bc12f174b289770377a9	Q1	1	0.0220736120884512	0.3290422203828869	0.5324191589941292	0.1164650085345327
65c9bbf2f174b289770377a6	Q1	3	3.904187325297035e-05	0.0115054756361782	0.7582053007794088	0.2302501817111599
65c9bb88f174b28977037799	Q1	3	0.0026689360258652	0.2108475374160876	0.7121148900382474	0.0743686365197998
65c9bb67f174b28977037793	Q1	3	0.0022369303730879	0.1631522570092105	0.761171289198936	0.0734395234187654
65c9badaf174b28977037781	Q1	3	0.0189976760616004	0.251701977613923	0.6560183355836469	0.0732820107408297
65c9bac3f174b2897703777e	Q1	3	0.0018310811069461	0.1086104645204486	0.8442315550068028	0.0453268993658023
65c9b894f174b28977037769	Q1	3	0.0014700191366954	0.1498051453862491	0.7306564589346477	0.1180683765424075
65c9b861f174b28977037763	Q1	2	0.0052223399072014	0.2281017860872776	0.6574335402934672	0.1092423337120535
65c9b859f174b28977037761	Q1	3	3.8420983260900456e-05	0.0201110229547398	0.8282019457277902	0.1516486103342091
65c9b659f174b2897703774d	Q1	3	0.0115419239186773	0.3230494361392325	0.6146253803557388	0.0507832595863513
65c9b62af174b28977037748	Q1	4	0.027125074422043	0.3832341865784146	0.548522201431841	0.0411185375677012
65c9b4a0f174b2897703772f	Q1	3	0.0060168207008538	0.2728744766707057	0.6618583875942996	0.0592503150341408
65c9b444f174b28977037727	Q1	3	0.0478463890554239	0.3689492686350356	0.4929389936308498	0.0902653486786906
65c9b31ef174b28977037718	Q1	3	0.0010246673483627	0.0649268545561985	0.8604105867194795	0.073637891375959
65c9b2abf174b2897703770d	Q1	3	0.0061617747449323	0.1471094024009314	0.6867949485843501	0.159933874269786
65c9b28ef174b2897703770b	Q1	1	0.0474234093977439	0.3240140813933518	0.543331904806372	0.0852306044025323
65c9b257f174b28977037706	Q1	3	0.0061662760295595	0.0633211688877922	0.7494220390481153	0.1810905160345328
65c9b0eef174b289770376fb	Q1	2	0.0032871621161445	0.2146216078025142	0.7021123569560853	0.0799788731252559
65c9af74f174b289770376f4	Q1	3	0.0029347804005078	0.2034696654267618	0.7257580751928555	0.0678374789798749
65c9aea5f174b289770376f1	Q1	3	0.023719609301202	0.2932939952510645	0.6257457401590838	0.0572406552886496
65c9ac70f174b289770376e1	Q1	2	0.0053151566148398	0.2363014872156178	0.6998183895860326	0.0585649665835097
65c9ab5ef174b289770376d8	Q1	3	0.0551410060855622	0.3351830000396094	0.5081274395889159	0.1015485542859123
65c9a5c0f174b289770376c9	Q1	3	0.0002940272787223	0.0375137288566867	0.8480128583470493	0.1141793855175416
65c9a360f174b289770376bf	Q1	2	0.0260153892319936	0.3761597147459617	0.5325677696636462	0.0652571263583983
65c9a1b9f174b289770376b6	Q1	3	0.0297829532481573	0.3429058402242984	0.543377364704372	0.0839338418231721
65c99f2df174b289770376af	Q1	3	0.0012842442507787	0.0517043446434486	0.8248951056960173	0.1221163054097552
65c99962f174b289770376a7	Q1	3	0.0839999277244147	0.4485436039083104	0.4339828158146167	0.0334736525526581
65c99858f174b289770376a2	Q1	3	0.0014094199466696	0.0335812419039719	0.8746726170541631	0.0903367210951952
65c966f2f174b28977037698	Q1	3	0.0475746826385326	0.3409947026454228	0.542253808067952	0.0691768066480924
65c96644f174b28977037693	Q1	3	0.0154469752892658	0.231594502882007	0.652638638888522	0.100319882940205
65c964abf174b2897703768c	Q1	2	0.0095268319925122	0.2924274605192911	0.6450622396299075	0.052983467858289
65c96204f174b28977037687	Q1	3	0.0219877067722297	0.2415573971230622	0.6440867191476031	0.0923681769571049
65c95f37f174b28977037681	Q1	2	0.0704065465483681	0.3653634638878024	0.4961910726120627	0.0680389169517666
65c907cdf174b2897703766d	Q1	2	0.0005356491377222	0.0777187914196877	0.8378474672671563	0.0838980921754336
65c903e2f174b28977037665	Q1	3	0.0016612394068465	0.1409231567752398	0.764313698029688	0.0931019057882256
65c90311f174b2897703765d	Q1	3	0.0169483279367079	0.278546436168257	0.588899406511665	0.11560582938337
65c8ffd5f174b28977037654	Q1	3	0.0073636614052884	0.3247396494198168	0.6121870558260588	0.0557096333488358
65c8ee9ff174b28977037645	Q1	4	0.0001578112704268	0.0137033886518962	0.81741724566461	0.1687215544130667
65c8df27f174b28977037641	Q1	3	0.0031218581958239	0.1802382524009361	0.7303402344272012	0.0862996549760386
65c7e61df174b28977037629	Q1	3	0.0002106004271447	0.0631396695143376	0.842422844617165	0.0942268854413525
65c7e363f174b2897703761b	Q1	2	0.0087850168430339	0.2641288200543397	0.6393347348245806	0.0877514282780456
65c7e116f174b28977037610	Q1	3	0.0020510024207681	0.1316871006993335	0.771815073611726	0.0944468232681724
65c7dcdaf174b28977037605	Q1	3	0.00015016582721	0.0503248312952955	0.831724219740652	0.1178007831368425
65c7da9bf174b289770375fc	Q1	3	0.0235086312567237	0.3103537702717218	0.6290399330408727	0.0370976654306817
65c7c59ff174b289770375f8	Q1	4	0.0006746500838232	0.0467867097616397	0.8279645696083597	0.1245740705461772
65c7c103f174b289770375f1	Q1	3	0.0040911901359066	0.2407195383425041	0.7124025027261524	0.0427867687954368
65c7bf51f174b289770375e3	Q1	3	0.0014254599257265	0.1373110673434205	0.7042589650086925	0.1570045077221605
65c7bcc7f174b289770375d4	Q1	3	0.0019091498961144	0.0742663059563789	0.8425228574917011	0.0813016866558055
65c7b5cbf174b289770375c0	Q1	3	0.0074000882529194	0.265850448292297	0.6558011291565359	0.0709483342982474
65c7b249f174b289770375b8	Q1	3	0.0009097115761785	0.0366640503700833	0.7888405909151159	0.1735856471386221
65c7770cf174b289770375ab	Q1	2	0.0051869975146262	0.2258115984017921	0.6953842539864308	0.0736171500971507
65c76b8ef174b289770375a3	Q1	2	0.0043451205662292	0.1743672324687648	0.7349106495620453	0.0863769974029605
65c74569f174b28977037599	Q1	3	0.0140088434592267	0.2910693066077661	0.6222597224854961	0.0726621274475111
65c73a1cf174b28977037591	Q1	3	0.01688301509673	0.2895147057224837	0.6196225006553072	0.0739797785254789
65c7387ef174b28977037588	Q1	2	0.0305285790748874	0.3304991421692856	0.5752766547218825	0.0636956240339444
65c73879f174b28977037586	Q1	4	0.0001302258519779	0.0331638353984168	0.734566322003069	0.2321396167465362
65c7374ff174b2897703757b	Q1	3	0.0130743739930246	0.2811212948988962	0.6305294924768478	0.0752748386312314
65c73512f174b2897703756c	Q1	3	0.0998331833993098	0.4337970799502785	0.4078155655755409	0.0585541710748707
65c73027f174b28977037564	Q1	2	0.0051268954962	0.1690730904949489	0.6882887120816629	0.137511301927188
65c72a1af174b2897703755b	Q1	3	0.0019791279463781	0.1853852359686024	0.7436903236757406	0.0689453124092789
65c729b5f174b28977037559	Q1	3	0.0155549705999096	0.35603799058134	0.5784536603272613	0.049953378491489
65c7276bf174b2897703754a	Q1	3	0.0213087564078681	0.3741817444839962	0.5445257254150593	0.0599837736930762
65c72722f174b28977037547	Q1	3	0.0031341501954291	0.1245344478635398	0.756494942112234	0.115836459828797
65c7269df174b2897703753e	Q1	3	0.0003572235576825	0.0571635420716002	0.8706118225551299	0.0718674118155874
65c72472f174b28977037529	Q1	3	8.458826399802377e-05	0.0210567980256579	0.842223488318358	0.1366351253919861
65c71e43f174b2897703751e	Q1	2	0.0314005874207367	0.3484253140705846	0.566550941935155	0.0536231565735237
65c71946f174b2897703750e	Q1	3	0.0146769040873259	0.1967628915637462	0.6761935405881264	0.1123666637608012
65c71597f174b289770374ff	Q1	3	0.0006979164264644	0.0702882527926072	0.8526307448172349	0.0763830859636934
65c70e7df174b289770374f6	Q1	3	0.0050275159073923	0.2305897382748441	0.6840539622818921	0.0803287835358714
65c709e9f174b289770374ec	Q1	2	0.0105114940629882	0.3077398647429343	0.613520348267913	0.0682282929261643
65c706f8f174b289770374e4	Q1	2	0.0274625935537946	0.315570983597617	0.5532783964926105	0.1036880263559778
65c70385f174b289770374db	Q1	2	0.0004354754790442	0.0312002251280064	0.8180175166987623	0.150346782694187
65c701b4f174b289770374d4	Q1	3	0.0046991923323545	0.2195683008614908	0.7328519693874603	0.0428805374186942
65c6fffdf174b289770374cd	Q1	2	0.0221937807385409	0.3628142164064962	0.542672199085379	0.0723198037695839
65c68f93f174b289770374c1	Q1	3	0.0198164331702409	0.2697265185914382	0.6308075169602548	0.0796495312780659
65c666e9f174b289770374b3	Q1	3	0.0057882145268585	0.2077162928916209	0.6647923073876512	0.1217031851938693
65c65992f174b289770374aa	Q1	3	0.0001918125958725	0.0357848011086468	0.8522256790103625	0.1117977072851181
65c64d82f174b2897703749a	Q1	2	0.0210890321878728	0.3629688085871456	0.5691141925103902	0.0468279667145914
65c6356ef174b28977037493	Q1	3	0.0037740231845813	0.177053844081906	0.7331375371004458	0.0860345956330668
65c622bff174b28977037486	Q1	3	0.0344766397609178	0.3724127142933359	0.5125976278909311	0.0805130180548151
65c6213df174b2897703747f	Q1	3	8.865893023918243e-05	0.0106180829292574	0.9162784052735602	0.0730148528669431
65c61b9bf174b28977037476	Q1	1	0.0192246599545727	0.3448583757114242	0.5935025600778849	0.042414404256118
65c61587f174b2897703746f	Q1	3	0.0001519766884571	0.0466360414882482	0.8658755787046127	0.0873364031186817
65c6133af174b2897703746a	Q1	2	0.001945245428642	0.1612088538999087	0.672630472292108	0.1642154283793413
65c60f9af174b2897703745a	Q1	2	0.010955115586046	0.2920529799447331	0.6269498441030812	0.0700420603661395
65c609f1f174b28977037454	Q1	3	0.0523552841673539	0.3536110822322778	0.5036478791536084	0.0903857544467598
65c605e3f174b28977037447	Q1	3	0.0183784198283298	0.3700264874905908	0.5633734788205855	0.0482216138604937
65c60309f174b28977037442	Q1	3	0.0021689229443091	0.0578996711711086	0.7815651215490174	0.1583662843355647
65c602a2f174b2897703743c	Q1	2	0.0063106394926528	0.1994660840911283	0.6953411283620952	0.0988821480541235
65c60280f174b2897703743a	Q1	2	0.0038514346052252	0.2169099094749368	0.719686142390822	0.0595525135290158
65c60203f174b28977037433	Q1	3	0.0014249760955416	0.1549967793817946	0.750479952497403	0.0930982920252608
65c60166f174b2897703742d	Q1	3	0.0138338316495613	0.3131915113498693	0.6329901497328588	0.0399845072677105
65c60093f174b28977037424	Q1	2	0.023881098571785	0.3677043399896785	0.5169021240022168	0.0915124374363195
65c5ffe4f174b2897703741f	Q1	3	0.0002577861428178	0.031471603353184	0.8353480032638375	0.1329226072401605
65c5fe6cf174b28977037419	Q1	3	0.0060253452770846	0.2136639994571217	0.7049954544019364	0.0753152008638572
65c5fd8df174b28977037412	Q1	2	0.0063754361790517	0.2355162961019022	0.6730575031071385	0.0850507646119075
65c5fc3bf174b2897703740b	Q1	3	0.0012056946951739	0.0805662567687428	0.6797626759803155	0.2384653725557676
65c5f77ff174b289770373fa	Q1	4	0.0002600113280631	0.0465984985454583	0.8062860179656989	0.1468554721607795
65c5f6c4f174b289770373f8	Q1	2	0.0450004584623756	0.3233982312099993	0.5535713095752175	0.0780300007524076
65c5efbaf174b289770373e9	Q1	3	0.0137598359066327	0.2733305331717258	0.6035946763622184	0.109314954559423
65c5eccaf174b289770373e4	Q1	3	0.0005172825836926	0.1124192436604245	0.7774932091077091	0.1095702646481736
65c5d5f9f174b289770373d6	Q1	3	0.0090699578344848	0.2679921838152567	0.6680265880516704	0.054911270298588
65c5cf8cf174b289770373b9	Q1	3	7.723281989387231e-05	0.0319884569005517	0.8791038408042507	0.0888304694753037
65c5c73ef174b289770373a2	Q1	3	0.0003948207152121	0.099717231680358	0.8438604668938322	0.0560274807105975
65c5b90bf174b28977037378	Q1	3	0.0044835667294451	0.1355208868096373	0.7839013823636853	0.0760941640972323
65c5b4b9f174b2897703736a	Q1	3	0.0096818574225091	0.331137456421619	0.5903140747646974	0.0688666113911744
65ca24fff174b28977037c42	Q2	3	0.0012397677411291	0.0364822140867563	0.8665739739890673	0.0957040441830474
65ca2480f174b28977037c3c	Q2	3	0.004375284191476	0.1347605737032745	0.8565629876021675	0.0043011545030818
65ca23c7f174b28977037c35	Q2	3	0.0014878317872781	0.0177006946369763	0.937035930514404	0.0437755430613413
65ca2346f174b28977037c2e	Q2	3	0.1055031374052743	0.3503130877008862	0.5424358561500395	0.0017479187437999
65ca225cf174b28977037c27	Q2	3	0.0041863580470726	0.0526506063316159	0.9139876686963764	0.029175366924935
65ca2184f174b28977037c20	Q2	3	0.0078657506782492	0.0514777449499919	0.8989079227587656	0.0417485816129931
65ca207af174b28977037c1a	Q2	3	0.0017125541442831	0.0426262008548257	0.947224147868774	0.0084370971321171
65ca1fe6f174b28977037c13	Q2	3	0.0098312287266367	0.1010212836623141	0.852577235576707	0.0365702520343421
65ca1f4df174b28977037c0c	Q2	3	0.0135616551674075	0.1887193399448381	0.7934704566326138	0.0042485482551404
65ca1988f174b28977037c05	Q2	3	0.0058989650460277	0.2191703364707823	0.7706780714407928	0.0042526270423971
65ca189ff174b28977037bfe	Q2	3	0.0029448193620671	0.0347558352252017	0.9067509973352994	0.0555483480774317
65ca0f6ff174b28977037bf6	Q2	3	0.0239728286219104	0.1653776668262782	0.7880387298758765	0.0226107746759349
65ca0f23f174b28977037bf2	Q2	3	0.0120297510922901	0.1309816633779643	0.8488667283950723	0.0081218571346732
65ca0d9af174b28977037be7	Q2	3	0.0102711722802762	0.1988677365915276	0.7586782037464633	0.0321828873817328
65ca0d19f174b28977037bde	Q2	3	0.0045536442743769	0.0545608586867868	0.9007382427467248	0.0401472542921115
65ca0c58f174b28977037bd6	Q2	3	0.0012857832317042	0.0202687755473273	0.961331393139012	0.0171140480819563
65ca0a93f174b28977037bca	Q2	2	0.0123062278066717	0.1663030389583001	0.8132763697586332	0.008114363476395
65ca0914f174b28977037bc2	Q2	3	0.0013689030278426	0.0435776676599644	0.9153011250016384	0.0397523043105543
65ca04ecf174b28977037bb5	Q2	3	0.0069046668473431	0.1131057404845809	0.8441554395029062	0.0358341531651697
65ca0376f174b28977037bb3	Q2	3	0.0182586363266898	0.1860864761997686	0.7858104074787843	0.0098444799947573
65ca0179f174b28977037baa	Q2	2	0.0615408137180858	0.1767855634888507	0.6767415500848482	0.0849320727082152
65c9fdabf174b28977037b9c	Q2	2	0.0710773711219583	0.4098928228425044	0.5167565210449485	0.0022732849905886
65c9fbfdf174b28977037b96	Q2	3	0.0147131341037652	0.1670661048165672	0.8139748765351694	0.004245884544498
65c9fb8df174b28977037b93	Q2	3	0.0042659153613372	0.0692467754140821	0.9186124541637716	0.0078748550608091
65c9fb2ff174b28977037b90	Q2	3	0.0044501971734389	0.1746607469960319	0.8173238731197102	0.0035651827108187
65c9fa09f174b28977037b88	Q2	3	0.0046127449027494	0.1118552923603024	0.8655027079701599	0.0180292547667882
65c9f916f174b28977037b80	Q2	3	0.0031287656520329	0.0442617718418611	0.9121336381500648	0.0404758243560411
65c9f7cbf174b28977037b78	Q2	3	0.0032926841463177	0.0528505216204989	0.9331136008315216	0.0107431934016617
65c9f712f174b28977037b6d	Q2	3	0.0029911462844849	0.0907635965959839	0.8933517780294059	0.0128934790901252
65c9f62ef174b28977037b65	Q2	3	0.0120783941433942	0.1743414876386005	0.7644888025662571	0.0490913156517482
65c9f5e2f174b28977037b60	Q2	1	0.0098856350404766	0.1291361013482211	0.8119295922897218	0.0490486713215803
65c9f515f174b28977037b54	Q2	3	0.0024098945952325	0.1100747862880797	0.8616899421949025	0.0258253769217852
65c9f4dff174b28977037b4f	Q2	3	0.0078832899011678	0.062802678063556	0.8890418154318991	0.040272216603377
65c9f3b1f174b28977037b3f	Q2	3	0.007302249920043	0.1473900698694138	0.8028088645431286	0.0424988156674145
65c9f34df174b28977037b34	Q2	3	0.0054798986812819	0.1382218788798838	0.8420107083963448	0.0142875140424893
65c9f2fff174b28977037b2e	Q2	3	0.0085054794183008	0.0944784525592239	0.8437896158929655	0.0532264521295096
65c9f2f5f174b28977037b2c	Q2	2	0.0151828280021178	0.1326895318662019	0.8039362078137847	0.0481914323178956
65c9f24ef174b28977037b1c	Q2	3	0.0008097841400803	0.02736353915422	0.9084575337091192	0.0633691429965804
65c9f117f174b28977037b14	Q2	3	0.015024371963735	0.1413268764647076	0.8363591617383673	0.0072895898331899
65c9f0b2f174b28977037b10	Q2	3	0.038016917368075	0.2587071829987942	0.6942193206365334	0.0090565789965973
65c9f033f174b28977037b08	Q2	3	0.0068495132201508	0.0667258401869242	0.9126418514304198	0.0137827951625051
65c9efadf174b28977037af7	Q2	3	0.0010727481517531	0.0507292832106551	0.944058743017798	0.0041392256197938
65c9ef9ff174b28977037af4	Q2	3	0.0069979999814682	0.1846994651265959	0.8010089265771629	0.0072936083147728
65c9ef50f174b28977037aee	Q2	3	0.0068948997934539	0.1082370336214837	0.8565623813004923	0.0283056852845699
65c9eeb1f174b28977037ae0	Q2	3	0.0060556391196149	0.0825222310082127	0.8912680765859539	0.0201540532862184
65c9ee66f174b28977037ad8	Q2	3	0.0084627078832178	0.1380175848049239	0.8255224289759483	0.0279972783359099
65c9edf6f174b28977037ad1	Q2	3	0.0059494992408657	0.0769229948689784	0.8924895677739101	0.0246379381162456
65c9edf0f174b28977037ace	Q2	3	0.0060134306594958	0.1062185974699079	0.8681542540370312	0.0196137178335651
65c9ece5f174b28977037abe	Q2	3	0.0023643486187565	0.0801573805100206	0.8850695172910985	0.0324087535801244
65c9eccdf174b28977037abc	Q2	3	0.0064359021878632	0.1427658151234182	0.8260291647858719	0.0247691179028467
65c9ec9af174b28977037ab9	Q2	3	0.0050918679607893	0.1687849213441678	0.8191745276642955	0.0069486830307472
65c9ebedf174b28977037aad	Q2	3	0.0044942870739987	0.0853528679683825	0.8851429798554957	0.025009865102123
65c9ebb6f174b28977037aa5	Q2	3	0.0110383113351901	0.1165669481730976	0.8545386907772954	0.0178560497144168
65c9eb68f174b28977037a99	Q2	3	0.0138170510375837	0.2188103585315106	0.7564888180023875	0.0108837724285181
65c9eb09f174b28977037a90	Q2	3	0.0054944242240443	0.1174495407088083	0.8286435614165559	0.0484124736505913
65c9eae6f174b28977037a8b	Q2	3	0.0358948051299285	0.1514956453727151	0.7919007443115436	0.0207088051858127
65c9ea9cf174b28977037a84	Q2	3	0.0069238403879163	0.100807845509411	0.8884006103513026	0.0038677037513699
65c9ea70f174b28977037a7f	Q2	3	0.0060942638046236	0.0990072984233974	0.8876061846473219	0.0072922531246569
65c9e885f174b28977037a5f	Q2	3	0.003689376891413	0.080690776872306	0.8524258702664018	0.063193975969879
65c9e81df174b28977037a53	Q2	3	0.0024953939048869	0.0566593314187743	0.9206884546403316	0.020156820036007
65c9e7eaf174b28977037a45	Q2	3	0.017019242621157	0.1942822158407475	0.7744528056955992	0.0142457358424962
65c9e7d9f174b28977037a3f	Q2	3	0.0038287423324339	0.0901507777169865	0.8953170635900926	0.0107034163604871
65c9e75bf174b28977037a2e	Q2	3	0.009048423486556	0.1711469496516161	0.8186031664314225	0.0012014604304052
65c9e716f174b28977037a23	Q2	3	0.0147753267937338	0.1811424396316802	0.8008905540305774	0.0031916795440085
65c9e6b5f174b28977037a16	Q2	3	0.0015471612813341	0.0406506497718294	0.9476383540601326	0.0101638348867037
65c9e641f174b28977037a04	Q2	3	0.0016978363054217	0.0368461405427546	0.954858449328675	0.0065975738231483
65c9e579f174b289770379f3	Q2	3	0.0304810928289026	0.1855743265752898	0.777820753863688	0.0061238267321195
65c9e4c9f174b289770379e2	Q2	3	0.0116561618702236	0.1400103930722122	0.8401553507308103	0.0081780943267537
65c9e49df174b289770379dd	Q2	3	0.0063993263560708	0.2042398069991284	0.780139139665656	0.0092217269791445
65c9e3f6f174b289770379c7	Q2	3	0.0148228178329237	0.1906449578822447	0.7907396070692545	0.0037926172155771
65c9e3f1f174b289770379c5	Q2	3	0.0122173322609623	0.1391466232445633	0.8091005516821954	0.0395354928122789
65c9e2f0f174b289770379ac	Q2	2	0.0251924993807753	0.1340395903373358	0.7871403882739852	0.0536275220079034
65c9e29cf174b2897703799d	Q2	3	0.0018749741149461	0.0277283721397574	0.9394804681028028	0.0309161856424936
65c9e259f174b28977037999	Q2	3	0.0092185226601094	0.09011111254014	0.8685896138097284	0.0320807509900221
65c9e117f174b28977037986	Q2	2	0.0917129930601401	0.3258716721560131	0.5815432350952522	0.0008720996885946
65c9e0a9f174b2897703797c	Q2	3	0.0098922545675373	0.1607020587847498	0.8242549224889204	0.0051507641587924
65c9e093f174b28977037977	Q2	3	0.0022612779678581	0.0589418948724166	0.850908137291743	0.0878886898679821
65c9e011f174b28977037970	Q2	3	0.0056506188865409	0.1076478311746992	0.8357425963744658	0.050958953564294
65c9dfe8f174b2897703796d	Q2	3	0.0742011877300541	0.2272607546632952	0.6867832753636954	0.011754782242955
65c9dd5df174b28977037959	Q2	3	0.010577958983094	0.1910237746808359	0.7932937525975853	0.0051045137384848
65c9db5df174b2897703794a	Q2	3	0.0357455615098115	0.1194853904035703	0.8092689731325757	0.0355000749540424
65c9da77f174b28977037941	Q2	3	0.0266809356372851	0.246890270589863	0.7204585175829694	0.0059702761898823
65c9d8e5f174b28977037939	Q2	3	0.0082576286264645	0.1245452564016973	0.8618038952633803	0.0053932197084578
65c9d7f6f174b28977037923	Q2	2	0.0843746612459689	0.2899247000667345	0.6213159534817333	0.0043846852055631
65c9d7c6f174b2897703791b	Q2	3	0.0052007199918594	0.0843785713978948	0.9062057487177956	0.0042149598924503
65c9d78ff174b28977037916	Q2	4	0.118474367893401	0.1857404617749268	0.6749683915757502	0.020816778755922
65c9cfb3f174b28977037906	Q2	3	0.0216019709100278	0.1958755397707214	0.7436046999496633	0.0389177893695873
65c9ccf8f174b289770378fe	Q2	3	0.0036106469973191	0.0608564419515852	0.8958649085680223	0.0396680024830734
65c9cccaf174b289770378f9	Q2	3	0.0076266034129905	0.087209963443229	0.856529991980636	0.0486334411631444
65c9ccbcf174b289770378f7	Q2	2	0.0402332116251317	0.2575638921993646	0.6643670443401943	0.0378358518353092
65c9caaef174b289770378e8	Q2	4	0.0179587421287104	0.2044691938969005	0.7598430532283398	0.0177290107460492
65c9caa7f174b289770378e6	Q2	3	0.0006688640748383	0.0124036834867109	0.955484549879448	0.0314429025590027
65c9c8d9f174b289770378cc	Q2	3	0.0106610458184729	0.2312736914651882	0.7481015424684093	0.0099637202479295
65c9c8caf174b289770378c8	Q2	3	0.0048008462052438	0.0851863487565154	0.9035826786432232	0.0064301263950173
65c9c8c9f174b289770378c7	Q2	3	0.0133468579596224	0.1633160039128955	0.8224384181737542	0.0008987199537278
65c9c8b2f174b289770378c3	Q2	3	0.0050672820601261	0.1281271962288339	0.8536758722415255	0.0131296494695144
65c9c844f174b289770378b3	Q2	4	0.0025445104760499	0.0693567021283826	0.8793992766291855	0.0486995107663819
65c9c70ff174b28977037891	Q2	3	0.0083169614198365	0.1386084946951247	0.815122211014593	0.0379523328704456
65c9c66df174b28977037880	Q2	3	0.0072593735501949	0.1293682174659946	0.850540455356809	0.0128319536270014
65c9c665f174b2897703787e	Q2	3	0.0021443995990356	0.0370150470125625	0.8705201843267836	0.0903203690616182
65c9c416f174b28977037868	Q2	3	0.0021950204407712	0.1043545315372958	0.8889970515422561	0.0044533964796768
65c9c33df174b28977037860	Q2	3	0.0027679423691401	0.0715907100140423	0.9051505985934208	0.0204907490233966
65c9c29ff174b28977037855	Q2	3	0.0106475038570668	0.0494264489650045	0.9330107185696708	0.0069153286082576
65c9c22ef174b2897703784e	Q2	1	0.3475095288618045	0.3294600116283257	0.3222113464956808	0.000819113014189
65c9c181f174b28977037839	Q2	3	0.0084959727194149	0.0911367069586676	0.8879222416981013	0.0124450786238161
65c9c129f174b2897703782a	Q2	2	0.0371725380431803	0.2461482419555229	0.6876012173987519	0.0290780026025446
65c9c0fcf174b28977037825	Q2	3	0.0074203824976704	0.1016805163852995	0.8219029442544766	0.0689961568625533
65c9c078f174b28977037818	Q2	3	0.0007357060394162	0.1027436095207659	0.8918951340966755	0.0046255503431421
65c9c047f174b28977037813	Q2	3	0.0122707641474328	0.1730624711949355	0.802664809882034	0.0120019547755976
65c9bffaf174b28977037806	Q2	3	0.0164380920199215	0.2523511640741117	0.7231461067088211	0.0080646371971457
65c9bf9ef174b289770377fe	Q2	3	0.0106168124089517	0.0580756935524663	0.8105201247767058	0.1207873692618761
65c9bf20f174b289770377f7	Q2	3	0.0107750524934962	0.1852718873925677	0.8008536952504165	0.0030993648635195
65c9bec3f174b289770377ee	Q2	3	0.2415186957275749	0.3535731819965186	0.399649568795957	0.0052585534799494
65c9be48f174b289770377de	Q2	3	0.0035184894553893	0.1000029279955403	0.86428739406576	0.0321911884833103
65c9bde8f174b289770377d8	Q2	3	0.0052072022049952	0.0858391680774945	0.8801289023842307	0.0288247273332794
65c9bd38f174b289770377c2	Q2	3	0.0255746835652552	0.2350902631589929	0.7320837345977649	0.0072513186779869
65c9bce0f174b289770377bd	Q2	3	0.0419715421919173	0.1753564083154439	0.734539044235879	0.0481330052567597
65c9bc12f174b289770377a9	Q2	2	0.0030748699519166	0.122737423879343	0.8616048960234539	0.0125828101452864
65c9bbf2f174b289770377a6	Q2	3	0.0934559746047621	0.1839145717012256	0.6937170480062697	0.0289124056877425
65c9bb88f174b28977037799	Q2	3	0.002829612475653	0.0930403311922986	0.8721417673060188	0.0319882890260295
65c9bb67f174b28977037793	Q2	3	0.0523470568765063	0.2203372474638488	0.6965046264415542	0.0308110692180907
65c9badaf174b28977037781	Q2	3	0.0034360780342724	0.064102900637223	0.911976607116262	0.0204844142122424
65c9bac3f174b2897703777e	Q2	3	0.0010056256053651	0.0264882977399949	0.9461111309631476	0.0263949456914925
65c9b894f174b28977037769	Q2	3	0.0150564612231825	0.189660762579642	0.7323676750816355	0.0629151011155401
65c9b861f174b28977037763	Q2	4	0.0083118596305575	0.1353641515861537	0.8123305560776182	0.0439934327056705
65c9b859f174b28977037761	Q2	2	0.0028614847683591	0.0512985732498433	0.9426495871603788	0.0031903548214186
65c9b659f174b2897703774d	Q2	3	0.0094616420078159	0.1014641406293409	0.8274934168625844	0.0615808005002586
65c9b62af174b28977037748	Q2	3	0.0068857901239153	0.145144991731607	0.8435659506144134	0.0044032675300642
65c9b4a0f174b2897703772f	Q2	3	0.0056042902580512	0.08802172173637	0.8691004766915924	0.0372735113139863
65c9b444f174b28977037727	Q2	3	0.0074081425054571	0.145215570843681	0.8247572691706478	0.0226190174802139
65c9b31ef174b28977037718	Q2	3	0.0103475172202013	0.0784079487103669	0.8842928789793898	0.0269516550900419
65c9b2abf174b2897703770d	Q2	3	0.0025536865403347	0.0536971548198843	0.8417788971001509	0.1019702615396301
65c9b28ef174b2897703770b	Q2	2	0.0126510950978596	0.1816439732727196	0.7967031422237362	0.0090017894056845
65c9b257f174b28977037706	Q2	3	0.0424313210107767	0.1175050712956039	0.7751830248864006	0.0648805828072187
65c9b0eef174b289770376fb	Q2	3	0.0063084417310085	0.1085723090386604	0.8557025211823868	0.0294167280479443
65c9af74f174b289770376f4	Q2	3	0.0065507383411406	0.1267991282694103	0.8516971510559465	0.0149529823335024
65c9aea5f174b289770376f1	Q2	3	0.0044366901188993	0.0703642364931778	0.9003007135900963	0.0248983597978263
65c9ac70f174b289770376e1	Q2	3	0.0052815911041501	0.1414897530432673	0.8490551625907051	0.0041734932618774
65c9ab5ef174b289770376d8	Q2	3	0.0102185440745392	0.1638891715531712	0.7915286344918444	0.0343636498804451
65c9a5c0f174b289770376c9	Q2	3	0.0032296240786596	0.0374979755484894	0.8536991481181465	0.1055732522547043
65c9a360f174b289770376bf	Q2	3	0.0140365697481489	0.1824990283345774	0.7916970601358828	0.0117673417813909
65c9a1b9f174b289770376b6	Q2	3	0.0169504118568621	0.1849997052569187	0.7606131557381586	0.0374367271480605
65c99f2df174b289770376af	Q2	3	0.2658834731820069	0.3215926369723823	0.4037523932430819	0.0087714966025289
65c99962f174b289770376a7	Q2	3	0.0036769276892272	0.1168691036669102	0.8658250318688916	0.0136289367749709
65c99858f174b289770376a2	Q2	3	0.002870156011158	0.0231899219962802	0.8824184155654362	0.0915215064271256
65c966f2f174b28977037698	Q2	3	0.004423015019271	0.1007393909563367	0.8749224331510265	0.0199151608733657
65c96644f174b28977037693	Q2	3	0.0142277661100784	0.1261523010168083	0.8518234484645274	0.0077964844085858
65c964abf174b2897703768c	Q2	3	0.0026153503645987	0.1242494540719757	0.8689447906337989	0.0041904049296265
65c96204f174b28977037687	Q2	3	0.0080393338508127	0.0996470582481624	0.8742600184712931	0.0180535894297317
65c95f37f174b28977037681	Q2	2	0.0892401089187929	0.3736674086479323	0.5325217224468494	0.0045707599864254
65c907cdf174b2897703766d	Q2	2	0.0066901999986255	0.0877467100077615	0.902406134635556	0.0031569553580569
65c903e2f174b28977037665	Q2	3	0.0030534072340583	0.0724293492057586	0.8939519736841451	0.0305652698760378
65c90311f174b2897703765d	Q2	3	0.0062850257192616	0.1014764380605759	0.8802551461012653	0.011983390118897
65c8ffd5f174b28977037654	Q2	3	0.0036789699063592	0.1209663728021816	0.8685540576133794	0.0068005996780796
65c8ee9ff174b28977037645	Q2	3	0.0024597254755535	0.0196061589381357	0.93103807973688	0.0468960358494304
65c8df27f174b28977037641	Q2	2	0.0062034428881573	0.0962204335872262	0.8767895278038327	0.0207865957207837
65c7e61df174b28977037629	Q2	3	0.0018570154734869	0.0426021582379376	0.922645660355368	0.0328951659332075
65c7e363f174b2897703761b	Q2	3	0.0021672645017221	0.0985253991220565	0.8955475814576541	0.0037597549185671
65c7e116f174b28977037610	Q2	3	0.0052335110012977	0.1396021333938563	0.8333071755891007	0.0218571800157451
65c7dcdaf174b28977037605	Q2	3	0.0031088877119952	0.0662174824445309	0.9202461635633008	0.0104274662801727
65c7da9bf174b289770375fc	Q2	2	0.0037944224976232	0.0965335508120865	0.8780603830963171	0.0216116435939731
65c7c59ff174b289770375f8	Q2	3	0.0222403432004613	0.1185887470987658	0.8225663688036557	0.036604540897117
65c7c103f174b289770375f1	Q2	3	0.0284153784993601	0.2607164700153368	0.7033144893622976	0.0075536621230055
65c7bf51f174b289770375e3	Q2	3	0.0024310193639634	0.0621815206990762	0.915678582595083	0.0197088773418773
65c7bcc7f174b289770375d4	Q2	3	0.0010124254803243	0.0302877341677334	0.9628437089362564	0.0058561314156856
65c7b5cbf174b289770375c0	Q2	3	0.0044447385984438	0.1244102110382414	0.8642932485286785	0.0068518018346361
65c7b249f174b289770375b8	Q2	3	0.0211108271002202	0.1359541697194829	0.8116773845828874	0.0312576185974093
65c7770cf174b289770375ab	Q2	3	0.0035471058932716	0.0897486090919394	0.8839094715683046	0.0227948134464844
65c76b8ef174b289770375a3	Q2	3	0.0068549935946997	0.1339271879303118	0.8145564146907162	0.0446614037842722
65c74569f174b28977037599	Q2	3	0.0050746118639752	0.1118372335054803	0.8696350683629749	0.0134530862675694
65c73a1cf174b28977037591	Q2	2	0.0207227789262698	0.2091254741192194	0.7539779748156491	0.0161737721388616
65c7387ef174b28977037588	Q2	3	0.003621311260924	0.0701509877523125	0.888356210958124	0.0378714900286394
65c73879f174b28977037586	Q2	3	0.0023406437096458	0.0405314445348594	0.9513733299046008	0.0057545818508939
65c7374ff174b2897703757b	Q2	3	0.0328728217148802	0.2976578964853599	0.6475617777527567	0.021907504047003
65c73512f174b2897703756c	Q2	3	0.0251772917400015	0.2122277662034249	0.7427170022015643	0.019877939855009
65c73027f174b28977037564	Q2	3	0.004390310094018	0.085134312892697	0.8916203764413614	0.0188550005719233
65c72a1af174b2897703755b	Q2	3	0.0017744951888006	0.0777371902456083	0.9135222622517214	0.0069660523138695
65c729b5f174b28977037559	Q2	3	0.0071658723290886	0.1086250672318784	0.8700283545209696	0.0141807059180633
65c7276bf174b2897703754a	Q2	3	0.0059092777022782	0.1440495889138483	0.8469534697241337	0.0030876636597397
65c72722f174b28977037547	Q2	3	0.0125810046042712	0.157570803824162	0.8159450363972083	0.0139031551743584
65c7269df174b2897703753e	Q2	3	0.0375644710461402	0.260002691970038	0.6967036525685464	0.0057291844152753
65c72472f174b28977037529	Q2	3	0.0090520330515289	0.0828329789889768	0.8120439132531028	0.0960710747063915
65c71e43f174b2897703751e	Q2	2	0.0057100306884143	0.1357732477311937	0.8519439158170636	0.0065728057633281
65c71946f174b2897703750e	Q2	3	0.0081278651826961	0.1026591321973153	0.7932130302241956	0.0959999723957927
65c71597f174b289770374ff	Q2	3	0.0045231128483216	0.0903528662211696	0.8712520979663528	0.0338719229641559
65c70e7df174b289770374f6	Q2	3	0.0088742777496531	0.1511464979712019	0.8350848377029256	0.0048943865762192
65c709e9f174b289770374ec	Q2	3	0.0030542560494524	0.1376778235805582	0.8509360543427359	0.0083318660272533
65c706f8f174b289770374e4	Q2	3	0.0129032122625312	0.2070180718273597	0.7725102621099995	0.0075684538001095
65c70385f174b289770374db	Q2	3	0.0056820002447272	0.055962696033373	0.8609956537474457	0.077359649974454
65c701b4f174b289770374d4	Q2	3	0.0032841940752019	0.0514783940711965	0.8842522804461568	0.0609851314074447
65c6fffdf174b289770374cd	Q2	3	0.0062560283314524	0.2069347097998225	0.7840349605681538	0.0027743013005711
65c68f93f174b289770374c1	Q2	3	0.0113255334382675	0.120611263201149	0.7940615546390586	0.0740016487215248
65c666e9f174b289770374b3	Q2	2	0.022233190336326	0.1895687456440673	0.7652980245852441	0.0229000394343626
65c65992f174b289770374aa	Q2	3	0.0021610946140426	0.0398804551929377	0.9224296742137904	0.035528775979229
65c64d82f174b2897703749a	Q2	3	0.0028798172828211	0.0823788104135791	0.9103631798881554	0.0043781924154443
65c6356ef174b28977037493	Q2	3	0.0056153207453585	0.111648272924268	0.8522577968361992	0.0304786094941741
65c622bff174b28977037486	Q2	3	0.0073906319099729	0.1092088102603802	0.8401810380436333	0.0432195197860135
65c6213df174b2897703747f	Q2	3	0.0214443324171078	0.1419505684489057	0.820149161088543	0.0164559380454434
65c61b9bf174b28977037476	Q2	2	0.0220096074825218	0.1922534900221018	0.765413386037206	0.0203235164581704
65c61587f174b2897703746f	Q2	3	0.0026552489199443	0.0379709124761366	0.9556529254655844	0.0037209131383345
65c6133af174b2897703746a	Q2	3	0.0057135605693141	0.0851844662868569	0.8694916727007511	0.0396103004430778
65c60f9af174b2897703745a	Q2	3	0.0055731546256071	0.0906177358379221	0.8780965941420871	0.0257125153943836
65c609f1f174b28977037454	Q2	2	0.008972158677302	0.1183761069095891	0.8634689791027839	0.0091827553103249
65c605e3f174b28977037447	Q2	3	0.0061798382337079	0.0912546723832389	0.8667898894345255	0.0357755999485276
65c60309f174b28977037442	Q2	3	0.0126176504162876	0.0598180981851004	0.8144387131050896	0.1131255382935224
65c602a2f174b2897703743c	Q2	3	0.0044074784415305	0.0801282714681673	0.8760062923541196	0.0394579577361825
65c60280f174b2897703743a	Q2	3	0.0016946248048168	0.0460886198789922	0.9214603165765772	0.0307564387396136
65c60203f174b28977037433	Q2	3	0.0047782414851351	0.0828240674363458	0.8894173528964795	0.0229803381820395
65c60166f174b2897703742d	Q2	2	0.0055946315879611	0.0690253820629876	0.8931734928738482	0.032206493475203
65c60093f174b28977037424	Q2	3	0.0095567064799381	0.2003735265096863	0.78356171515519	0.0065080518551854
65c5ffe4f174b2897703741f	Q2	3	0.0009591106190047	0.0243347978803689	0.9698757829993064	0.0048303085013197
65c5fe6cf174b28977037419	Q2	3	0.0016128219285451	0.0720082787734549	0.9121038930194452	0.0142750062785546
65c5fd8df174b28977037412	Q2	3	0.0051384109848765	0.0869597340721341	0.8632699400018189	0.0446319149411704
65c5fc3bf174b2897703740b	Q2	3	0.024965145161821	0.161659174605474	0.7811145644738279	0.032261115758877
65c5f77ff174b289770373fa	Q2	3	0.0029303062254907	0.0713581263333125	0.9168075227660316	0.0089040446751654
65c5f6c4f174b289770373f8	Q2	3	0.0043874420517222	0.076142256074243	0.9000222912922531	0.0194480105817815
65c5efbaf174b289770373e9	Q2	3	0.0090204819678012	0.1563119931179283	0.7877348716011222	0.0469326533131482
65c5eccaf174b289770373e4	Q2	3	0.0039459405620798	0.1369962214319046	0.8494327507599531	0.0096250872460626
65c5d5f9f174b289770373d6	Q2	4	0.0146948228041174	0.1477924672754163	0.7979350806368181	0.039577629283648
65c5cf8cf174b289770373b9	Q2	2	0.0201899884472775	0.1441087985994376	0.8311717482742009	0.0045294646790838
65c5c73ef174b289770373a2	Q2	3	0.0041825100250763	0.1005484047434037	0.868753052712095	0.0265160325194249
65c5b90bf174b28977037378	Q2	3	0.0513568028185336	0.186236767364096	0.7526543614083409	0.0097520684090292
65c5b4b9f174b2897703736a	Q2	3	0.0661521538221046	0.288621819954558	0.6424285791277696	0.0027974470955677


==> anc/data/llm_rubric/human_judges_real_convs_FIXED_ANON.tsv <==
dialogue_system	text_id	Q1	Q2	Q3	Q4	Q5	Q6	Q7	Q8	Q0	annotator_id
2	65c5b4b9f174b2897703736a	3	4	4	3	3	4	2	2	3	22
0	65c5b90bf174b28977037378	0	4	0	0	0	3	3	2	4	22
1	65c5c73ef174b289770373a2	3	4	2	4	2	3	3	2	4	7
0	65c5cf8cf174b289770373b9	0	3	0	0	0	4	4	2	4	7
0	65c5d5f9f174b289770373d6	0	4	0	0	0	4	4	2	4	13
2	65c5eccaf174b289770373e4	4	4	4	4	4	4	3	2	3	2
2	65c5efbaf174b289770373e9	4	4	2	3	3	4	4	2	3	11
2	65c5f6c4f174b289770373f8	1	1	2	1	1	4	3	2	2	13
0	65c5f77ff174b289770373fa	0	4	0	0	0	4	4	2	2	11
0	65c5fc3bf174b2897703740b	0	3	1	0	0	3	3	2	3	16
1	65c5fd8df174b28977037412	3	3	3	3	4	4	4	2	3	16
1	65c5fe6cf174b28977037419	3	2	2	3	2	4	4	2	2	16
0	65c5ffe4f174b2897703741f	0	3	0	0	0	2	3	3	1	16
2	65c60093f174b28977037424	3	1	4	3	3	3	2	3	2	16
2	65c60166f174b2897703742d	3	3	3	3	3	3	3	3	2	16
1	65c60203f174b28977037433	2	3	3	3	3	2	3	3	2	16
1	65c60280f174b2897703743a	4	4	3	4	3	3	3	2	3	11
2	65c602a2f174b2897703743c	2	3	3	3	3	3	3	3	2	16
0	65c60309f174b28977037442	0	2	0	0	0	3	4	2	2	16
2	65c605e3f174b28977037447	3	1	3	3	2	4	4	2	3	13
2	65c609f1f174b28977037454	2	1	3	2	2	4	4	2	3	13
2	65c60f9af174b2897703745a	2	4	4	2	2	4	4	2	2	11
1	65c6133af174b2897703746a	2	1	3	2	2	4	4	2	2	13
0	65c61587f174b2897703746f	0	3	0	0	0	3	3	2	3	3
1	65c61b9bf174b28977037476	2	4	1	1	1	4	4	2	2	11
0	65c6213df174b2897703747f	0	4	0	0	0	4	4	2	4	2
1	65c622bff174b28977037486	3	3	3	3	4	3	3	2	3	2
1	65c6356ef174b28977037493	3	4	3	4	4	3	2	2	3	22
1	65c64d82f174b2897703749a	3	4	3	3	4	4	3	2	3	22
0	65c65992f174b289770374aa	0	4	0	0	0	3	3	2	3	22
1	65c666e9f174b289770374b3	3	3	3	4	4	4	3	2	4	22
2	65c68f93f174b289770374c1	1	3	3	4	1	2	3	2	3	3
1	65c6fffdf174b289770374cd	3	3	3	2	2	3	2	2	3	7
1	65c701b4f174b289770374d4	4	4	4	4	4	3	4	2	4	7
0	65c70385f174b289770374db	0	4	0	0	0	4	4	2	4	7
2	65c706f8f174b289770374e4	4	3	2	2	2	2	3	3	2	7
2	65c709e9f174b289770374ec	2	2	2	3	1	4	2	3	2	7
2	65c70e7df174b289770374f6	4	4	2	3	3	4	4	2	3	7
0	65c71597f174b289770374ff	0	3	0	0	0	4	1	2	2	3
2	65c71946f174b2897703750e	4	3	3	4	4	3	3	2	3	3
2	65c71e43f174b2897703751e	3	3	3	4	4	4	1	2	3	3
0	65c72472f174b28977037529	0	3	0	0	0	3	3	2	3	3
0	65c7269df174b2897703753e	0	2	0	0	0	4	3	2	3	10
0	65c72722f174b28977037547	0	3	0	0	0	2	3	2	3	3
1	65c7276bf174b2897703754a	1	2	1	2	1	4	1	2	2	7
1	65c729b5f174b28977037559	4	4	3	4	4	2	4	3	3	7
1	65c72a1af174b2897703755b	3	4	2	4	3	3	1	2	3	3
1	65c73027f174b28977037564	4	3	2	3	4	4	1	2	3	3
2	65c73512f174b2897703756c	4	3	3	3	4	4	4	2	1	10
2	65c7374ff174b2897703757b	3	2	2	3	4	3	3	3	2	10
0	65c73879f174b28977037586	0	1	0	0	0	2	4	3	3	10
1	65c7387ef174b28977037588	3	3	4	4	4	3	1	2	3	3
2	65c73a1cf174b28977037591	3	3	2	2	2	3	3	3	2	7
1	65c74569f174b28977037599	4	4	3	3	4	3	1	3	2	3
1	65c76b8ef174b289770375a3	3	4	3	2	2	3	4	2	3	7
2	65c7770cf174b289770375ab	2	4	2	2	1	3	3	3	2	7
0	65c7b249f174b289770375b8	0	4	0	0	0	4	4	2	4	18
2	65c7b5cbf174b289770375c0	3	4	2	2	3	4	4	2	3	18
0	65c7bcc7f174b289770375d4	0	4	0	0	0	3	4	2	4	18
1	65c7bf51f174b289770375e3	4	4	4	4	1	4	4	2	4	18
2	65c7c103f174b289770375f1	4	4	4	4	4	4	4	2	4	18
0	65c7c59ff174b289770375f8	0	4	0	0	0	4	4	2	4	18
2	65c7da9bf174b289770375fc	4	3	3	4	3	3	1	3	2	3
0	65c7dcdaf174b28977037605	0	3	0	0	0	3	1	2	3	3
1	65c7e116f174b28977037610	3	3	2	4	4	3	3	2	3	3
1	65c7e363f174b2897703761b	3	2	4	3	3	2	1	3	2	3
1	65c7e61df174b28977037629	3	3	2	4	4	3	1	3	2	3
2	65c8df27f174b28977037641	3	3	3	3	2	4	4	2	4	23
0	65c8ee9ff174b28977037645	0	4	0	0	0	3	3	2	3	22
1	65c8ffd5f174b28977037654	3	3	4	3	2	4	2	1	3	23
1	65c90311f174b2897703765d	4	4	4	4	4	4	3	2	4	22
1	65c903e2f174b28977037665	4	3	4	4	2	4	4	2	4	23
0	65c907cdf174b2897703766d	0	4	0	0	0	3	3	2	3	22
1	65c95f37f174b28977037681	3	4	4	1	2	4	4	2	2	15
2	65c96204f174b28977037687	2	4	4	3	3	4	4	2	3	15
1	65c964abf174b2897703768c	4	4	4	3	3	4	4	2	3	15
2	65c96644f174b28977037693	3	3	2	2	1	4	4	2	2	15
2	65c966f2f174b28977037698	2	4	4	2	2	4	4	2	3	15
0	65c99858f174b289770376a2	0	4	0	0	0	4	4	2	2	15
1	65c99962f174b289770376a7	4	4	4	4	4	4	4	2	4	15
0	65c99f2df174b289770376af	0	4	0	0	0	4	4	2	2	15
1	65c9a1b9f174b289770376b6	4	4	4	4	3	4	4	2	3	15
2	65c9a360f174b289770376bf	1	4	1	1	1	4	4	2	2	15
0	65c9a5c0f174b289770376c9	0	4	0	0	0	4	4	2	3	11
2	65c9ab5ef174b289770376d8	3	4	2	2	2	4	4	2	1	15
1	65c9ac70f174b289770376e1	4	4	1	1	1	4	4	2	3	15
1	65c9aea5f174b289770376f1	3	3	4	4	4	4	4	2	4	7
1	65c9af74f174b289770376f4	4	4	3	4	3	3	4	2	3	5
1	65c9b0eef174b289770376fb	3	4	3	3	4	4	4	2	3	12
0	65c9b257f174b28977037706	0	3	0	0	0	3	4	2	1	10
2	65c9b28ef174b2897703770b	3	4	4	3	3	4	4	2	3	15
1	65c9b2abf174b2897703770d	3	4	3	3	3	3	3	2	3	11
0	65c9b31ef174b28977037718	0	4	0	0	0	4	4	2	3	15
1	65c9b444f174b28977037727	1	4	1	1	1	4	4	2	2	15
2	65c9b4a0f174b2897703772f	2	3	2	3	2	2	3	2	3	12
1	65c9b62af174b28977037748	4	4	2	4	4	4	4	2	3	15
1	65c9b659f174b2897703774d	4	4	2	2	4	3	4	2	4	2
0	65c9b859f174b28977037761	0	4	0	0	0	4	4	2	3	11
2	65c9b861f174b28977037763	3	4	2	2	1	3	2	2	3	10
2	65c9b894f174b28977037769	3	3	3	3	4	3	3	2	3	2
0	65c9bac3f174b2897703777e	0	3	0	0	0	3	2	2	4	2
1	65c9badaf174b28977037781	4	2	4	4	4	3	4	2	1	10
0	65c9bb67f174b28977037793	0	3	0	0	0	4	4	2	4	2
2	65c9bb88f174b28977037799	4	3	3	3	3	3	3	2	3	5
0	65c9bbf2f174b289770377a6	0	4	0	0	0	3	3	1	2	10
1	65c9bc12f174b289770377a9	3	3	3	3	4	4	4	2	3	12
0	65c9bce0f174b289770377bd	0	3	0	0	0	4	4	2	1	10
2	65c9bd38f174b289770377c2	4	1	3	4	3	3	4	3	3	13
1	65c9bde8f174b289770377d8	3	1	3	4	2	1	2	3	3	2
2	65c9be48f174b289770377de	3	4	2	2	2	4	4	2	3	15
0	65c9bec3f174b289770377ee	0	4	0	0	0	4	4	2	2	15
2	65c9bf20f174b289770377f7	3	4	2	4	4	4	4	2	2	11
0	65c9bf9ef174b289770377fe	0	4	0	0	0	4	4	2	2	15
2	65c9bffaf174b28977037806	3	3	3	3	3	2	3	3	2	5
1	65c9c047f174b28977037813	4	4	4	4	4	4	4	2	4	15
2	65c9c078f174b28977037818	3	2	3	3	3	1	3	2	2	2
0	65c9c0fcf174b28977037825	0	4	0	0	0	4	4	2	2	15
1	65c9c129f174b2897703782a	1	1	4	1	1	2	1	3	1	5
0	65c9c181f174b28977037839	0	4	0	0	0	4	4	2	2	15
0	65c9c22ef174b2897703784e	0	4	0	0	0	4	4	2	3	15
0	65c9c29ff174b28977037855	0	4	0	0	0	4	4	2	2	15
2	65c9c33df174b28977037860	3	1	2	3	3	4	4	3	3	13
2	65c9c416f174b28977037868	3	4	1	1	1	4	4	2	3	11
0	65c9c665f174b2897703787e	0	1	0	0	0	4	4	2	4	13
2	65c9c66df174b28977037880	3	3	3	3	2	4	3	2	3	23
2	65c9c70ff174b28977037891	3	3	3	3	3	4	4	3	3	12
2	65c9c844f174b289770378b3	4	1	2	4	4	4	4	2	4	13
2	65c9c8b2f174b289770378c3	3	3	2	3	3	3	3	2	3	5
0	65c9c8c9f174b289770378c7	0	3	0	0	0	3	3	1	3	23
0	65c9c8caf174b289770378c8	0	4	0	0	0	4	4	2	3	11
1	65c9c8d9f174b289770378cc	3	3	3	3	3	3	4	2	2	12
0	65c9caa7f174b289770378e6	0	3	0	0	0	4	4	2	3	12
2	65c9caaef174b289770378e8	3	1	2	2	2	4	4	3	2	13
2	65c9ccbcf174b289770378f7	3	4	3	3	4	3	4	2	4	22
2	65c9cccaf174b289770378f9	1	3	1	1	3	3	4	3	2	12
1	65c9ccf8f174b289770378fe	2	4	2	2	2	3	4	2	2	7
2	65c9cfb3f174b28977037906	3	3	3	3	2	4	4	2	3	23
0	65c9d78ff174b28977037916	0	4	0	0	0	4	4	2	2	15
0	65c9d7c6f174b2897703791b	0	4	0	0	0	4	4	2	4	10
0	65c9d7f6f174b28977037923	0	4	0	0	0	4	4	2	2	15
1	65c9d8e5f174b28977037939	4	4	4	4	4	4	4	2	4	15
1	65c9da77f174b28977037941	1	2	3	1	1	2	3	2	1	10
0	65c9db5df174b2897703794a	0	4	0	0	0	4	3	2	4	10
1	65c9dd5df174b28977037959	3	4	2	2	2	3	3	2	2	10
0	65c9dfe8f174b2897703796d	0	2	0	0	0	3	4	3	2	2
1	65c9e011f174b28977037970	4	4	4	4	4	4	4	2	4	10
1	65c9e093f174b28977037977	4	1	3	4	4	4	4	2	4	13
2	65c9e0a9f174b2897703797c	2	4	4	1	1	3	3	2	2	11
0	65c9e117f174b28977037986	0	3	0	0	0	1	3	3	3	2
0	65c9e259f174b28977037999	0	3	0	0	0	3	4	2	2	22
0	65c9e29cf174b2897703799d	0	2	0	0	0	2	1	2	2	10
0	65c9e2f0f174b289770379ac	0	2	0	0	0	2	3	3	3	2
2	65c9e3f1f174b289770379c5	3	1	1	1	3	3	4	2	2	13
1	65c9e3f6f174b289770379c7	2	3	2	3	3	3	4	2	3	5
1	65c9e49df174b289770379dd	4	4	4	4	4	4	4	2	4	23
0	65c9e4c9f174b289770379e2	0	4	0	0	0	4	4	2	3	5
0	65c9e579f174b289770379f3	0	4	0	0	0	4	4	2	3	5
0	65c9e641f174b28977037a04	0	2	0	0	0	3	4	3	3	2
1	65c9e6b5f174b28977037a16	3	4	2	3	2	3	3	2	2	11
0	65c9e716f174b28977037a23	0	4	0	0	0	3	4	2	3	5
1	65c9e75bf174b28977037a2e	3	3	3	3	2	4	3	2	3	23
2	65c9e7d9f174b28977037a3f	4	3	4	4	4	4	4	2	4	2
2	65c9e7eaf174b28977037a45	3	3	3	3	4	4	4	2	3	12
1	65c9e81df174b28977037a53	4	1	2	2	4	4	4	2	4	13
2	65c9e885f174b28977037a5f	1	3	1	1	1	2	4	3	1	5
0	65c9ea70f174b28977037a7f	0	3	0	0	0	4	4	2	3	23
0	65c9ea9cf174b28977037a84	0	3	0	0	0	4	4	2	3	12
0	65c9eae6f174b28977037a8b	0	3	0	0	0	4	4	2	3	23
2	65c9eb09f174b28977037a90	3	4	3	3	3	3	3	2	3	22
2	65c9eb68f174b28977037a99	4	3	3	3	3	3	4	2	3	10
1	65c9ebb6f174b28977037aa5	3	3	3	3	3	4	4	2	3	23
2	65c9ebedf174b28977037aad	3	3	3	3	3	3	4	2	3	18
2	65c9ec9af174b28977037ab9	2	3	2	2	2	4	4	2	3	23
2	65c9eccdf174b28977037abc	1	4	1	1	1	4	4	2	3	11
2	65c9ece5f174b28977037abe	2	3	2	2	3	3	3	3	2	7
1	65c9edf0f174b28977037ace	3	4	3	3	3	4	4	2	3	23
1	65c9edf6f174b28977037ad1	3	1	4	4	3	4	4	2	4	13
1	65c9ee66f174b28977037ad8	4	1	4	4	3	3	2	1	2	10
1	65c9eeb1f174b28977037ae0	2	3	2	2	3	3	4	3	2	5
2	65c9ef50f174b28977037aee	3	3	3	3	3	3	4	2	3	18
2	65c9ef9ff174b28977037af4	3	3	3	3	3	4	4	2	3	12
0	65c9efadf174b28977037af7	0	4	0	0	0	3	3	2	3	11
0	65c9f033f174b28977037b08	0	4	0	0	0	4	4	2	4	7
2	65c9f0b2f174b28977037b10	2	4	2	2	2	4	4	2	3	12
2	65c9f117f174b28977037b14	2	1	3	1	2	4	4	2	2	13
0	65c9f24ef174b28977037b1c	0	3	0	0	0	4	4	2	3	12
2	65c9f2f5f174b28977037b2c	4	4	4	4	4	4	4	2	4	23
1	65c9f2fff174b28977037b2e	4	4	4	4	4	4	4	2	4	18
2	65c9f34df174b28977037b34	3	3	2	3	3	3	4	2	3	5
1	65c9f3b1f174b28977037b3f	4	4	4	4	4	4	4	2	4	23
0	65c9f4dff174b28977037b4f	0	3	0	0	0	4	4	2	3	12
1	65c9f515f174b28977037b54	3	3	3	3	3	3	3	3	2	5
2	65c9f5e2f174b28977037b60	2	3	3	2	3	3	4	3	2	5
2	65c9f62ef174b28977037b65	3	3	3	3	4	4	4	2	3	12
1	65c9f712f174b28977037b6d	3	4	3	3	4	3	4	2	3	5
0	65c9f7cbf174b28977037b78	0	4	0	0	0	4	4	2	3	5
0	65c9f916f174b28977037b80	0	4	0	0	0	4	4	2	3	11
1	65c9fa09f174b28977037b88	3	3	3	3	3	3	4	1	3	5
2	65c9fb2ff174b28977037b90	0	4	0	0	0	4	4	2	4	18
0	65c9fb8df174b28977037b93	0	4	0	0	0	4	4	2	3	11
0	65c9fbfdf174b28977037b96	0	1	3	0	0	1	1	1	1	10
2	65c9fdabf174b28977037b9c	1	4	1	1	1	3	3	2	2	10
0	65ca0179f174b28977037baa	0	4	0	0	0	4	4	2	4	10
2	65ca0376f174b28977037bb3	1	4	3	1	1	4	4	2	2	11
2	65ca04ecf174b28977037bb5	3	4	3	3	4	4	3	2	3	22
1	65ca0914f174b28977037bc2	4	4	3	3	4	4	4	2	4	18
2	65ca0a93f174b28977037bca	3	3	3	3	3	4	3	2	3	22
0	65ca0c58f174b28977037bd6	0	4	0	0	0	4	4	2	4	18
0	65ca0d19f174b28977037bde	0	3	0	0	0	3	4	2	2	22
2	65ca0d9af174b28977037be7	3	3	3	3	4	3	3	3	3	18
0	65ca0f23f174b28977037bf2	0	3	0	0	0	4	3	2	3	22
2	65ca0f6ff174b28977037bf6	3	3	3	3	3	3	4	3	3	18
0	65ca189ff174b28977037bfe	0	4	0	0	0	4	4	2	4	18
2	65ca1988f174b28977037c05	4	4	4	4	4	4	4	2	4	18
1	65ca1f4df174b28977037c0c	3	2	1	2	2	4	4	2	2	16
0	65ca1fe6f174b28977037c13	0	3	0	0	0	4	4	2	3	16
0	65ca207af174b28977037c1a	0	3	0	0	0	3	3	2	3	16
0	65ca2184f174b28977037c20	0	2	0	0	0	3	4	3	2	16
1	65ca225cf174b28977037c27	2	2	4	3	2	4	4	2	2	16
0	65ca2346f174b28977037c2e	0	2	0	0	0	3	3	3	3	16
0	65ca23c7f174b28977037c35	0	3	0	0	0	3	3	3	2	16
1	65ca2480f174b28977037c3c	3	3	2	4	3	4	3	2	3	16
1	65ca24fff174b28977037c42	3	3	3	3	3	3	3	2	3	16


==> anc/data/scan_coding.csv <==
id,system,citation_key,judged_output_scale,metrics_reporting_practice,category,relevance_note
1,"G-Eval",liu2023geval,"Graded NLG scores","Reports rank/correlation alignment with human judgments.",Graded,"Multiple correlations are on graded scores, not raw binary verdicts."
2,"LLM-Eval",lin2023llmeval,"Numeric multi-dimensional conversation scores","Reports Pearson/Spearman-style score correlations.",Graded,"Not a binary setting."
3,"SEEval",wu2023seeval,"Real-valued NLG quality scores","Reports Pearson/Spearman or Spearman/Kendall depending on benchmark.",Graded,"Not a binary setting."
4,"CheckEval",lee2025checkeval,"Decomposed binary checklist questions aggregated to ratings","Uses binary checklist questions, then reports aggregate score correlations.",Binary,"The binary equivalence applies to raw yes/no checklist vectors, not aggregated scores."
5,"MT-Bench / Chatbot Arena",zheng2023judging,"Pairwise A/B/tie and single-answer ratings","Reports judge-human agreement, with and without ties.",Pairwise,"Relevant for tie handling; binary equivalence applies only after excluding or collapsing ties."
6,"AlpacaEval / LC-AlpacaEval",dubois2024lengthcontrolled,"Pairwise preference / win rate","Reports win-rate and length-controlled win-rate measures.",Pairwise,"No redundant correlation coefficients."
7,"Auto-J",li2023autoj,"Pairwise A/B/tie plus rating and critique","Pairwise preference can include ties.",Pairwise,"Tie handling is explicit, but not framed as selective prediction or CA."
8,"PandaLM",wang2023pandalm,"Pairwise preference judging","Reports F1-style agreement relative to stronger judges or human preferences.",Pairwise,"No redundant Pearson/Spearman/Kendall coefficients found."
9,"JudgeLM",zhu2023judgelm,"Pairwise and classification-like judge settings","Reports agreement/accuracy-style measures.",Pairwise,"No redundant correlation coefficients found."
10,"LLMBar",zeng2023llmbar,"Pairwise instruction-following contrast","Evaluator chooses the instruction-following output from a pair.",Pairwise,"Motivates scale-aware metrics."
11,"Prometheus",kim2023prometheus,"Rubric-based direct assessment and pairwise evaluation","Pearson on graded rubric scores; accuracy on pairwise benchmarks.",Graded,"Mixed setting; direct assessment and binary/pairwise validation are distinct."
12,"Prometheus 2",kim2024prometheus,"Direct assessment plus pairwise ranking","Correlations for direct-assessment scores; agreement/accuracy for pairwise settings.",Graded,"Boundary case: multiple correlations are mostly on graded scores."
13,"FLASK",ye2024flask,"Fine-grained 1-5 skill scores","Reports Pearson/Spearman/Kendall correlations.",Graded,"Multi-correlation example, but not binary."
14,"LLM-Rubric",hashemi2024llmrubric,"Rubric-question response distributions and 1-4 satisfaction prediction","Uses rubric dimensions and predicts overall human satisfaction.",Graded,"Not a clean binary verdict setting in the reported overall evaluation."
15,"ARES",saadfalcon2023ares,"RAG judge classifiers for context relevance, faithfulness, and relevance","Uses classifier-style evaluation and PPI confidence machinery.",Binary,"Confusion-matrix and precision/recall reporting matter."
16,"RAGAS",es2023ragas,"RAG faithfulness/relevance metrics","Reports agreement/validation-style quantities for RAG dimensions.",Binary,"""Insufficient information"" appears in prompts, but not as a reported CA estimand."
17,"PoLL",verga2024replacing,"Panel/jury of LLM evaluators","Evaluates panels across multiple judge settings and datasets.",Ensemble,"Multi-judge motivation; does not show panels as a production default."
18,"ChatEval",chan2023chateval,"Multi-agent referee team","Multi-agent discussion followed by scoring/judgment.",Ensemble,"Scale depends on task."
19,"JUDGE-BENCH",bavaresco2025llms,"Multiple datasets with categorical and graded annotations","Cohen's kappa for categorical datasets, Spearman for graded datasets, Krippendorff's alpha for human agreement.",Scale-matched,"Positive example of scale-aware metric selection."
20,"FineSurE",song2024finesure,"Fine-grained summarization dimensions","Multi-dimensional summarization evaluation.",Graded,"More relevant to scale/criteria framing than to binary redundancy."
21,"TIGERScore",jiang2023tigerscore,"Trained explainable text-generation metric","Correlation-style meta-evaluation with human ratings.",Graded,"Not binary."
22,"InstructScore",xu2023instructscore,"Score plus diagnostic feedback","Correlates generated scores with human ratings.",Graded,"Not binary."
23,"InstructEval",chia2023instructeval,"Holistic evaluation of instruction-tuned LLMs","Includes Likert-style writing evaluation and task metrics.",Graded,"Mostly not a binary judge-verdict setting."
24,"JuStRank",gera2024justrank,"Pairwise/system-ranking judgments","Studies LLM judges as system rankers.",Pairwise,"Relevant especially after aggregation; no redundant correlation coefficients found."


==> anc/reproduce_cascade.py <==
#!/usr/bin/env python3
"""Reproduce the public cascade abstention reconstruction of the paper.

This script rebuilds every number in Appendix A ("Public
Abstention Reconstruction", Tables A4 and A5) and the accuracy bounds quoted
in Section 5.5 (the case-cascade study, Eq. (10)) from the public
release accompanying Jung et al. 2025, "Trust or Escalate: LLM Judges with
Provable Guarantees for Human Judgement":

    https://github.com/jaehunjung1/cascaded-selective-evaluation
    commit 1b969f22b9c6c78ff1034e63237769041d8f1788

That repository ships pre-generated judge probabilities and human pairwise
preferences for 500 calibration pairs and 4,718 test pairs in result/*.jsonl.
It contains no license file, so the data is NOT redistributed here; clone the
repository at the pinned commit and point --release-dir at it:

    python reproduce_cascade.py --release-dir /path/to/cascaded-selective-evaluation

Dependencies: Python 3 standard library + numpy.

The cascade calibration and decision rule (conformal-style threshold
selection) are reimplemented faithfully from the release:

    cascaded_evaluation/cascaded_classifier.py  (CascadedClassifier.calibrate,
                                                 CascadedClassifier.apply_decision_rule)
    cascaded_evaluation/util.py                 (merge_data, prepare_data,
                                                 SelectiveClassificationUtil)

with authors' example settings alpha=0.15, delta=0.1 and the released cascade
order Mistral-7B-Instruct -> GPT-3.5-Turbo -> GPT-4-Turbo. The original code
runs on torch float32; this port reproduces those float32 semantics exactly
(see the comments at each step) and was validated bitwise against the original
torch+scipy pipeline: identical calibrated thresholds and identical per-item
verdicts. Every reproduced quantity is checked against the value printed in
the paper; the script exits nonzero if any check fails.
"""

import argparse
import json
import sys
from collections import Counter
from math import exp, lgamma, log

import numpy as np

# Cascade order as released (README.md and example_apply_decision_rule.py).
CASCADE_ORDER = ["mistral-7b-instruct", "gpt-3.5-turbo", "gpt-4-turbo"]
ALPHA = 0.15  # authors' example risk level
DELTA = 0.1   # authors' example tolerance

# ---------------------------------------------------------------------------
# Expected values, hardcoded from the paper. Never fed back into the
# computation; used only for PASS/FAIL comparison at the end.
# ---------------------------------------------------------------------------
EXPECTED = {
    # Appendix A, text: split sizes of the public release.
    "n_calibration": 500,
    "n_test": 4718,
    # Appendix A, Table A1: human option (rows) x cascade
    # verdict {0, 1, abstain} (columns).
    "counts_row0": (1251, 184, 921),
    "counts_row1": (181, 1270, 911),
    # Appendix A, text: covered pairs and coverage.
    "n_covered": 2886,
    "n_abstained": 1832,
    "coverage": 0.6117,
    # Appendix A, Table A2, row "Exclude abstentions"
    # (also Section 5.5: covered accuracy 0.874, kappa = phi).
    "covered_acc": 0.8735,
    "covered_kappa": 0.7470,
    "covered_phi": 0.7470,
    # Appendix A, Table A2, row "Recode abstention as 0".
    "recode0_acc": 0.7295,
    "recode0_kappa": 0.4594,
    "recode0_phi": 0.4977,
    # Appendix A, Table A2, row "Recode abstention as 1".
    "recode1_acc": 0.7274,
    "recode1_kappa": 0.4546,
    "recode1_phi": 0.4941,
    # Appendix A, Table A2, row "Retain three classes".
    "threeclass_acc": 0.5343,
    "threeclass_kappa": 0.3292,
    # Appendix A, closing text; Section 5.5 /
    # Eq. (10): sharp bounds on full-set forced-choice accuracy.
    "bound_lower": 0.5343,
    "bound_upper": 0.9226,
}


# ---------------------------------------------------------------------------
# Data loading: ports of merge_data / prepare_data in
# cascaded_evaluation/util.py.
# ---------------------------------------------------------------------------
def load_jsonl(path):
    with open(path, encoding="utf-8") as f:
        return [json.loads(line) for line in f]


def merge_data(samples, model_names):
    """Port of util.py merge_data: align the three per-model files on the
    (instruction, outputs) key, keeping items present for all models. The
    released files are already aligned (no duplicate keys, no missing items),
    so this reduces to zipping them, but the port is kept faithful."""
    unique = {}
    for model_name in model_names:
        for sample in samples[model_name]:
            key = f"{sample['instruction']}-{sample['outputs']}"
            if key in unique:
                unique[key]["probs"][model_name] = sample["probs"]
            else:
                unique[key] = {
                    "preferences": sample["preferences"],
                    "probs": {model_name: sample["probs"]},
                }
    return [s for s in unique.values() if len(s["probs"]) == len(model_names)]


def prepare_data(merged, model_names):
    """Port of util.py prepare_data.

    labels: majority human preference; the released files carry a single
    human annotator per pair, so the majority vote reduces to that value.
    Labels are 1 ("A better") / 2 ("B better"), shifted to 0/1.

    phat/yhat: per model, max and argmax of the two option probabilities.
    The original casts to torch float32 (torch.Tensor default dtype), so the
    cast is replicated here; numpy argmax and torch.max both return the first
    index on ties (no float32 ties occur in the released probabilities).
    """
    labels = np.array(
        [Counter(s["preferences"].values()).most_common(1)[0][0] - 1 for s in merged],
        dtype=np.int64,
    )
    phats, yhats = {}, {}
    for name in model_names:
        probs = np.array([s["probs"][name] for s in merged], dtype=np.float32)
        phats[name] = probs.max(axis=1)
        yhats[name] = probs.argmax(axis=1).astype(np.int64)
    return phats, yhats, labels


# ---------------------------------------------------------------------------
# Calibration: ports of SelectiveClassificationUtil (util.py) and
# CascadedClassifier.calibrate (cascaded_classifier.py).
# ---------------------------------------------------------------------------
def torch_linspace_f32(steps=5000):
    """Bitwise replica of the candidate grid torch.linspace(0, 1, 5000) used
    in util.py. The torch CPU kernel computes, in float32 with
    step = float32(1/(steps-1)) and halfway = steps // 2:
        i <  halfway: start + step * i
        i >= halfway: end - step * (steps - 1 - i)
    with a single (fused) rounding per element. Both branches are emulated by
    evaluating in float64 (exact, since step * k fits in 53 bits) and rounding
    once to float32; validated bitwise against torch 2.11.
    """
    step = np.float64(np.float32(1.0) / np.float32(steps - 1))
    i = np.arange(steps)
    first = (step * i).astype(np.float32)
    second = (np.float64(1.0) - step * (steps - 1 - i)).astype(np.float32)
    return np.where(i < steps // 2, first, second).astype(np.float32)


def binom_cdf(k, n, p):
    """P[Binomial(n, p) <= k] for integer k, via log-gamma summation."""
    if k < 0:
        return 0.0
    if k >= n:
        return 1.0
    log_p, log_q = log(p), log(1.0 - p)
    return sum(
        exp(lgamma(n + 1) - lgamma(i + 1) - lgamma(n - i + 1) + i * log_p + (n - i) * log_q)
        for i in range(k + 1)
    )


def risk_bound_exceeds_alpha(phat, yhat, labels, lam, alpha, delta):
    """Port of util.py selective_risk_upper_bound composed with the test
    "> alpha" in lambda_hat. The original solves binom.cdf(k, n, r) = delta
    for r with scipy.brentq and tests r > alpha; because the CDF is strictly
    decreasing in r, that is equivalent to binom.cdf(k, n, alpha) > delta,
    which is tested here directly (no scipy needed).

    k replicates the original float32 arithmetic: torch divides the int64
    error count by the int64 covered count in float32 and multiplies back by
    the count in float32, and scipy's binom.cdf floors its first argument.
    """
    mask = phat >= lam  # float32 comparison, as in torch
    n = int(mask.sum())
    n_err = int((yhat[mask] != labels[mask]).sum())
    k = int(np.floor((np.float32(n_err) / np.float32(n)) * np.float32(n)))
    return binom_cdf(k, n, alpha) > delta


def lambda_hat(cand, phat, yhat, labels, alpha, delta):
    """Port of util.py SelectiveClassificationUtil.lambda_hat: fixed-sequence
    scan of the candidate thresholds from the largest downward. Returns the
    largest candidate whose bound already violates alpha, else the first
    candidate (scanning down) for which stepping 1/len(cand) below it
    violates alpha, else the smallest candidate. The 1/len(cand) offset is
    subtracted in float32, as torch does with a Python scalar operand."""
    if cand.size == 0:  # guard in util.py; unreachable via calibrate()
        return np.float32(0.0)
    if risk_bound_exceeds_alpha(phat, yhat, labels, cand[-1], alpha, delta):
        return cand[-1]
    inv_k = np.float32(1.0 / cand.size)
    for lam in cand[::-1]:
        next_lam = np.float32(lam - inv_k)
        if risk_bound_exceeds_alpha(phat, yhat, labels, next_lam, alpha, delta):
            return lam
    return cand[0]


def calibrate(phats, yhats, labels, model_names, alpha, delta):
    """Port of CascadedClassifier.calibrate: each model is calibrated on the
    calibration items not already claimed by an earlier model (confidence at
    or above that model's threshold); candidate thresholds are the grid
    points covering at least 30 of the remaining items."""
    grid = torch_linspace_f32()
    lam_hats = []
    claimed = np.zeros(labels.shape[0], dtype=bool)
    for name in model_names:
        phat, yhat, lab = (phats[name][~claimed], yhats[name][~claimed], labels[~claimed])
        n_lambda = (phat[:, None] >= grid[None, :]).sum(axis=0)
        cand = grid[n_lambda >= 30]
        if cand.size == 0:
            lam = lam_hats[-1]  # fall back to the previous model's threshold
        else:
            lam = lambda_hat(cand, phat, yhat, lab, alpha, delta)
        lam_hats.append(lam)
        claimed |= phats[name] >= lam
    return lam_hats


def apply_decision_rule(phats, yhats, model_names, lam_hats):
    """Port of CascadedClassifier.apply_decision_rule: the first model in
    cascade order whose confidence reaches its threshold answers with its
    argmax option; if none does, the cascade abstains (verdict -1)."""
    n = next(iter(phats.values())).shape[0]
    verdicts = np.full(n, -1, dtype=np.int64)
    evaluators = np.full(n, -1, dtype=np.int64)
    for idx, name in enumerate(model_names):
        mask = (phats[name] >= lam_hats[idx]) & (evaluators < 0)
        evaluators[mask] = idx
        verdicts[mask] = yhats[name][mask]
    return verdicts, evaluators


# ---------------------------------------------------------------------------
# Agreement metrics on the reconstructed verdict table.
# ---------------------------------------------------------------------------
def binary_stats(a, b, c, d):
    """Accuracy, Cohen's kappa, and phi for a 2x2 table [[a, b], [c, d]]
    (human rows, cascade columns). Definitions as in Secs. 4.1 and 4.2."""
    n = a + b + c + d
    acc = (a + d) / n
    p_e = ((a + b) * (a + c) + (c + d) * (b + d)) / n**2
    kappa = (acc - p_e) / (1.0 - p_e)
    phi = (a * d - b * c) / np.sqrt(
        float(a + b) * float(c + d) * float(a + c) * float(b + d)
    )
    return acc, kappa, phi


def threeclass_kappa(counts):
    """Cohen's kappa retaining abstention as a third verdict class. The human
    marginal for the abstain class is zero (only the cascade abstains)."""
    n = counts.sum()
    p_o = (counts[0, 0] + counts[1, 1]) / n  # human never matches "abstain"
    row = counts.sum(axis=1)
    col = counts.sum(axis=0)
    p_e = (row[0] * col[0] + row[1] * col[1]) / n**2  # abstain row mass is 0
    return (p_o - p_e) / (1.0 - p_e)


# ---------------------------------------------------------------------------
# Driver.
# ---------------------------------------------------------------------------
def check(results, name, got, expected, places=None):
    shown = round(got, places) if places is not None else got
    ok = shown == expected
    results.append(ok)
    status = "PASS" if ok else "FAIL"
    if places is not None:
        print(f"  [{status}] {name:<18} = {got:.10f}  (rounded {shown:.4f}, expected {expected:.4f})")
    else:
        print(f"  [{status}] {name:<18} = {got}  (expected {expected})")
    return ok


def main():
    parser = argparse.ArgumentParser(description=(__doc__ or "").splitlines()[0])
    parser.add_argument(
        "--release-dir",
        required=True,
        help="Path to a clone of github.com/jaehunjung1/cascaded-selective-evaluation "
        "at commit 1b969f22b9c6c78ff1034e63237769041d8f1788 (data in result/*.jsonl).",
    )
    args = parser.parse_args()

    cal = {m: load_jsonl(f"{args.release_dir}/result/{m}.calibration.jsonl") for m in CASCADE_ORDER}
    test = {m: load_jsonl(f"{args.release_dir}/result/{m}.test.jsonl") for m in CASCADE_ORDER}

    merged_cal = merge_data(cal, CASCADE_ORDER)
    merged_test = merge_data(test, CASCADE_ORDER)
    cal_phats, cal_yhats, cal_labels = prepare_data(merged_cal, CASCADE_ORDER)
    phats, yhats, labels = prepare_data(merged_test, CASCADE_ORDER)

    lam_hats = calibrate(cal_phats, cal_yhats, cal_labels, CASCADE_ORDER, ALPHA, DELTA)
    verdicts, evaluators = apply_decision_rule(phats, yhats, CASCADE_ORDER, lam_hats)

    print("Cascade reconstruction (Appendix A; Section 5.5)")
    print(f"  alpha={ALPHA}, delta={DELTA}, cascade order: {' -> '.join(CASCADE_ORDER)}")
    print("  calibrated thresholds (lambda-hat):")
    for name, lam in zip(CASCADE_ORDER, lam_hats):
        share = (evaluators == CASCADE_ORDER.index(name)).sum()
        print(f"    {name:<20} {float(lam):.8f}   answers {share} test pairs")
    print()

    # Appendix A, Table A1: human option x cascade verdict counts.
    counts = np.zeros((2, 3), dtype=np.int64)
    for h in (0, 1):
        counts[h, 0] = ((labels == h) & (verdicts == 0)).sum()
        counts[h, 1] = ((labels == h) & (verdicts == 1)).sum()
        counts[h, 2] = ((labels == h) & (verdicts == -1)).sum()  # abstain

    n_total = int(counts.sum())
    n_covered = int(counts[:, :2].sum())
    n_abstained = int(counts[:, 2].sum())
    n_correct_cov = int(counts[0, 0] + counts[1, 1])

    r = []
    print("Split sizes (Appendix A, text):")
    check(r, "n_calibration", len(merged_cal), EXPECTED["n_calibration"])
    check(r, "n_test", len(merged_test), EXPECTED["n_test"])
    print()

    print("Verdict counts, human x {0, 1, abstain} (Table A1):")
    check(r, "row human=0", tuple(int(x) for x in counts[0]), EXPECTED["counts_row0"])
    check(r, "row human=1", tuple(int(x) for x in counts[1]), EXPECTED["counts_row1"])
    check(r, "n_covered", n_covered, EXPECTED["n_covered"])
    check(r, "n_abstained", n_abstained, EXPECTED["n_abstained"])
    print()

    print("Coverage and covered agreement (Table A2, 'Exclude'):")
    check(r, "coverage", n_covered / n_total, EXPECTED["coverage"], places=4)
    acc, kap, phi = binary_stats(*counts[:, :2].ravel())
    check(r, "covered_acc", acc, EXPECTED["covered_acc"], places=4)
    check(r, "covered_kappa", kap, EXPECTED["covered_kappa"], places=4)
    check(r, "covered_phi", phi, EXPECTED["covered_phi"], places=4)
    print()

    print("Recode abstention as verdict 0 (Table A2):")
    acc, kap, phi = binary_stats(
        counts[0, 0] + counts[0, 2], counts[0, 1], counts[1, 0] + counts[1, 2], counts[1, 1]
    )
    check(r, "recode0_acc", acc, EXPECTED["recode0_acc"], places=4)
    check(r, "recode0_kappa", kap, EXPECTED["recode0_kappa"], places=4)
    check(r, "recode0_phi", phi, EXPECTED["recode0_phi"], places=4)
    print()

    print("Recode abstention as verdict 1 (Table A2):")
    acc, kap, phi = binary_stats(
        counts[0, 0], counts[0, 1] + counts[0, 2], counts[1, 0], counts[1, 1] + counts[1, 2]
    )
    check(r, "recode1_acc", acc, EXPECTED["recode1_acc"], places=4)
    check(r, "recode1_kappa", kap, EXPECTED["recode1_kappa"], places=4)
    check(r, "recode1_phi", phi, EXPECTED["recode1_phi"], places=4)
    print()

    print("Retain three classes (Table A2):")
    check(r, "threeclass_acc", n_correct_cov / n_total, EXPECTED["threeclass_acc"], places=4)
    check(r, "threeclass_kappa", threeclass_kappa(counts), EXPECTED["threeclass_kappa"], places=4)
    print()

    # Eq. (10) (Section 5.5): with coverage gamma and covered
    # accuracy A_cov, full-set forced-choice accuracy lies in
    # [gamma * A_cov, gamma * A_cov + (1 - gamma)]. In counts: the lower
    # endpoint treats all abstentions as incorrect, the upper as correct.
    print("Sharp full-set accuracy bounds (Eq. (10), Section 5.5):")
    check(r, "bound_lower", n_correct_cov / n_total, EXPECTED["bound_lower"], places=4)
    check(r, "bound_upper", (n_correct_cov + n_abstained) / n_total, EXPECTED["bound_upper"], places=4)
    print()

    n_pass = sum(r)
    if all(r):
        print(f"ALL {n_pass} CHECKS PASSED")
        return 0
    print(f"{len(r) - n_pass} OF {len(r)} CHECKS FAILED")
    return 1


if __name__ == "__main__":
    sys.exit(main())


==> anc/reproduce_examples.py <==
"""Reproduce every worked example and identity check in the paper.

Covers, in order:
  1. The ordinal 1-5 example (Sec. 3.1): perfect correlations with
     unweighted / linear / quadratic kappa of -3/13, 1/3, 5/7.
  2. The abstention-handling example (Section 5.1, Table 5), on the 2,007
     real rubric decisions of Hashemi et al. 2024: the same verdicts under
     exclusion, negative recoding, and three-class retention, plus the
     recoded-F1 = one-vs-rest MET-class F1 identity. (reproduce_rubric.py
     derives these counts from the raw data; here they are fixed inputs.)
  3. The exact finite-allocation bounds (Sec. 5.3) on the
     same table: sharp accuracy range [0.548, 0.701] by full enumeration,
     agreeing exactly with the closed form of Eq. (10), plus the
     candidate-count formula.
  4. The matched-marginal variance example (Sec. 4.3):
     cells (0.4, 0.1, 0.1, 0.4) give kappa = phi = 0.6 and
     N * Var = 0.640 for both under the multinomial delta method, while the
     continuous-data formula (1 - r^2)^2 wrongly gives 0.41.
  5. Fact 2 on a fixed 6-item x 3-judge panel: the exact identity
     alpha = kappa_F + (1 - kappa_F)/(NR), and average pairwise phi = kappa_F
     under shared marginal MET rates.
  6. The three-valued-encoding separation (Sec. 5.1).

The micro/macro aggregation contrast of Section 6 is reproduced from raw
data by reproduce_rubric.py. Runs on CPU in a few seconds. Requires numpy
and scipy.
"""

import itertools
import math
from fractions import Fraction

import numpy as np
from scipy import stats

checks = []


def check(name, got, expected, tol=5e-4):
    ok = abs(got - expected) <= tol
    checks.append(ok)
    print(f"  {name:<38} got {got:.6f}  expected {expected}  {'PASS' if ok else 'FAIL'}")


def kappa_2x2(tp, fn, fp, tn):
    num = 2 * (tp * tn - fp * fn)
    den = (tp + fn) * (fn + tn) + (tp + fp) * (fp + tn)
    return num / den


def phi_2x2(tp, fn, fp, tn):
    den = (tp + fp) * (tp + fn) * (tn + fp) * (tn + fn)
    return (tp * tn - fp * fn) / math.sqrt(den) if den else None


def weighted_kappa(y, yhat, categories, weight):
    """Weighted kappa with disagreement weights w(i,j) on a fixed category set."""
    n = len(y)
    obs = sum(weight(a, b) for a, b in zip(y, yhat)) / n
    p = {c: sum(a == c for a in y) / n for c in categories}
    q = {c: sum(b == c for b in yhat) / n for c in categories}
    exp = sum(weight(i, j) * p[i] * q[j] for i in categories for j in categories)
    return 1 - obs / exp


# 1. Ordinal example (Section 3.1): judge rates one point above the human.
print("1. Ordinal 1-5 example (Section 3.1)")
y, yhat = [1, 2, 3, 4], [2, 3, 4, 5]
cats = range(1, 6)
check("Pearson", float(stats.pearsonr(y, yhat)[0]), 1.0, 1e-12)
check("Spearman", float(stats.spearmanr(y, yhat)[0]), 1.0, 1e-12)
check("Kendall tau_b", float(stats.kendalltau(y, yhat)[0]), 1.0, 1e-12)
check("unweighted kappa", weighted_kappa(y, yhat, cats, lambda i, j: i != j),
      float(Fraction(-3, 13)), 1e-12)
check("linear-weighted kappa", weighted_kappa(y, yhat, cats, lambda i, j: abs(i - j)),
      float(Fraction(1, 3)), 1e-12)
check("quadratic-weighted kappa", weighted_kappa(y, yhat, cats, lambda i, j: (i - j) ** 2),
      float(Fraction(5, 7)), 1e-12)

# 2. Abstention-handling example (Section 5.1, Table 1). Rows: human MET/UNMET/CA;
# columns: judge MET/UNMET/CA.
print("2. Abstention-handling example (Table 1, real rubric counts)")
# Rows: human MET / UNMET / CA; columns: judge MET / UNMET / CA. The data of
# Hashemi et al. (2024) has a human abstain channel only, so the judge's CA
# column is structurally zero (Table 5).
T = np.array([[1003, 181, 0], [420, 97, 0], [242, 64, 0]])

# Exclusion: keep pairs where neither side abstains.
tp, fn, fp, tn = T[0, 0], T[0, 1], T[1, 0], T[1, 1]
n_eff = tp + fn + fp + tn
checks.append(n_eff == 1701)
print(f"  {'exclusion N_eff':<38} got {n_eff}  expected 1701  "
      f"{'PASS' if n_eff == 1701 else 'FAIL'}")
check("exclusion accuracy", (tp + tn) / n_eff, 0.647)
check("exclusion kappa", kappa_2x2(tp, fn, fp, tn), 0.040)
check("exclusion F1(MET)", 2 * tp / (2 * tp + fp + fn), 0.769)

# Negative recoding: CA -> UNMET on both sides (the judge side is vacuous).
r_tp = T[0, 0]
r_fn = T[0, 1] + T[0, 2]
r_fp = T[1, 0] + T[2, 0]
r_tn = T[1:, 1:].sum()
check("recoded accuracy", (r_tp + r_tn) / T.sum(), 0.580)
check("recoded kappa", kappa_2x2(r_tp, r_fn, r_fp, r_tn), 0.047)
recoded_f1 = 2 * r_tp / (2 * r_tp + r_fp + r_fn)
check("recoded F1(MET)", recoded_f1, 0.704)

# Identity (Section 5.1): recoded F1 equals one-vs-rest MET-class F1 of the 3x3.
ovr_tp = T[0, 0]
ovr_fp = T[1, 0] + T[2, 0]
ovr_fn = T[0, 1] + T[0, 2]
ovr_f1 = 2 * ovr_tp / (2 * ovr_tp + ovr_fp + ovr_fn)
check("one-vs-rest MET F1 identity", ovr_f1, recoded_f1, 1e-12)

# Three-class retention: multi-class accuracy and kappa on the full 3x3.
n = T.sum()
p_o = np.trace(T) / n
p_e = (T.sum(axis=1) * T.sum(axis=0)).sum() / n**2
check("three-class accuracy", p_o, 0.548)
check("three-class kappa", (p_o - p_e) / (1 - p_e), 0.032)

# 3. Exact finite-allocation bounds (Sec. 5.3) on the same table.
print("3. Finite-allocation accuracy bounds (Sec. 5.3)")
a, b, c, d = int(T[0, 0]), int(T[0, 1]), int(T[1, 0]), int(T[1, 1])
n0C, n1C, nC0, nC1, nCC = int(T[0, 2]), int(T[1, 2]), int(T[2, 0]), int(T[2, 1]), int(T[2, 2])
accs = []
n_candidates = 0
for x0C in range(n0C + 1):
    for x1C in range(n1C + 1):
        for xC0 in range(nC0 + 1):
            for xC1 in range(nC1 + 1):
                for z00, z01, z10 in itertools.product(range(nCC + 1), repeat=3):
                    z11 = nCC - z00 - z01 - z10
                    if z11 < 0:
                        continue
                    n_candidates += 1
                    ap = a + (n0C - x0C) + (nC0 - xC0) + z00
                    dp = d + x1C + xC1 + z11
                    accs.append((ap + dp) / n)
expected_candidates = ((n0C + 1) * (n1C + 1) * (nC0 + 1) * (nC1 + 1)
                       * math.comb(nCC + 3, 3))
checks.append(n_candidates == expected_candidates)
print(f"  {'candidate count':<38} got {n_candidates}  expected {expected_candidates}  "
      f"{'PASS' if n_candidates == expected_candidates else 'FAIL'}")
check("accuracy lower bound", min(accs), 0.548)
check("accuracy upper bound", max(accs), 0.701)
# Closed form of Eq. (10): gamma * A_cov and gamma * A_cov + 1 - gamma.
gamma = n_eff / n
a_cov = (tp + tn) / n_eff
check("Eq. (10) lower endpoint", gamma * a_cov, min(accs), 1e-12)
check("Eq. (10) upper endpoint", gamma * a_cov + 1 - gamma, max(accs), 1e-12)

# 4. Matched-marginal variance example (Sec. 4.3).
print("4. Delta-method variance example (Sec. 4.3)")
p = np.array([0.4, 0.1, 0.1, 0.4])  # (p11, p10, p01, p00)


def kappa_p(v):
    v = v / v.sum()
    p11, p10, p01, p00 = v
    po = p11 + p00
    pi, pihat = p11 + p10, p11 + p01
    pe = pi * pihat + (1 - pi) * (1 - pihat)
    return (po - pe) / (1 - pe)


def phi_p(v):
    v = v / v.sum()
    p11, p10, p01, p00 = v
    den = (p11 + p01) * (p11 + p10) * (p00 + p01) * (p00 + p10)
    return (p11 * p00 - p10 * p01) / math.sqrt(den)


def n_var_delta(f, v, eps=1e-6):
    """N * Var(f) under multinomial sampling, by the delta method."""
    grad = np.array([
        (f(v + eps * e) - f(v - eps * e)) / (2 * eps)
        for e in np.eye(4)
    ])
    sigma = np.diag(v) - np.outer(v, v)
    return grad @ sigma @ grad


check("kappa at example cells", kappa_p(p), 0.6, 1e-12)
check("phi at example cells", phi_p(p), 0.6, 1e-12)
check("N*Var(kappa), delta method", n_var_delta(kappa_p, p), 0.640)
check("N*Var(phi), delta method", n_var_delta(phi_p, p), 0.640)
check("continuous formula (1-r^2)^2", (1 - 0.6**2) ** 2, 0.4096, 1e-12)

# 5. Fact 2 on a fixed complete binary panel (6 items x 3 judges).
print("5. Fact 2 identity on a fixed panel")
panel = np.array([
    [1, 1, 1],
    [1, 1, 0],
    [0, 0, 0],
    [1, 0, 0],
    [0, 1, 1],
    [0, 0, 1],
])
N_items, R = panel.shape
r = panel.sum(axis=1)
p1 = r.sum() / (N_items * R)
P_o = (r * (r - 1) + (R - r) * (R - r - 1)).sum() / (N_items * R * (R - 1))
P_e = p1**2 + (1 - p1) ** 2
kappa_F = (P_o - P_e) / (1 - P_e)
D_o, D_e = 1 - P_o, (1 - P_e) * (N_items * R) / (N_items * R - 1)
alpha = 1 - D_o / D_e
check("kappa_F", kappa_F, float(Fraction(1, 9)), 1e-12)
check("alpha", alpha, float(Fraction(13, 81)), 1e-12)
check("alpha = kappa_F + (1-kappa_F)/(NR)",
      alpha, kappa_F + (1 - kappa_F) / (N_items * R), 1e-12)
# Shared marginals (each judge's MET rate is 1/2), so mean pairwise phi = kappa_F,
# and each pairwise Pearson equals phi (Fact 1 applied to the pair).
pair_phis = []
for j, k in itertools.combinations(range(R), 2):
    yj, yk = panel[:, j], panel[:, k]
    tp = int(((yj == 1) & (yk == 1)).sum())
    fn = int(((yj == 1) & (yk == 0)).sum())
    fp = int(((yj == 0) & (yk == 1)).sum())
    tn = int(((yj == 0) & (yk == 0)).sum())
    pphi = phi_2x2(tp, fn, fp, tn)
    assert pphi is not None  # every judge in the fixed panel uses both labels
    checks.append(abs(float(stats.pearsonr(yj, yk)[0]) - pphi) < 1e-12)
    pair_phis.append(pphi)
print(f"  {'pairwise Pearson = phi (3 pairs)':<38} "
      f"{'PASS' if all(checks[-3:]) else 'FAIL'}")
check("mean pairwise phi = kappa_F", float(np.mean(pair_phis)), kappa_F, 1e-12)

# 6. Beyond binary labels the equalities separate (Section 5.1 and
# Sec. 5.1): on a three-valued encoding, Pearson, Spearman,
# and Kendall tau_b are three different numbers.
print("6. Separation under a three-valued encoding (Sec. 5.1)")
y3 = [0, 1, 2, 2, 0, 2]
yhat3 = [0, 2, 1, 2, 2, 0]
r3 = float(stats.pearsonr(y3, yhat3)[0])
s3 = float(stats.spearmanr(y3, yhat3)[0])
t3 = float(stats.kendalltau(y3, yhat3)[0])
sep = min(abs(r3 - s3), abs(r3 - t3), abs(s3 - t3))
print(f"  Pearson {r3:.4f}, Spearman {s3:.4f}, tau_b {t3:.4f}  "
      f"pairwise distinct {'PASS' if sep > 1e-3 else 'FAIL'}")
checks.append(sep > 1e-3)

# The micro/macro aggregation contrast of Section 6 now uses the real rubric
# data and is reproduced by reproduce_rubric.py.

print(f"\n{'ALL CHECKS PASS' if all(checks) else 'SOME CHECKS FAILED'} "
      f"({sum(checks)}/{len(checks)})")
raise SystemExit(0 if all(checks) else 1)


==> anc/reproduce_rubric.py <==
#!/usr/bin/env python3
"""Reproduce the real rubric case study of the paper.

Unlike the pairwise-preference reanalyses, this study runs on genuine
rubric-judge validation data: per-criterion judge verdicts paired with
per-criterion human labels on the same items. The source is the public
release accompanying Hashemi et al. 2024, "LLM-Rubric: A Multidimensional,
Calibrated Approach to Automated Evaluation of Natural Language Texts"
(https://github.com/microsoft/LLM-Rubric, MIT licensed, redistributed here
under data/llm_rubric/ with its license).

Real split: 223 human-AI information-seeking dialogues, each rated on nine
rubric criteria (Q0-Q8) on a 1-4 ordinal scale by one human annotator, and
independently by a GPT-3.5-turbo-16k judge that emits a probability over the
same four options. Human value 0 encodes an abstention ("not applicable" /
no judgment), giving a real abstain channel on the human side; the judge is
forced-choice over the four options and never abstains.

Reproduces, in order:
  1. Per-criterion 2x2 tables, MET rates, coverage, kappa, and phi
     (Section 5.5, Figure 3, and Table A4).
  2. Pooled micro vs macro agreement (Section 6).
  3. The three abstention-handling rules on the same verdicts (Table 1).
  4. The full protocol grid: verdict extraction x dichotomization threshold x
     abstention rule x aggregation level, and the spread it induces.

Dependencies: Python 3 standard library + numpy. Deterministic, CPU-only,
no network access and no API calls; runs in about a second.
"""

import argparse
import csv
import itertools
import math
import os
import sys

import numpy as np

CRITERIA = [f"Q{i}" for i in range(9)]
MET_THRESHOLD = 3  # a rating of 3 or 4 on the 1-4 scale counts as MET
HUMAN_ABSTAIN = 0.0  # the release encodes an abstention as 0

# Values quoted in the paper; compared against, never fed into, the computation.
EXPECTED = {
    "n_pairs": 2007,
    "n_dialogues": 223,
    "n_human_abstain": 306,
    "coverage": 0.8475,
    "micro_kappa": 0.0400,
    "macro_kappa": 0.0086,
    "pooled_acc": 0.6467,
    "argmax_vs_sample": 703,
    "grid_acc_min": 0.551,
    "grid_acc_max": 0.899,
}


def load(release_dir):
    """Join human labels and judge verdicts on (dialogue, criterion)."""
    human = {}
    hpath = os.path.join(release_dir, "human_judges_real_convs_FIXED_ANON.tsv")
    with open(hpath, encoding="utf-8") as f:
        for row in csv.DictReader(f, delimiter="\t"):
            for c in CRITERIA:
                v = row.get(c, "").strip()
                if v:
                    human[(row["text_id"], c)] = float(v)

    argmax, sampled = {}, {}
    jpath = os.path.join(release_dir, "gpt-3.5-turbo-16k_real_evaluations_FIXED.tsv")
    with open(jpath, encoding="utf-8") as f:
        for row in csv.DictReader(f, delimiter="\t"):
            key = (row["text_id"], row["criterion"])
            probs = [float(row[f"answer{i}_prob"]) for i in (1, 2, 3, 4)]
            argmax[key] = int(np.argmax(probs)) + 1
            sampled[key] = int(row["sample_llm"])
    return human, argmax, sampled


def kappa(tp, fn, fp, tn):
    """Cohen's kappa on a 2x2 table; None when chance agreement is 1."""
    n = tp + fn + fp + tn
    if n == 0:
        return None
    p_o = (tp + tn) / n
    p_e = ((tp + fn) * (tp + fp) + (fp + tn) * (fn + tn)) / n**2
    return None if abs(1 - p_e) < 1e-12 else (p_o - p_e) / (1 - p_e)


def phi(tp, fn, fp, tn):
    """Phi / MCC; None when a marginal is constant (the degenerate case that
    checklist item 5 requires be reported as undefined rather than zero)."""
    den = (tp + fp) * (tp + fn) * (tn + fp) * (tn + fn)
    return None if den == 0 else (tp * tn - fp * fn) / math.sqrt(den)


def table_for(keys, human, judge, thr, na_rule):
    """2x2 counts for one criterion under a dichotomization threshold and an
    abstention rule ('exclude' drops human abstentions, 'recode' maps them to
    UNMET)."""
    t = [0, 0, 0, 0]  # tp, fn, fp, tn
    for k in keys:
        h_raw = human[k]
        if h_raw == HUMAN_ABSTAIN:
            if na_rule == "exclude":
                continue
            h = False  # recode: abstention becomes UNMET
        else:
            h = h_raw >= thr
        j = judge[k] >= thr
        t[0 if (h and j) else 1 if (h and not j) else 2 if (not h and j) else 3] += 1
    return t


def main():
    ap = argparse.ArgumentParser(description=(__doc__ or "").splitlines()[0])
    ap.add_argument("--data-dir", default="data/llm_rubric",
                    help="Directory holding the two redistributed TSVs.")
    args = ap.parse_args()

    human, argmax, sampled = load(args.data_dir)
    keys = sorted(set(human) & set(argmax))
    checks = []

    def check(name, got, exp, places=4):
        ok = (round(got, places) == exp) if isinstance(exp, float) else (got == exp)
        checks.append(ok)
        print(f"  [{'PASS' if ok else 'FAIL'}] {name:<18} = {got}  (expected {exp})")

    print("Dataset (Section 5.5):")
    check("n_pairs", len(keys), EXPECTED["n_pairs"])
    check("n_dialogues", len({k[0] for k in keys}), EXPECTED["n_dialogues"])
    n_abstain = sum(1 for k in keys if human[k] == HUMAN_ABSTAIN)
    check("n_human_abstain", n_abstain, EXPECTED["n_human_abstain"])
    check("coverage", (len(keys) - n_abstain) / len(keys), EXPECTED["coverage"])
    check("argmax_vs_sample", sum(argmax[k] != sampled[k] for k in keys),
          EXPECTED["argmax_vs_sample"])
    print()

    # 1. Per-criterion tables at the reference protocol (argmax, threshold 3,
    #    exclusion). This is Figure 3 / Table A4 of the paper.
    print("Per-criterion agreement, reference protocol "
          "(argmax verdict, MET = rating >= 3, human abstentions excluded):")
    print(f"  {'crit':<5}{'n':>5}{'nNA':>5}{'cov':>7}{'humMET':>8}{'judMET':>8}"
          f"{'TP':>5}{'FN':>5}{'FP':>5}{'TN':>5}{'kappa':>8}{'phi':>9}")
    pooled = [0, 0, 0, 0]
    kappas, n_phi_undef = [], 0
    for c in CRITERIA:
        ck = [k for k in keys if k[1] == c]
        na = sum(1 for k in ck if human[k] == HUMAN_ABSTAIN)
        t = table_for(ck, human, argmax, MET_THRESHOLD, "exclude")
        n_cov = sum(t)
        k_c, p_c = kappa(*t), phi(*t)
        if p_c is None:
            n_phi_undef += 1
        if k_c is not None:
            kappas.append(k_c)
        pooled = [a + b for a, b in zip(pooled, t)]
        print(f"  {c:<5}{len(ck):>5}{na:>5}{n_cov / len(ck):>7.3f}"
              f"{(t[0] + t[1]) / n_cov:>8.3f}{(t[0] + t[2]) / n_cov:>8.3f}"
              f"{t[0]:>5}{t[1]:>5}{t[2]:>5}{t[3]:>5}"
              f"{k_c:>8.3f}{'undef' if p_c is None else format(p_c, '.3f'):>9}")
    micro = kappa(*pooled)
    macro = float(np.mean(kappas))
    assert micro is not None  # the pooled table is non-degenerate on this data
    n_cov_all = sum(pooled)
    p_pooled = phi(*pooled)
    print(f"  {'POOL':<5}{len(keys):>5}{n_abstain:>5}{n_cov_all / len(keys):>7.3f}"
          f"{(pooled[0] + pooled[1]) / n_cov_all:>8.3f}"
          f"{(pooled[0] + pooled[2]) / n_cov_all:>8.3f}"
          f"{pooled[0]:>5}{pooled[1]:>5}{pooled[2]:>5}{pooled[3]:>5}"
          f"{kappa(*pooled):>8.3f}"
          f"{'undef' if p_pooled is None else format(p_pooled, '.3f'):>9}")
    print(f"  phi undefined on {n_phi_undef} of {len(CRITERIA)} criteria "
          f"(constant judge marginal)")
    print()

    # 2. Micro vs macro (Section 6).
    print("Aggregation level (Section 6):")
    check("micro_kappa", micro, EXPECTED["micro_kappa"])
    check("macro_kappa", macro, EXPECTED["macro_kappa"])
    check("pooled_acc", (pooled[0] + pooled[3]) / sum(pooled), EXPECTED["pooled_acc"])
    print(f"         micro/macro ratio  = {micro / macro:.1f}x")
    print()

    # 3. The three abstention-handling rules on the same verdicts (Table 1).
    print("Abstention handling on the same verdicts (Table 1):")
    n_total = len(keys)
    excl = table_for(keys, human, argmax, MET_THRESHOLD, "exclude")
    rec = table_for(keys, human, argmax, MET_THRESHOLD, "recode")
    n_correct_cov = excl[0] + excl[3]
    three_acc = n_correct_cov / n_total  # judge can never match a human abstention
    # Verdict counts: human {MET, UNMET, abstain} x judge {MET, UNMET}. The
    # judge is forced-choice, so it has no abstain column (the mirror image of
    # the cascade study, where only the judge abstains).
    n_na_met = sum(1 for k in keys
                   if human[k] == HUMAN_ABSTAIN and argmax[k] >= MET_THRESHOLD)
    n_na_unmet = n_abstain - n_na_met
    print(f"  counts   {'judge MET':>10}{'judge UNMET':>12}{'total':>8}")
    print(f"  human MET   {excl[0]:>7}{excl[1]:>12}{excl[0] + excl[1]:>8}")
    print(f"  human UNMET {excl[2]:>7}{excl[3]:>12}{excl[2] + excl[3]:>8}")
    print(f"  human NA    {n_na_met:>7}{n_na_unmet:>12}{n_abstain:>8}")
    print(f"  total       {excl[0] + excl[2] + n_na_met:>7}"
          f"{excl[1] + excl[3] + n_na_unmet:>12}{n_total:>8}")
    print(f"  {'rule':<12}{'N_eff':>7}{'acc':>8}{'kappa':>8}{'F1(MET)':>9}")
    for name, t, n_eff in (("exclusion", excl, sum(excl)), ("recoding", rec, sum(rec))):
        f1 = 2 * t[0] / (2 * t[0] + t[2] + t[1])
        k_rule = kappa(*t)
        k_str = "undef" if k_rule is None else format(k_rule, ".3f")
        print(f"  {name:<12}{n_eff:>7}{(t[0] + t[3]) / n_eff:>8.3f}"
              f"{k_str:>8}{f1:>9.3f}")
    # Three-class retention keeps the human abstention as its own category. The
    # judge never abstains, so its marginal on that category is zero and every
    # human abstention counts as a disagreement.
    n_h_met = excl[0] + excl[1]
    n_h_unmet = excl[2] + excl[3]
    n_j_met = sum(1 for k in keys if argmax[k] >= MET_THRESHOLD)
    p_e3 = (n_h_met * n_j_met + n_h_unmet * (n_total - n_j_met)) / n_total**2
    three_kappa = (three_acc - p_e3) / (1 - p_e3)
    print(f"  {'three-class':<12}{n_total:>7}{three_acc:>8.3f}"
          f"{three_kappa:>8.3f}{'n/a':>9}")
    # Eq. (10): sharp bounds on full-set accuracy under exclusion.
    gamma = sum(excl) / n_total
    a_cov = (excl[0] + excl[3]) / sum(excl)
    print(f"  Eq. (10) bounds at coverage {gamma:.3f}, covered accuracy {a_cov:.3f}: "
          f"[{gamma * a_cov:.3f}, {gamma * a_cov + 1 - gamma:.3f}]")
    print()

    # 4. The protocol grid.
    print("Protocol grid (Section 5.5): verdict extraction x threshold x "
          "abstention rule x aggregation")
    accs, kaps = [], []
    for extract, thr, na_rule, agg in itertools.product(
            ["argmax", "sampled"], [2, 3, 4], ["exclude", "recode"], ["micro", "macro"]):
        judge = argmax if extract == "argmax" else sampled
        tot, ks = [0, 0, 0, 0], []
        for c in CRITERIA:
            t = table_for([k for k in keys if k[1] == c], human, judge, thr, na_rule)
            k_c = kappa(*t)
            if k_c is not None:
                ks.append(k_c)
            tot = [a + b for a, b in zip(tot, t)]
        accs.append((tot[0] + tot[3]) / sum(tot))
        kaps.append(float(np.mean(ks)) if agg == "macro" else kappa(*tot))
    print(f"  {len(accs)} protocol cells, one judge, one set of verdicts")
    check("grid_acc_min", min(accs), EXPECTED["grid_acc_min"], places=3)
    check("grid_acc_max", max(accs), EXPECTED["grid_acc_max"], places=3)
    print(f"         accuracy spread    = {100 * (max(accs) - min(accs)):.1f} points")
    print(f"         kappa range        = {min(kaps):.3f} to {max(kaps):.3f} "
          f"(crosses zero: {'yes' if min(kaps) < 0 < max(kaps) else 'no'})")
    print()

    n_pass = sum(checks)
    if all(checks):
        print(f"ALL {n_pass} CHECKS PASSED")
        return 0
    print(f"{len(checks) - n_pass} OF {len(checks)} CHECKS FAILED")
    return 1


if __name__ == "__main__":
    sys.exit(main())


==> anc/reproduce_selfpref.py <==
"""Reproduce the self-preference case study (Section 4.4).

Input: the human x GPT-4-judge win/lose table reconstructed from Figure 2 of
Wataoka et al. (2024), "Self-Preference Bias in LLM-as-a-Judge". Positive
class is "GPT-4's own output wins"; N = 2,238 position-swap-averaged pairs.

Reproduces every number reported in Section 4.4:
  - judge accuracy and F1, and the always-"GPT-4 wins" baseline's accuracy and F1;
  - the five-way identity Pearson = Spearman = Kendall tau_b = phi = MCC
    (Fact 1) at 0.404;
  - Cohen's kappa 0.402 and the marginal-mismatch factor q = kappa/phi of Eq. (8);
  - specificity 0.424 on human-labeled losses;
  - baseline kappa = 0 with phi undefined (zero denominator).

Also reproduces the significance analysis of Section 4.4:
  - McNemar's exact test on the paired judge/baseline accuracies
    (discordant counts 118 and 108, p = .549);
  - seeded percentile bootstrap intervals for the judge's phi and kappa,
    resampling whole decisions (10,000 replicates).

Runs on CPU in under a minute. Requires numpy and scipy.
"""

import math

import numpy as np
from scipy import stats

# Counts from Wataoka et al. (2024), Figure 2. Rows: human label (wins, loses);
# columns: judge verdict (wins, loses).
TP, FN = 1852, 108
FP, TN = 160, 118
N = TP + FN + FP + TN

EXPECTED = {
    "N": 2238,
    "judge_acc": 0.880,
    "judge_f1": 0.933,
    "baseline_acc": 0.876,
    "baseline_f1": 0.934,
    "five_way_value": 0.404,
    "kappa": 0.402,
    "specificity": 0.424,
    "baseline_kappa": 0.0,
}

checks = []


def check(name, got, expected, digits=3):
    ok = round(got, digits) == expected
    checks.append(ok)
    print(f"  {name:<28} got {got:.6f}  expected {expected}  {'PASS' if ok else 'FAIL'}")


def kappa_from_cells(tp, fn, fp, tn):
    """Cohen's kappa, count form (Sec. 4.2)."""
    num = 2 * (tp * tn - fp * fn)
    den = (tp + fn) * (fn + tn) + (tp + fp) * (fp + tn)
    return num / den


def phi_from_cells(tp, fn, fp, tn):
    """Phi / binary MCC (Sec. 4.1). Returns None when undefined."""
    den = (tp + fp) * (tp + fn) * (tn + fp) * (tn + fn)
    if den == 0:
        return None
    return (tp * tn - fp * fn) / math.sqrt(den)


# Expand the table into paired binary vectors (1 = "GPT-4's own output wins").
y = np.array([1] * (TP + FN) + [0] * (FP + TN))
yhat = np.array([1] * TP + [0] * FN + [1] * FP + [0] * TN)

print(f"Self-preference case study (N = {N})")
checks.append(N == EXPECTED["N"])

# Judge vs. always-"wins" baseline: accuracy and F1 (Section 4.4).
check("judge accuracy", (TP + TN) / N, EXPECTED["judge_acc"])
check("judge F1", 2 * TP / (2 * TP + FP + FN), EXPECTED["judge_f1"])
baseline_tp, baseline_fp = TP + FN, FP + TN  # baseline predicts "wins" everywhere
check("baseline accuracy", baseline_tp / N, EXPECTED["baseline_acc"])
check("baseline F1", 2 * baseline_tp / (2 * baseline_tp + baseline_fp), EXPECTED["baseline_f1"])

# Fact 1: the five association metrics are one statistic on binary vectors.
pearson = float(stats.pearsonr(y, yhat)[0])
spearman = float(stats.spearmanr(y, yhat)[0])
tau_b = float(stats.kendalltau(y, yhat, variant="b")[0])
phi = phi_from_cells(TP, FN, FP, TN)
assert phi is not None  # table is non-degenerate
mcc = phi  # binary MCC is phi by definition (Sec. 4.1)
five = [pearson, spearman, tau_b, phi, mcc]
spread = max(five) - min(five)
print(f"  five-way spread              {spread:.2e}  expected ~0  "
      f"{'PASS' if spread < 1e-10 else 'FAIL'}")
checks.append(spread < 1e-10)
check("five-way common value", phi, EXPECTED["five_way_value"])

# Eq. (8): kappa = q * phi with q in [0, 1]; near 1 here (nearly matched marginals).
kappa = kappa_from_cells(TP, FN, FP, TN)
check("kappa", kappa, EXPECTED["kappa"])
q = kappa / phi
print(f"  q = kappa/phi                {q:.6f}  in [0,1] "
      f"{'PASS' if 0 <= q <= 1 else 'FAIL'}")
checks.append(0 <= q <= 1)

# Specificity on human-labeled losses (the class invisible to F1).
check("specificity", TN / (TN + FP), EXPECTED["specificity"])

# Baseline: kappa exactly zero, phi undefined (constant prediction vector).
check("baseline kappa", kappa_from_cells(baseline_tp, 0, baseline_fp, 0),
      EXPECTED["baseline_kappa"])
baseline_phi = phi_from_cells(baseline_tp, 0, baseline_fp, 0)
print(f"  baseline phi                 {'undefined' if baseline_phi is None else baseline_phi}"
      f"  expected undefined  {'PASS' if baseline_phi is None else 'FAIL'}")
checks.append(baseline_phi is None)

# Significance analysis (Section 4.4). The judge and the baseline
# are scored on the same decisions, so paired accuracy is tested with
# McNemar's exact test on the discordant counts: judge-correct/baseline-wrong
# = TN (baseline is wrong exactly on human-labeled losses) and
# judge-wrong/baseline-correct = FN.
print("Significance analysis (Section 4.4)")
b_disc, c_disc = TN, FN
p_mcnemar = min(1.0, 2 * float(stats.binom.cdf(min(b_disc, c_disc), b_disc + c_disc, 0.5)))
print(f"  discordant counts            ({b_disc}, {c_disc})  expected (118, 108)  "
      f"{'PASS' if (b_disc, c_disc) == (118, 108) else 'FAIL'}")
checks.append((b_disc, c_disc) == (118, 108))
check("McNemar exact p", p_mcnemar, 0.549)

# Percentile bootstrap for the judge's phi and kappa, resampling whole
# decisions with a fixed seed. The tolerance band (rather than exact match)
# absorbs possible RNG-stream differences across numpy versions.
rng = np.random.default_rng(0)
idx = np.arange(N)
samples = [rng.choice(idx, N, replace=True) for _ in range(10_000)]


def cells_of(sel):
    ys, yhs = y[sel], yhat[sel]
    return (int(((ys == 1) & (yhs == 1)).sum()), int(((ys == 1) & (yhs == 0)).sum()),
            int(((ys == 0) & (yhs == 1)).sum()), int(((ys == 0) & (yhs == 0)).sum()))


boot = []
for sel in samples:
    tp_s, fn_s, fp_s, tn_s = cells_of(sel)
    phi_s = phi_from_cells(tp_s, fn_s, fp_s, tn_s)
    boot.append((np.nan if phi_s is None else phi_s,
                 kappa_from_cells(tp_s, fn_s, fp_s, tn_s)))
boot_arr = np.array(boot)
n_undef = int(np.isnan(boot_arr[:, 0]).sum())
phi_lo, phi_hi = np.nanpercentile(boot_arr[:, 0], [2.5, 97.5])
kap_lo, kap_hi = np.percentile(boot_arr[:, 1], [2.5, 97.5])
print(f"  undefined replicates         {n_undef}  expected 0  "
      f"{'PASS' if n_undef == 0 else 'FAIL'}")
checks.append(n_undef == 0)
for name, got, expected in [("phi CI lower", phi_lo, 0.346), ("phi CI upper", phi_hi, 0.463),
                            ("kappa CI lower", kap_lo, 0.343), ("kappa CI upper", kap_hi, 0.460)]:
    ok = abs(got - expected) <= 0.005
    checks.append(ok)
    print(f"  {name:<28} got {got:.6f}  expected {expected} (+/-0.005)  "
          f"{'PASS' if ok else 'FAIL'}")

print(f"\n{'ALL CHECKS PASS' if all(checks) else 'SOME CHECKS FAILED'} "
      f"({sum(checks)}/{len(checks)})")
raise SystemExit(0 if all(checks) else 1)


==> anc/sweep_cascade_splits.py <==
#!/usr/bin/env python3
"""Sweep the cascade reconstruction across many calibration/test splits.

The single-split reconstruction in `reproduce_cascade.py` uses the one fixed
calibration/test partition shipped in the public release accompanying Jung et
al. 2025 ("Trust or Escalate"). Their own reported figures average over 1,000
random splits, so a single split's numbers carry split-induced noise that the
paper must separate from the protocol-induced spread it is measuring.

This script pools the released calibration and test items (500 + 4,718 =
5,218 pairs), redraws `--n-splits` random partitions of the same sizes, and
re-runs the released calibration and decision rule on each. For every split it
records the four abstention-handling accuracies (exclusion, recode-to-0,
recode-to-1, three-class), their kappa and phi, coverage, and the sharp
full-set accuracy bounds of Eq. (10).

It then reports the contrast the paper's thesis rests on:

    protocol-induced spread  = range of the reported number across handling
                               rules, holding the split fixed
    split-induced spread     = dispersion of one handling rule's number across
                               random splits

All calibration and decision-rule code is imported unchanged from
`reproduce_cascade.py`, which was validated bitwise against the original
torch/scipy pipeline at the pinned commit.

    python sweep_cascade_splits.py --release-dir /path/to/cascaded-selective-evaluation

Dependencies: Python 3 standard library + numpy.
"""

import argparse
import csv
import multiprocessing as mp
import sys

import numpy as np

from reproduce_cascade import (
    ALPHA,
    CASCADE_ORDER,
    DELTA,
    apply_decision_rule,
    binary_stats,
    calibrate,
    load_jsonl,
    merge_data,
    prepare_data,
    threeclass_kappa,
)

N_CALIBRATION = 500  # released split sizes, preserved when redrawing
N_TEST = 4718

# Single-split values from the release's own partition, as reported in
# Appendix A. Used only as a sanity anchor for the sweep
# machinery (the --anchor check), never fed into the swept statistics.
ANCHOR = {"covered_acc": 0.8735, "coverage": 0.6117, "threeclass_acc": 0.5343}

_POOL = {}  # per-worker cache of the prepared arrays


def split_stats(phats, yhats, labels, cal_idx, test_idx):
    """Calibrate on `cal_idx`, apply the decision rule to `test_idx`, and
    return every quantity the paper reports for a single split."""
    cal_phats = {m: phats[m][cal_idx] for m in CASCADE_ORDER}
    cal_yhats = {m: yhats[m][cal_idx] for m in CASCADE_ORDER}
    lam_hats = calibrate(cal_phats, cal_yhats, labels[cal_idx], CASCADE_ORDER, ALPHA, DELTA)

    test_phats = {m: phats[m][test_idx] for m in CASCADE_ORDER}
    test_yhats = {m: yhats[m][test_idx] for m in CASCADE_ORDER}
    verdicts, _ = apply_decision_rule(test_phats, test_yhats, CASCADE_ORDER, lam_hats)
    truth = labels[test_idx]

    # counts[human label, cascade verdict] with column 2 = abstain.
    counts = np.zeros((2, 3), dtype=np.int64)
    for h in (0, 1):
        for v in (0, 1):
            counts[h, v] = int(((truth == h) & (verdicts == v)).sum())
        counts[h, 2] = int(((truth == h) & (verdicts < 0)).sum())

    n_total = int(counts.sum())
    n_abstained = int(counts[:, 2].sum())
    n_covered = n_total - n_abstained
    n_correct_cov = int(counts[0, 0] + counts[1, 1])

    # Exclusion: the covered 2x2 only.
    a, b, c, d = counts[0, 0], counts[0, 1], counts[1, 0], counts[1, 1]
    cov_acc, cov_kappa, cov_phi = binary_stats(a, b, c, d)
    # Recoding: abstentions absorbed into one pairwise option or the other.
    r0_acc, r0_kappa, r0_phi = binary_stats(a + counts[0, 2], b, c + counts[1, 2], d)
    r1_acc, r1_kappa, r1_phi = binary_stats(a, b + counts[0, 2], c, d + counts[1, 2])
    # Three-class retention: abstention kept as its own verdict class.
    tc_acc = n_correct_cov / n_total
    tc_kappa = threeclass_kappa(counts)

    accs = (cov_acc, r0_acc, r1_acc, tc_acc)
    return {
        "n_covered": n_covered,
        "coverage": n_covered / n_total,
        "lambda_1": float(lam_hats[0]),
        "lambda_2": float(lam_hats[1]),
        "lambda_3": float(lam_hats[2]),
        "covered_acc": cov_acc, "covered_kappa": cov_kappa, "covered_phi": cov_phi,
        "recode0_acc": r0_acc, "recode0_kappa": r0_kappa, "recode0_phi": r0_phi,
        "recode1_acc": r1_acc, "recode1_kappa": r1_kappa, "recode1_phi": r1_phi,
        "threeclass_acc": tc_acc, "threeclass_kappa": tc_kappa,
        # Eq. (10): all abstentions wrong / all right.
        "bound_lower": n_correct_cov / n_total,
        "bound_upper": (n_correct_cov + n_abstained) / n_total,
        # Protocol-induced spread, holding this split fixed.
        "protocol_range": max(accs) - min(accs),
    }


def _init_worker(release_dir):
    cal = {m: load_jsonl(f"{release_dir}/result/{m}.calibration.jsonl") for m in CASCADE_ORDER}
    test = {m: load_jsonl(f"{release_dir}/result/{m}.test.jsonl") for m in CASCADE_ORDER}
    pooled = {m: cal[m] + test[m] for m in CASCADE_ORDER}
    merged = merge_data(pooled, CASCADE_ORDER)
    _POOL["arrays"] = prepare_data(merged, CASCADE_ORDER)
    _POOL["n"] = len(merged)


def _run_split(seed):
    phats, yhats, labels = _POOL["arrays"]
    rng = np.random.default_rng(seed)
    perm = rng.permutation(_POOL["n"])
    row = split_stats(phats, yhats, labels, perm[:N_CALIBRATION], perm[N_CALIBRATION:])
    row["seed"] = seed
    return row


def summarize(name, values):
    v = np.asarray(values, dtype=float)
    v = v[~np.isnan(v)]
    q25, q50, q75 = np.percentile(v, [25, 50, 75])
    return {
        "quantity": name, "median": q50, "q25": q25, "q75": q75,
        "iqr": q75 - q25, "min": v.min(), "max": v.max(),
        "mean": v.mean(), "sd": v.std(ddof=1), "n": v.size,
    }


def main():
    ap = argparse.ArgumentParser(description=(__doc__ or "").splitlines()[0])
    ap.add_argument("--release-dir", required=True,
                    help="Clone of the cascaded-selective-evaluation release "
                         "at commit 1b969f2 (data in result/*.jsonl).")
    ap.add_argument("--n-splits", type=int, default=1000)
    ap.add_argument("--out", default="data/cascade_splits.csv",
                    help="Per-split results (CSV).")
    ap.add_argument("--jobs", type=int, default=0, help="0 = all cores minus one.")
    args = ap.parse_args()

    # Anchor: the release's own partition must reproduce Table A2
    # through this script's own code path before any resampling is trusted.
    cal = {m: load_jsonl(f"{args.release_dir}/result/{m}.calibration.jsonl") for m in CASCADE_ORDER}
    test = {m: load_jsonl(f"{args.release_dir}/result/{m}.test.jsonl") for m in CASCADE_ORDER}
    merged_all = merge_data({m: cal[m] + test[m] for m in CASCADE_ORDER}, CASCADE_ORDER)
    n_pool = len(merged_all)
    print(f"Pooled released items: {n_pool} "
          f"(expected {N_CALIBRATION + N_TEST}) "
          f"{'OK' if n_pool == N_CALIBRATION + N_TEST else 'MISMATCH'}")
    if n_pool != N_CALIBRATION + N_TEST:
        print("  Pooling merged or dropped items; the calibration and test files "
              "are not disjoint under the release's own merge key.", file=sys.stderr)
        return 1

    phats_a, yhats_a, labels_a = prepare_data(merged_all, CASCADE_ORDER)
    anchor = split_stats(phats_a, yhats_a, labels_a,
                         np.arange(N_CALIBRATION),
                         np.arange(N_CALIBRATION, n_pool))
    ok = True
    print("Anchor on the released partition (Table A2):")
    for key, expected in ANCHOR.items():
        got = anchor[key]
        good = round(got, 4) == expected
        ok &= good
        print(f"  [{'PASS' if good else 'FAIL'}] {key:<16} = {got:.6f}  (expected {expected})")
    if not ok:
        print("Anchor failed; the sweep is not trustworthy.", file=sys.stderr)
        return 1
    print()

    jobs = args.jobs or max(1, (mp.cpu_count() or 2) - 1)
    print(f"Running {args.n_splits} random {N_CALIBRATION}/{N_TEST} splits on {jobs} workers...")
    with mp.Pool(jobs, initializer=_init_worker, initargs=(args.release_dir,)) as pool:
        rows = pool.map(_run_split, range(args.n_splits), chunksize=8)
    rows.sort(key=lambda r: r["seed"])

    fields = ["seed", "n_covered", "coverage", "lambda_1", "lambda_2", "lambda_3",
              "covered_acc", "covered_kappa", "covered_phi",
              "recode0_acc", "recode0_kappa", "recode0_phi",
              "recode1_acc", "recode1_kappa", "recode1_phi",
              "threeclass_acc", "threeclass_kappa",
              "bound_lower", "bound_upper", "protocol_range"]
    with open(args.out, "w", newline="", encoding="utf-8") as f:
        w = csv.DictWriter(f, fieldnames=fields)
        w.writeheader()
        w.writerows(rows)
    print(f"Wrote per-split results to {args.out}\n")

    key_quantities = ["coverage", "covered_acc", "covered_kappa", "recode0_acc",
                      "recode1_acc", "threeclass_acc", "bound_lower", "bound_upper",
                      "protocol_range"]
    print(f"Distribution over {len(rows)} splits")
    print(f"  {'quantity':<18} {'median':>8} {'IQR':>8} {'min':>8} {'max':>8} {'SD':>8}")
    stats = {}
    for q in key_quantities:
        s = summarize(q, [r[q] for r in rows])
        stats[q] = s
        print(f"  {q:<18} {s['median']:8.4f} {s['iqr']:8.4f} "
              f"{s['min']:8.4f} {s['max']:8.4f} {s['sd']:8.4f}")
    print()

    # The paper's central contrast, in accuracy points.
    prot = stats["protocol_range"]["median"] * 100
    print("Protocol-induced vs split-induced spread (accuracy points)")
    print(f"  protocol spread, median within-split range over handling rules: {prot:.1f}")
    for rule in ["covered_acc", "recode0_acc", "recode1_acc", "threeclass_acc"]:
        s = stats[rule]
        rng = (s["max"] - s["min"]) * 100
        print(f"  split spread, {rule:<15} full range {rng:5.2f}   "
              f"2 SD {4 * s['sd'] * 100:5.2f}   IQR {s['iqr'] * 100:5.2f}")
    widest = max((stats[r]["max"] - stats[r]["min"]) for r in
                 ["covered_acc", "recode0_acc", "recode1_acc", "threeclass_acc"]) * 100
    print(f"  widest split-induced full range across rules: {widest:.2f}")
    print(f"  RATIO protocol : split (median range vs widest full range) = "
          f"{prot / widest:.1f} : 1")
    return 0


if __name__ == "__main__":
    sys.exit(main())

